The two-loop five-point amplitude in $\mathcal N=8$ supergravity

We compute the symbol of the two-loop five-point amplitude in $\mathcal N=8$ supergravity. We write an ansatz for the amplitude whose rational prefactors are based on not only 4-dimensional leading singularities, but also $d$-dimensional ones, as the former are insufficient. Our novel $d$-dimensional unitarity-based approach to the systematic construction of an amplitude's rational structures is likely to have broader applications, for example to analogous QCD calculations. We fix parameters in the ansatz by performing numerical integration-by-parts reduction of the known integrand. We find that the two-loop five-point $\mathcal N=8$ supergravity amplitude is uniformly transcendental. We then verify the soft and collinear limits of the amplitude. There is considerable similarity with the corresponding amplitude for $\mathcal N=4$ super-Yang-Mills theory: all the rational prefactors are double copies of the Yang-Mills ones and the transcendental functions overlap to a large degree. As a byproduct, we find new relations between color-ordered loop amplitudes in $\mathcal N=4$ super-Yang-Mills theory.

==> anc/README.txt <==
======================================================
The two-loop five-point amplitude in N=8 supergravity
= = = = = = = = = = = = = = = = = = = = = = = = = = = 


Samuel Abreu, Lance J. Dixon, Enrico Herrmann, Ben Page, Mao Zeng 
======================================================

Here we give a brief description of the ancillary files that contain the main result for the two-loop five-point amplitude in N=8 supergravity (SUGRA). 

1) ri_to_brackets.txt
======================================================

We give explicit spinor helicity expressions for the 45 rational prefactors r[i] that appear in the supergravity amplitude. The coefficients {r[1],...,r[5]} are the d-dimensional leading singularities involving \varepsilon(1234). Coefficients {r[6],...,r[45]} are the 4-dimensional two-loop leading singularities. For the finite remainder function R^{(2)}_5, only coefficients {r[6],...,r[45]} appear. 

2) m25_wi_bare_amp_minimal.txt
======================================================

These files give the weight "i" part of the un-subtracted two-loop five point amplitude in N=8 SUGRA written as linear combinations of the rational functions r[j] times weight "i" symbol tensors W[\alpha_1,...,\alpha_i], where the \alpha_i label the 31 letters of the pentagon alphabet described in appendix A of the paper. 

3) remainder_h.txt
======================================================

This file gives the basic transcendental function "h" to generate the finite remainder function R^{(2)}_5 from the text by summing the S_5/Z_2=60 inequivalent permutations. In our r[i] labeling convention, this function is associated with r[34]. 

4) remainder_all_minimal.txt
======================================================

Gives the full remainder function R^{(2)}_5 in a form where all linear relations between the rational prefactors have been eliminated in favor of the 40 basic factors {r[6],...,r[45]}, each multiplied with a particular weight 4 symbol. 

5) symb_pure_pent_6d_eps_exp.txt
======================================================

Supplies our definition for the symbol of the d=6-2eps pure pentagon integral 
\mathcal{I}^{d=6-2eps}_{12345} defined in eq.(5.5) that is used in the IR-subtraction as well as a number structural analyses of our symbol level result for the N=8 amplitude. 

6) symb_pure_1mbox_45_massive_eps_exp.txt
======================================================

Supplies our definition of the d=4-2eps pure 1-mass box integral 
\mathcal{I}^{d=4-2eps}_{123(45)}_{12345} defined in eq.(5.5). 


==> anc/m25_w2_bare_amp_minimal.txt <==
m25bareAmp[w2]=(r[15]*(-W[1,3]/2+W[1,4]/2-W[1,5]/2+W[1,16]/2-W[3,1]/2-
W[3,3]+W[3,4]/2-W[3,5]/2+W[3,16]+W[3,17]/2+W[4,1]/2+
W[4,3]/2-W[4,16]/2-W[4,17]/2-W[5,1]/2-W[5,3]/2+W[5,16]/2+
W[5,17]/2+W[16,1]/2+W[16,3]-W[16,4]/2+W[16,5]/2-W[16,16]-
W[16,17]/2+W[17,3]/2-W[17,4]/2+W[17,5]/2-W[17,16]/2)+
r[7]*(W[1,3]/2-W[1,4]/2+W[1,5]/2-W[1,16]/2+W[3,1]/2+
W[3,4]/2-W[3,5]/2-W[3,17]/2-W[4,1]/2+W[4,3]/2-W[4,4]+
W[4,5]-W[4,16]/2+W[4,17]/2+W[5,1]/2-W[5,3]/2+W[5,4]-
W[5,5]+W[5,16]/2-W[5,17]/2-W[16,1]/2-W[16,4]/2+W[16,5]/2+
W[16,17]/2-W[17,3]/2+W[17,4]/2-W[17,5]/2+W[17,16]/2)+
r[13]*(-W[1,1]-W[1,3]/2-W[1,4]/2+W[1,5]/2+W[1,16]/2+
W[1,17]-W[3,1]/2-W[3,4]/2+W[3,5]/2+W[3,17]/2-W[4,1]/2-
W[4,3]/2+W[4,16]/2+W[4,17]/2+W[5,1]/2+W[5,3]/2-W[5,16]/2-
W[5,17]/2+W[16,1]/2+W[16,4]/2-W[16,5]/2-W[16,17]/2+
W[17,1]+W[17,3]/2+W[17,4]/2-W[17,5]/2-W[17,16]/2-
W[17,17])+r[33]*(W[1,3]/2-W[1,4]/2+W[1,5]/2-W[1,16]/2-
W[2,3]/2+W[2,4]/2-W[2,5]/2+W[2,16]/2+W[3,1]/2-W[3,2]/2-
W[3,5]/2+W[3,18]/2-W[4,1]/2+W[4,2]/2+W[4,5]/2-W[4,18]/2+
W[5,1]/2-W[5,2]/2-W[5,3]/2+W[5,4]/2-W[5,5]+W[5,16]/2+
W[5,18]/2-W[16,1]/2+W[16,2]/2+W[16,5]/2-W[16,18]/2+
W[18,3]/2-W[18,4]/2+W[18,5]/2-W[18,16]/2)+
r[20]*(-W[1,2]/2-W[1,4]/2+W[1,17]/2+W[1,18]/2-W[2,1]/2-
W[2,4]/2+W[2,5]/2+W[2,17]/2-W[4,1]/2-W[4,2]/2-W[4,4]+
W[4,5]/2+W[4,17]+W[4,18]/2+W[5,2]/2+W[5,4]/2-W[5,17]/2-
W[5,18]/2+W[17,1]/2+W[17,2]/2+W[17,4]-W[17,5]/2-W[17,17]-
W[17,18]/2+W[18,1]/2+W[18,4]/2-W[18,5]/2-W[18,17]/2)+
r[30]*(-W[1,2]/2-W[1,4]/2+W[1,17]/2+W[1,18]/2-W[2,1]/2-
W[2,3]/2+W[2,16]/2+W[2,17]/2-W[3,2]/2-W[3,4]/2+W[3,17]/2+
W[3,18]/2-W[4,1]/2-W[4,3]/2+W[4,16]/2+W[4,17]/2+
W[16,2]/2+W[16,4]/2-W[16,17]/2-W[16,18]/2+W[17,1]/2+
W[17,2]/2+W[17,3]/2+W[17,4]/2-W[17,16]/2-W[17,17]-
W[17,18]/2+W[18,1]/2+W[18,3]/2-W[18,16]/2-W[18,17]/2)+
r[24]*(W[1,2]/2+W[1,4]/2-W[1,17]/2-W[1,18]/2+W[2,1]/2-
W[2,2]-W[2,4]/2-W[2,5]/2+W[2,17]/2+W[2,18]+W[4,1]/2-
W[4,2]/2-W[4,5]/2+W[4,18]/2-W[5,2]/2-W[5,4]/2+W[5,17]/2+
W[5,18]/2-W[17,1]/2+W[17,2]/2+W[17,5]/2-W[17,18]/2-
W[18,1]/2+W[18,2]+W[18,4]/2+W[18,5]/2-W[18,17]/2-
W[18,18])+r[42]*(W[1,3]/2+W[1,5]/2-W[1,18]/2-W[1,19]/2+
W[3,1]/2+W[3,4]/2-W[3,5]/2-W[3,17]/2+W[4,3]/2+W[4,5]/2-
W[4,18]/2-W[4,19]/2+W[5,1]/2-W[5,3]/2+W[5,4]/2-W[5,5]-
W[5,17]/2+W[5,18]/2+W[5,19]/2-W[17,3]/2-W[17,5]/2+
W[17,18]/2+W[17,19]/2-W[18,1]/2-W[18,4]/2+W[18,5]/2+
W[18,17]/2-W[19,1]/2-W[19,4]/2+W[19,5]/2+W[19,17]/2)+
r[38]*(W[1,4]/2+W[1,16]/2-W[1,18]/2-W[1,19]/2+W[3,4]/2+
W[3,16]/2-W[3,18]/2-W[3,19]/2+W[4,1]/2+W[4,3]/2-
W[4,16]/2-W[4,17]/2+W[16,1]/2+W[16,3]/2-W[16,4]/2-
W[16,16]-W[16,17]/2+W[16,18]/2+W[16,19]/2-W[17,4]/2-
W[17,16]/2+W[17,18]/2+W[17,19]/2-W[18,1]/2-W[18,3]/2+
W[18,16]/2+W[18,17]/2-W[19,1]/2-W[19,3]/2+W[19,16]/2+
W[19,17]/2)+r[11]*(W[1,3]/2+W[1,5]/2-W[1,18]/2-W[1,19]/2-
W[2,3]/2-W[2,5]/2+W[2,18]/2+W[2,19]/2+W[3,1]/2-W[3,2]/2-
W[3,5]/2+W[3,18]/2+W[5,1]/2-W[5,2]/2-W[5,3]/2-W[5,5]+
W[5,18]+W[5,19]/2-W[18,1]/2+W[18,2]/2+W[18,3]/2+W[18,5]-
W[18,18]-W[18,19]/2-W[19,1]/2+W[19,2]/2+W[19,5]/2-
W[19,18]/2)+r[35]*(-W[2,4]/2-W[2,16]/2+W[2,18]/2+W[2,19]/2-
W[4,2]/2-W[4,4]-W[4,16]/2+W[4,17]/2+W[4,18]+W[4,19]/2-
W[16,2]/2-W[16,4]/2+W[16,17]/2+W[16,18]/2+W[17,4]/2+
W[17,16]/2-W[17,18]/2-W[17,19]/2+W[18,2]/2+W[18,4]+
W[18,16]/2-W[18,17]/2-W[18,18]-W[18,19]/2+W[19,2]/2+
W[19,4]/2-W[19,17]/2-W[19,18]/2)+
r[12]*(-W[1,1]+W[1,2]-W[1,3]/2+W[1,5]/2-W[1,18]/2+
W[1,19]/2+W[2,1]-W[2,2]+W[2,3]/2-W[2,5]/2+W[2,18]/2-
W[2,19]/2-W[3,1]/2+W[3,2]/2+W[3,5]/2-W[3,18]/2+W[5,1]/2-
W[5,2]/2+W[5,3]/2-W[5,19]/2-W[18,1]/2+W[18,2]/2-
W[18,3]/2+W[18,19]/2+W[19,1]/2-W[19,2]/2-W[19,5]/2+
W[19,18]/2)+r[39]*(W[1,2]/2+W[1,4]/2-W[1,17]/2-W[1,18]/2+
W[2,1]/2-W[2,2]+W[2,3]/2-W[2,4]/2+W[2,17]/2+W[2,18]/2-
W[2,19]/2+W[3,2]/2+W[3,4]/2-W[3,17]/2-W[3,18]/2+W[4,1]/2-
W[4,2]/2+W[4,3]/2-W[4,19]/2-W[17,1]/2+W[17,2]/2-
W[17,3]/2+W[17,19]/2-W[18,1]/2+W[18,2]/2-W[18,3]/2+
W[18,19]/2-W[19,2]/2-W[19,4]/2+W[19,17]/2+W[19,18]/2)+
r[17]*(-W[1,3]/2-W[1,5]/2+W[1,18]/2+W[1,19]/2+W[2,3]/2+
W[2,5]/2-W[2,18]/2-W[2,19]/2-W[3,1]/2+W[3,2]/2-W[3,3]-
W[3,5]/2+W[3,18]/2+W[3,19]-W[5,1]/2+W[5,2]/2-W[5,3]/2+
W[5,19]/2+W[18,1]/2-W[18,2]/2+W[18,3]/2-W[18,19]/2+
W[19,1]/2-W[19,2]/2+W[19,3]+W[19,5]/2-W[19,18]/2-
W[19,19])+r[32]*(-W[1,4]/2-W[1,16]/2+W[1,18]/2+W[1,19]/2+
W[2,4]/2+W[2,16]/2-W[2,18]/2-W[2,19]/2-W[3,4]/2-
W[3,16]/2+W[3,18]/2+W[3,19]/2-W[4,1]/2+W[4,2]/2-W[4,3]/2+
W[4,19]/2-W[16,1]/2+W[16,2]/2-W[16,3]/2+W[16,19]/2+
W[18,1]/2-W[18,2]/2+W[18,3]/2-W[18,19]/2+W[19,1]/2-
W[19,2]/2+W[19,3]/2+W[19,4]/2+W[19,16]/2-W[19,18]/2-
W[19,19])+r[36]*(-W[1,3]/2+W[1,4]/2-W[1,5]/2+W[1,16]/2-
W[3,1]/2+W[3,16]/2-W[3,18]/2+W[3,20]/2+W[4,1]/2-
W[4,16]/2+W[4,18]/2-W[4,20]/2-W[5,1]/2+W[5,16]/2-
W[5,18]/2+W[5,20]/2+W[16,1]/2+W[16,3]/2-W[16,4]/2+
W[16,5]/2-W[16,16]+W[16,18]/2-W[16,20]/2-W[18,3]/2+
W[18,4]/2-W[18,5]/2+W[18,16]/2+W[20,3]/2-W[20,4]/2+
W[20,5]/2-W[20,16]/2)+r[34]*(W[2,3]/2-W[2,4]/2+W[2,5]/2-
W[2,16]/2+W[3,2]/2-W[3,3]+W[3,4]-W[3,5]/2+W[3,16]/2-
W[3,20]/2-W[4,2]/2+W[4,3]-W[4,4]+W[4,5]/2-W[4,16]/2+
W[4,20]/2+W[5,2]/2-W[5,3]/2+W[5,4]/2-W[5,20]/2-W[16,2]/2+
W[16,3]/2-W[16,4]/2+W[16,20]/2-W[20,3]/2+W[20,4]/2-
W[20,5]/2+W[20,16]/2)+r[43]*(-W[3,3]+W[3,4]/2-W[3,5]/2+
W[3,16]/2+W[3,17]/2+W[3,18]/2-W[3,20]/2+W[4,3]/2-
W[4,17]/2-W[4,18]/2+W[4,20]/2-W[5,3]/2+W[5,17]/2+
W[5,18]/2-W[5,20]/2+W[16,3]/2-W[16,17]/2-W[16,18]/2+
W[16,20]/2+W[17,3]/2-W[17,4]/2+W[17,5]/2-W[17,16]/2+
W[18,3]/2-W[18,4]/2+W[18,5]/2-W[18,16]/2-W[20,3]/2+
W[20,4]/2-W[20,5]/2+W[20,16]/2)+
r[23]*(-W[1,1]-W[1,4]/2+W[1,5]/2+W[1,16]/2+W[1,17]/2-
W[1,18]/2+W[1,20]/2-W[4,1]/2+W[4,16]/2-W[4,18]/2+
W[4,20]/2+W[5,1]/2-W[5,16]/2+W[5,18]/2-W[5,20]/2+
W[16,1]/2+W[16,4]/2-W[16,5]/2-W[16,17]/2+W[17,1]/2-
W[17,16]/2+W[17,18]/2-W[17,20]/2-W[18,1]/2-W[18,4]/2+
W[18,5]/2+W[18,17]/2+W[20,1]/2+W[20,4]/2-W[20,5]/2-
W[20,17]/2)+r[27]*(-W[1,1]-W[1,3]/2-W[1,4]/2+W[1,16]/2+
W[1,17]/2+W[1,19]/2+W[1,20]/2-W[3,1]/2-W[3,4]/2+
W[3,19]/2+W[3,20]/2-W[4,1]/2-W[4,3]/2+W[4,16]/2+
W[4,17]/2+W[16,1]/2+W[16,4]/2-W[16,19]/2-W[16,20]/2+
W[17,1]/2+W[17,4]/2-W[17,19]/2-W[17,20]/2+W[19,1]/2+
W[19,3]/2-W[19,16]/2-W[19,17]/2+W[20,1]/2+W[20,3]/2-
W[20,16]/2-W[20,17]/2)+r[19]*(W[1,2]/2+W[1,5]/2-W[1,16]/2-
W[1,20]/2+W[2,1]/2+W[2,4]/2-W[2,5]/2-W[2,17]/2+W[4,2]/2+
W[4,5]/2-W[4,16]/2-W[4,20]/2+W[5,1]/2-W[5,2]/2+W[5,4]/2-
W[5,5]+W[5,16]/2-W[5,17]/2+W[5,20]/2-W[16,1]/2-W[16,4]/2+
W[16,5]/2+W[16,17]/2-W[17,2]/2-W[17,5]/2+W[17,16]/2+
W[17,20]/2-W[20,1]/2-W[20,4]/2+W[20,5]/2+W[20,17]/2)+
r[45]*(-W[1,3]/2+W[1,17]/2+W[1,18]/2-W[1,20]/2-W[3,1]/2-
W[3,4]/2+W[3,5]/2+W[3,17]/2-W[4,3]/2+W[4,17]/2+W[4,18]/2-
W[4,20]/2+W[5,3]/2-W[5,17]/2-W[5,18]/2+W[5,20]/2+
W[17,1]/2+W[17,3]/2+W[17,4]/2-W[17,5]/2-W[17,17]-
W[17,18]/2+W[17,20]/2+W[18,1]/2+W[18,4]/2-W[18,5]/2-
W[18,17]/2-W[20,1]/2-W[20,4]/2+W[20,5]/2+W[20,17]/2)+
r[29]*(-W[1,3]/2+W[1,17]/2+W[1,18]/2-W[1,20]/2-W[3,1]/2-
W[3,3]+W[3,16]/2+W[3,17]+W[3,18]/2-W[3,20]/2+W[16,3]/2-
W[16,17]/2-W[16,18]/2+W[16,20]/2+W[17,1]/2+W[17,3]-
W[17,16]/2-W[17,17]-W[17,18]/2+W[17,20]/2+W[18,1]/2+
W[18,3]/2-W[18,16]/2-W[18,17]/2-W[20,1]/2-W[20,3]/2+
W[20,16]/2+W[20,17]/2)+r[37]*(W[1,2]/2-W[1,3]/2+W[1,4]/2-
W[1,20]/2+W[2,1]/2-W[2,2]+W[2,3]/2-W[2,4]/2-W[2,5]/2+
W[2,18]/2+W[2,20]/2-W[3,1]/2+W[3,2]/2+W[3,5]/2-W[3,18]/2+
W[4,1]/2-W[4,2]/2-W[4,5]/2+W[4,18]/2-W[5,2]/2+W[5,3]/2-
W[5,4]/2+W[5,20]/2+W[18,2]/2-W[18,3]/2+W[18,4]/2-
W[18,20]/2-W[20,1]/2+W[20,2]/2+W[20,5]/2-W[20,18]/2)+
r[26]*(-W[1,1]+W[1,2]/2-W[1,3]/2+W[1,16]/2-W[1,18]/2+
W[1,19]/2+W[1,20]/2+W[2,1]/2-W[2,16]/2+W[2,18]/2-
W[2,20]/2-W[3,1]/2+W[3,16]/2-W[3,18]/2+W[3,20]/2+
W[16,1]/2-W[16,2]/2+W[16,3]/2-W[16,19]/2-W[18,1]/2+
W[18,2]/2-W[18,3]/2+W[18,19]/2+W[19,1]/2-W[19,16]/2+
W[19,18]/2-W[19,20]/2+W[20,1]/2-W[20,2]/2+W[20,3]/2-
W[20,19]/2)+r[18]*(W[1,2]/2-W[1,16]/2-W[1,17]/2+W[1,19]/2+
W[2,1]/2+W[2,4]/2-W[2,19]/2-W[2,20]/2+W[4,2]/2-W[4,16]/2-
W[4,17]/2+W[4,19]/2-W[16,1]/2-W[16,4]/2+W[16,19]/2+
W[16,20]/2-W[17,1]/2-W[17,4]/2+W[17,19]/2+W[17,20]/2+
W[19,1]/2-W[19,2]/2+W[19,4]/2+W[19,16]/2+W[19,17]/2-
W[19,19]-W[19,20]/2-W[20,2]/2+W[20,16]/2+W[20,17]/2-
W[20,19]/2)+r[16]*(W[2,5]/2+W[2,17]/2-W[2,19]/2-W[2,20]/2+
W[5,2]/2-W[5,16]/2-W[5,17]/2+W[5,19]/2-W[16,5]/2-
W[16,17]/2+W[16,19]/2+W[16,20]/2+W[17,2]/2-W[17,5]/2-
W[17,16]/2-W[17,17]+W[17,19]+W[17,20]/2-W[19,2]/2+
W[19,5]/2+W[19,16]/2+W[19,17]-W[19,19]-W[19,20]/2-
W[20,2]/2+W[20,16]/2+W[20,17]/2-W[20,19]/2)+
r[44]*(-W[1,3]/2-W[1,5]/2+W[1,18]/2+W[1,19]/2-W[3,1]/2-
W[3,4]/2+W[3,19]/2+W[3,20]/2-W[4,3]/2-W[4,5]/2+W[4,18]/2+
W[4,19]/2-W[5,1]/2-W[5,4]/2+W[5,19]/2+W[5,20]/2+
W[18,1]/2+W[18,4]/2-W[18,19]/2-W[18,20]/2+W[19,1]/2+
W[19,3]/2+W[19,4]/2+W[19,5]/2-W[19,18]/2-W[19,19]-
W[19,20]/2+W[20,3]/2+W[20,5]/2-W[20,18]/2-W[20,19]/2)+
r[6]*(-W[1,4]/2-W[1,16]/2+W[1,18]/2+W[1,19]/2-W[4,1]/2-
W[4,4]-W[4,16]/2+W[4,18]/2+W[4,19]+W[4,20]/2-W[16,1]/2-
W[16,4]/2+W[16,19]/2+W[16,20]/2+W[18,1]/2+W[18,4]/2-
W[18,19]/2-W[18,20]/2+W[19,1]/2+W[19,4]+W[19,16]/2-
W[19,18]/2-W[19,19]-W[19,20]/2+W[20,4]/2+W[20,16]/2-
W[20,18]/2-W[20,19]/2)+r[28]*(W[1,2]/2-W[1,3]/2+W[1,4]/2-
W[1,20]/2+W[2,1]/2-W[2,2]+W[2,3]-W[2,4]/2-W[2,19]/2+
W[2,20]/2-W[3,1]/2+W[3,2]-W[3,3]+W[3,4]/2+W[3,19]/2-
W[3,20]/2+W[4,1]/2-W[4,2]/2+W[4,3]/2-W[4,19]/2-W[19,2]/2+
W[19,3]/2-W[19,4]/2+W[19,20]/2-W[20,1]/2+W[20,2]/2-
W[20,3]/2+W[20,19]/2)+r[14]*(-W[2,2]-W[2,5]/2+W[2,16]+
W[2,17]/2-W[2,19]/2+W[2,20]/2-W[5,2]/2+W[5,16]/2+
W[5,17]/2-W[5,19]/2+W[16,2]+W[16,5]/2-W[16,16]-
W[16,17]/2+W[16,19]/2-W[16,20]/2+W[17,2]/2+W[17,5]/2-
W[17,16]/2-W[17,20]/2-W[19,2]/2-W[19,5]/2+W[19,16]/2+
W[19,20]/2+W[20,2]/2-W[20,16]/2-W[20,17]/2+W[20,19]/2)+
r[22]*(-W[1,2]/2+W[1,16]/2+W[1,17]/2-W[1,19]/2-W[2,1]/2+
W[2,16]/2-W[2,18]/2+W[2,20]/2+W[16,1]/2+W[16,2]/2-
W[16,16]-W[16,17]/2+W[16,18]/2+W[16,19]/2-W[16,20]/2+
W[17,1]/2-W[17,16]/2+W[17,18]/2-W[17,20]/2-W[18,2]/2+
W[18,16]/2+W[18,17]/2-W[18,19]/2-W[19,1]/2+W[19,16]/2-
W[19,18]/2+W[19,20]/2+W[20,2]/2-W[20,16]/2-W[20,17]/2+
W[20,19]/2)+r[9]*(W[1,4]/2+W[1,16]/2-W[1,18]/2-W[1,19]/2+
W[4,1]/2-W[4,16]/2+W[4,18]/2-W[4,20]/2+W[16,1]/2-
W[16,4]/2-W[16,16]+W[16,18]+W[16,19]/2-W[16,20]/2-
W[18,1]/2+W[18,4]/2+W[18,16]-W[18,18]-W[18,19]/2+
W[18,20]/2-W[19,1]/2+W[19,16]/2-W[19,18]/2+W[19,20]/2-
W[20,4]/2-W[20,16]/2+W[20,18]/2+W[20,19]/2)+
r[41]*(-W[3,4]/2-W[3,16]/2+W[3,18]/2+W[3,19]/2-W[4,3]/2+
W[4,17]/2+W[4,18]/2-W[4,20]/2-W[16,3]/2+W[16,17]/2+
W[16,18]/2-W[16,20]/2+W[17,4]/2+W[17,16]/2-W[17,18]/2-
W[17,19]/2+W[18,3]/2+W[18,4]/2+W[18,16]/2-W[18,17]/2-
W[18,18]-W[18,19]/2+W[18,20]/2+W[19,3]/2-W[19,17]/2-
W[19,18]/2+W[19,20]/2-W[20,4]/2-W[20,16]/2+W[20,18]/2+
W[20,19]/2)+r[31]*(-W[1,2]/2+W[1,3]/2-W[1,4]/2+W[1,20]/2-
W[2,1]/2+W[2,16]/2-W[2,18]/2+W[2,20]/2+W[3,1]/2-
W[3,16]/2+W[3,18]/2-W[3,20]/2-W[4,1]/2+W[4,16]/2-
W[4,18]/2+W[4,20]/2+W[16,2]/2-W[16,3]/2+W[16,4]/2-
W[16,20]/2-W[18,2]/2+W[18,3]/2-W[18,4]/2+W[18,20]/2+
W[20,1]/2+W[20,2]/2-W[20,3]/2+W[20,4]/2-W[20,16]/2+
W[20,18]/2-W[20,20])+r[25]*(W[1,3]/2-W[1,17]/2-W[1,18]/2+
W[1,20]/2+W[3,1]/2-W[3,16]/2+W[3,18]/2-W[3,20]/2-
W[16,3]/2+W[16,17]/2+W[16,18]/2-W[16,20]/2-W[17,1]/2+
W[17,16]/2-W[17,18]/2+W[17,20]/2-W[18,1]/2+W[18,3]/2+
W[18,16]/2-W[18,17]/2-W[18,18]+W[18,20]+W[20,1]/2-
W[20,3]/2-W[20,16]/2+W[20,17]/2+W[20,18]-W[20,20])+
r[21]*(-W[1,2]/2+W[1,3]/2-W[1,4]/2+W[1,20]/2-W[2,1]/2-
W[2,4]/2+W[2,19]/2+W[2,20]/2+W[3,1]/2+W[3,4]/2-W[3,19]/2-
W[3,20]/2-W[4,1]/2-W[4,2]/2+W[4,3]/2-W[4,4]+W[4,19]/2+
W[4,20]+W[19,2]/2-W[19,3]/2+W[19,4]/2-W[19,20]/2+
W[20,1]/2+W[20,2]/2-W[20,3]/2+W[20,4]-W[20,19]/2-
W[20,20])+r[10]*(-W[2,5]/2-W[2,17]/2+W[2,19]/2+W[2,20]/2-
W[5,2]/2-W[5,5]+W[5,16]/2-W[5,17]/2+W[5,19]/2+W[5,20]+
W[16,5]/2+W[16,17]/2-W[16,19]/2-W[16,20]/2-W[17,2]/2-
W[17,5]/2+W[17,16]/2+W[17,20]/2+W[19,2]/2+W[19,5]/2-
W[19,16]/2-W[19,20]/2+W[20,2]/2+W[20,5]-W[20,16]/2+
W[20,17]/2-W[20,19]/2-W[20,20])+
r[8]*(-W[1,1]-W[1,4]/2+W[1,16]/2-W[1,18]/2+W[1,19]/2+
W[1,20]-W[4,1]/2+W[4,16]/2-W[4,18]/2+W[4,20]/2+W[16,1]/2+
W[16,4]/2-W[16,19]/2-W[16,20]/2-W[18,1]/2-W[18,4]/2+
W[18,19]/2+W[18,20]/2+W[19,1]/2-W[19,16]/2+W[19,18]/2-
W[19,20]/2+W[20,1]+W[20,4]/2-W[20,16]/2+W[20,18]/2-
W[20,19]/2-W[20,20])+r[40]*(W[1,3]/2-W[1,17]/2-W[1,18]/2+
W[1,20]/2+W[3,1]/2+W[3,4]/2-W[3,19]/2-W[3,20]/2+W[4,3]/2-
W[4,17]/2-W[4,18]/2+W[4,20]/2-W[17,1]/2-W[17,4]/2+
W[17,19]/2+W[17,20]/2-W[18,1]/2-W[18,4]/2+W[18,19]/2+
W[18,20]/2-W[19,3]/2+W[19,17]/2+W[19,18]/2-W[19,20]/2+
W[20,1]/2-W[20,3]/2+W[20,4]/2+W[20,17]/2+W[20,18]/2-
W[20,19]/2-W[20,20]))

==> anc/m25_w3_bare_amp_minimal.txt <==
m25bareAmp[w3]=(r[24]*((-3*W[1,1,2])/2-W[1,1,4]/2+W[1,1,16]+(3*W[1,1,17])/2+
W[1,1,18]/2-W[1,1,19]-(3*W[1,2,1])/2+W[1,2,2]/2+
W[1,2,4]+W[1,2,5]/2-W[1,2,16]-W[1,2,17]+W[1,2,18]/2-
W[1,4,1]/2+W[1,4,2]-W[1,4,4]/2-W[1,4,5]/2-W[1,4,17]/2+
W[1,4,18]-W[1,4,19]+W[1,5,2]/2-W[1,5,4]/2-W[1,5,16]-
W[1,5,17]/2+W[1,5,18]/2+W[1,5,19]+W[1,16,1]-W[1,16,2]-
W[1,16,5]+W[1,16,18]+(3*W[1,17,1])/2-W[1,17,2]-
W[1,17,4]/2-W[1,17,5]/2+(3*W[1,17,17])/2-W[1,17,18]+
W[1,17,19]+W[1,18,1]/2+W[1,18,2]/2+W[1,18,4]+
W[1,18,5]/2+W[1,18,16]-W[1,18,17]-(3*W[1,18,18])/2-
W[1,19,1]-W[1,19,4]+W[1,19,5]+W[1,19,17]-
(3*W[2,1,1])/2+W[2,1,2]/2+W[2,1,4]+W[2,1,5]/2-
W[2,1,16]-W[2,1,17]+W[2,1,18]/2+W[2,2,1]/2+3*W[2,2,2]+
W[2,2,3]-(3*W[2,2,4])/2-(3*W[2,2,5])/2+W[2,2,16]+
W[2,2,17]/2-W[2,2,18]+W[2,3,2]+W[2,3,4]-W[2,3,17]-
W[2,3,18]+W[2,4,1]-(3*W[2,4,2])/2+W[2,4,3]+W[2,4,4]/2-
W[2,4,5]+W[2,4,17]/2+W[2,4,18]/2+W[2,5,1]/2-
(3*W[2,5,2])/2-W[2,5,4]+W[2,5,5]/2+W[2,5,16]+W[2,5,17]+
W[2,5,18]/2-W[2,16,1]+W[2,16,2]+W[2,16,5]-W[2,16,18]-
W[2,17,1]+W[2,17,2]/2-W[2,17,3]+W[2,17,4]/2+W[2,17,5]-
(3*W[2,17,17])/2+W[2,17,18]/2+W[2,18,1]/2-W[2,18,2]-
W[2,18,3]+W[2,18,4]/2+W[2,18,5]/2-W[2,18,16]+
W[2,18,17]/2-W[2,18,18]+W[3,2,2]+W[3,2,4]-W[3,2,17]-
W[3,2,18]+W[3,4,2]+W[3,4,4]-W[3,4,17]-W[3,4,18]-
W[3,17,2]-W[3,17,4]+W[3,17,17]+W[3,17,18]-W[3,18,2]-
W[3,18,4]+W[3,18,17]+W[3,18,18]-W[4,1,1]/2+W[4,1,2]-
W[4,1,4]/2-W[4,1,5]/2-W[4,1,17]/2+W[4,1,18]-W[4,1,19]+
W[4,2,1]-(3*W[4,2,2])/2+W[4,2,3]+W[4,2,4]/2-W[4,2,5]+
W[4,2,17]/2+W[4,2,18]/2+W[4,3,2]+W[4,3,4]-W[4,3,17]-
W[4,3,18]-W[4,4,1]/2+W[4,4,2]/2+W[4,4,3]+
(3*W[4,4,5])/2-(3*W[4,4,18])/2-W[4,4,19]-W[4,5,1]/2-
W[4,5,2]+(3*W[4,5,4])/2+(3*W[4,5,5])/2-W[4,5,17]/2-
W[4,5,18]+W[4,5,19]-W[4,17,1]/2+W[4,17,2]/2-W[4,17,3]-
W[4,17,5]/2+W[4,17,18]/2+W[4,17,19]+W[4,18,1]+
W[4,18,2]/2-W[4,18,3]-(3*W[4,18,4])/2-W[4,18,5]+
W[4,18,17]/2+W[4,18,18]/2-W[4,19,1]-W[4,19,4]+
W[4,19,5]+W[4,19,17]+W[5,1,2]/2-W[5,1,4]/2-W[5,1,16]-
W[5,1,17]/2+W[5,1,18]/2+W[5,1,19]+W[5,2,1]/2-
(3*W[5,2,2])/2-W[5,2,4]+W[5,2,5]/2+W[5,2,16]+W[5,2,17]+
W[5,2,18]/2-W[5,4,1]/2-W[5,4,2]+(3*W[5,4,4])/2+
(3*W[5,4,5])/2-W[5,4,17]/2-W[5,4,18]+W[5,4,19]+
W[5,5,2]/2+(3*W[5,5,4])/2+W[5,5,16]-W[5,5,17]/2-
(3*W[5,5,18])/2-W[5,5,19]-W[5,16,1]+W[5,16,2]+
W[5,16,5]-W[5,16,18]-W[5,17,1]/2+W[5,17,2]-W[5,17,4]/2-
W[5,17,5]/2-W[5,17,17]/2+W[5,17,18]-W[5,17,19]+
W[5,18,1]/2+W[5,18,2]/2-W[5,18,4]-(3*W[5,18,5])/2-
W[5,18,16]+W[5,18,17]+W[5,18,18]/2+W[5,19,1]+W[5,19,4]-
W[5,19,5]-W[5,19,17]+W[16,1,1]-W[16,1,2]-W[16,1,5]+
W[16,1,18]-W[16,2,1]+W[16,2,2]+W[16,2,5]-W[16,2,18]-
W[16,5,1]+W[16,5,2]+W[16,5,5]-W[16,5,18]+W[16,18,1]-
W[16,18,2]-W[16,18,5]+W[16,18,18]+(3*W[17,1,1])/2-
W[17,1,2]-W[17,1,4]/2-W[17,1,5]/2+(3*W[17,1,17])/2-
W[17,1,18]+W[17,1,19]-W[17,2,1]+W[17,2,2]/2-W[17,2,3]+
W[17,2,4]/2+W[17,2,5]-(3*W[17,2,17])/2+W[17,2,18]/2-
W[17,3,2]-W[17,3,4]+W[17,3,17]+W[17,3,18]-W[17,4,1]/2+
W[17,4,2]/2-W[17,4,3]-W[17,4,5]/2+W[17,4,18]/2+
W[17,4,19]-W[17,5,1]/2+W[17,5,2]-W[17,5,4]/2-
W[17,5,5]/2-W[17,5,17]/2+W[17,5,18]-W[17,5,19]+
(3*W[17,17,1])/2-(3*W[17,17,2])/2+W[17,17,3]-W[17,17,5]/2+
W[17,17,18]/2-W[17,17,19]-W[17,18,1]+W[17,18,2]/2+
W[17,18,3]+W[17,18,4]/2+W[17,18,5]+W[17,18,17]/2-
(3*W[17,18,18])/2+W[17,19,1]+W[17,19,4]-W[17,19,5]-
W[17,19,17]+W[18,1,1]/2+W[18,1,2]/2+W[18,1,4]+
W[18,1,5]/2+W[18,1,16]-W[18,1,17]-(3*W[18,1,18])/2+
W[18,2,1]/2-W[18,2,2]-W[18,2,3]+W[18,2,4]/2+
W[18,2,5]/2-W[18,2,16]+W[18,2,17]/2-W[18,2,18]-
W[18,3,2]-W[18,3,4]+W[18,3,17]+W[18,3,18]+W[18,4,1]+
W[18,4,2]/2-W[18,4,3]-(3*W[18,4,4])/2-W[18,4,5]+
W[18,4,17]/2+W[18,4,18]/2+W[18,5,1]/2+W[18,5,2]/2-
W[18,5,4]-(3*W[18,5,5])/2-W[18,5,16]+W[18,5,17]+
W[18,5,18]/2+W[18,16,1]-W[18,16,2]-W[18,16,5]+
W[18,16,18]-W[18,17,1]+W[18,17,2]/2+W[18,17,3]+
W[18,17,4]/2+W[18,17,5]+W[18,17,17]/2-(3*W[18,17,18])/2-
(3*W[18,18,1])/2-W[18,18,2]+W[18,18,3]+W[18,18,4]/2+
W[18,18,5]/2+W[18,18,16]-(3*W[18,18,17])/2+3*W[18,18,18]-
W[19,1,1]-W[19,1,4]+W[19,1,5]+W[19,1,17]-W[19,4,1]-
W[19,4,4]+W[19,4,5]+W[19,4,17]+W[19,5,1]+W[19,5,4]-
W[19,5,5]-W[19,5,17]+W[19,17,1]+W[19,17,4]-W[19,17,5]-
W[19,17,17])+r[20]*((3*W[1,1,2])/2+W[1,1,4]/2-W[1,1,16]-
(3*W[1,1,17])/2-W[1,1,18]/2+W[1,1,19]+(3*W[1,2,1])/2+
(3*W[1,2,2])/2-W[1,2,4]-W[1,2,5]/2+W[1,2,16]-W[1,2,17]-
W[1,2,18]/2+W[1,4,1]/2-W[1,4,2]-(3*W[1,4,4])/2+
W[1,4,5]/2+W[1,4,17]/2+W[1,4,18]+W[1,4,19]-W[1,5,2]/2+
W[1,5,4]/2+W[1,5,16]+W[1,5,17]/2-W[1,5,18]/2-W[1,5,19]-
W[1,16,1]+W[1,16,2]+W[1,16,5]-W[1,16,18]-
(3*W[1,17,1])/2-W[1,17,2]+W[1,17,4]/2+W[1,17,5]/2+
W[1,17,17]/2+W[1,17,18]-W[1,17,19]-W[1,18,1]/2-
W[1,18,2]/2+W[1,18,4]-W[1,18,5]/2-W[1,18,16]+
W[1,18,17]-W[1,18,18]/2+W[1,19,1]+W[1,19,4]-W[1,19,5]-
W[1,19,17]+(3*W[2,1,1])/2+(3*W[2,1,2])/2-W[2,1,4]-
W[2,1,5]/2+W[2,1,16]-W[2,1,17]-W[2,1,18]/2+
(3*W[2,2,1])/2+W[2,2,3]+W[2,2,4]/2-W[2,2,5]/2-
W[2,2,16]-(3*W[2,2,17])/2+W[2,3,2]+W[2,3,4]-W[2,3,17]-
W[2,3,18]-W[2,4,1]+W[2,4,2]/2+W[2,4,3]-(3*W[2,4,4])/2+
W[2,4,5]+W[2,4,17]/2+W[2,4,18]/2-W[2,5,1]/2-W[2,5,2]/2+
W[2,5,4]-W[2,5,5]/2-W[2,5,16]+W[2,5,17]-W[2,5,18]/2+
W[2,16,1]-W[2,16,2]-W[2,16,5]+W[2,16,18]-W[2,17,1]-
(3*W[2,17,2])/2-W[2,17,3]+W[2,17,4]/2+W[2,17,5]+
W[2,17,17]/2+W[2,17,18]/2-W[2,18,1]/2-W[2,18,3]+
W[2,18,4]/2-W[2,18,5]/2+W[2,18,16]+W[2,18,17]/2+
W[3,2,2]+W[3,2,4]-W[3,2,17]-W[3,2,18]+W[3,4,2]+
W[3,4,4]-W[3,4,17]-W[3,4,18]-W[3,17,2]-W[3,17,4]+
W[3,17,17]+W[3,17,18]-W[3,18,2]-W[3,18,4]+W[3,18,17]+
W[3,18,18]+W[4,1,1]/2-W[4,1,2]-(3*W[4,1,4])/2+
W[4,1,5]/2+W[4,1,17]/2+W[4,1,18]+W[4,1,19]-W[4,2,1]+
W[4,2,2]/2+W[4,2,3]-(3*W[4,2,4])/2+W[4,2,5]+
W[4,2,17]/2+W[4,2,18]/2+W[4,3,2]+W[4,3,4]-W[4,3,17]-
W[4,3,18]-(3*W[4,4,1])/2-(3*W[4,4,2])/2+W[4,4,3]+
3*W[4,4,4]+W[4,4,5]/2-W[4,4,17]+W[4,4,18]/2+W[4,4,19]+
W[4,5,1]/2+W[4,5,2]+W[4,5,4]/2-(3*W[4,5,5])/2+
W[4,5,17]/2-W[4,5,18]-W[4,5,19]+W[4,17,1]/2+
W[4,17,2]/2-W[4,17,3]-W[4,17,4]+W[4,17,5]/2-W[4,17,17]+
W[4,17,18]/2-W[4,17,19]+W[4,18,1]+W[4,18,2]/2-
W[4,18,3]+W[4,18,4]/2-W[4,18,5]+W[4,18,17]/2-
(3*W[4,18,18])/2+W[4,19,1]+W[4,19,4]-W[4,19,5]-
W[4,19,17]-W[5,1,2]/2+W[5,1,4]/2+W[5,1,16]+W[5,1,17]/2-
W[5,1,18]/2-W[5,1,19]-W[5,2,1]/2-W[5,2,2]/2+W[5,2,4]-
W[5,2,5]/2-W[5,2,16]+W[5,2,17]-W[5,2,18]/2+W[5,4,1]/2+
W[5,4,2]+W[5,4,4]/2-(3*W[5,4,5])/2+W[5,4,17]/2-
W[5,4,18]-W[5,4,19]-W[5,5,2]/2-(3*W[5,5,4])/2-
W[5,5,16]+W[5,5,17]/2+(3*W[5,5,18])/2+W[5,5,19]+
W[5,16,1]-W[5,16,2]-W[5,16,5]+W[5,16,18]+W[5,17,1]/2+
W[5,17,2]+W[5,17,4]/2+W[5,17,5]/2-(3*W[5,17,17])/2-
W[5,17,18]+W[5,17,19]-W[5,18,1]/2-W[5,18,2]/2-
W[5,18,4]+(3*W[5,18,5])/2+W[5,18,16]-W[5,18,17]+
(3*W[5,18,18])/2-W[5,19,1]-W[5,19,4]+W[5,19,5]+
W[5,19,17]-W[16,1,1]+W[16,1,2]+W[16,1,5]-W[16,1,18]+
W[16,2,1]-W[16,2,2]-W[16,2,5]+W[16,2,18]+W[16,5,1]-
W[16,5,2]-W[16,5,5]+W[16,5,18]-W[16,18,1]+W[16,18,2]+
W[16,18,5]-W[16,18,18]-(3*W[17,1,1])/2-W[17,1,2]+
W[17,1,4]/2+W[17,1,5]/2+W[17,1,17]/2+W[17,1,18]-
W[17,1,19]-W[17,2,1]-(3*W[17,2,2])/2-W[17,2,3]+
W[17,2,4]/2+W[17,2,5]+W[17,2,17]/2+W[17,2,18]/2-
W[17,3,2]-W[17,3,4]+W[17,3,17]+W[17,3,18]+W[17,4,1]/2+
W[17,4,2]/2-W[17,4,3]-W[17,4,4]+W[17,4,5]/2-W[17,4,17]+
W[17,4,18]/2-W[17,4,19]+W[17,5,1]/2+W[17,5,2]+
W[17,5,4]/2+W[17,5,5]/2-(3*W[17,5,17])/2-W[17,5,18]+
W[17,5,19]+W[17,17,1]/2+W[17,17,2]/2+W[17,17,3]-
W[17,17,4]-(3*W[17,17,5])/2+3*W[17,17,17]-
(3*W[17,17,18])/2+W[17,17,19]+W[17,18,1]+W[17,18,2]/2+
W[17,18,3]+W[17,18,4]/2-W[17,18,5]-(3*W[17,18,17])/2+
W[17,18,18]/2-W[17,19,1]-W[17,19,4]+W[17,19,5]+
W[17,19,17]-W[18,1,1]/2-W[18,1,2]/2+W[18,1,4]-
W[18,1,5]/2-W[18,1,16]+W[18,1,17]-W[18,1,18]/2-
W[18,2,1]/2-W[18,2,3]+W[18,2,4]/2-W[18,2,5]/2+
W[18,2,16]+W[18,2,17]/2-W[18,3,2]-W[18,3,4]+W[18,3,17]+
W[18,3,18]+W[18,4,1]+W[18,4,2]/2-W[18,4,3]+W[18,4,4]/2-
W[18,4,5]+W[18,4,17]/2-(3*W[18,4,18])/2-W[18,5,1]/2-
W[18,5,2]/2-W[18,5,4]+(3*W[18,5,5])/2+W[18,5,16]-
W[18,5,17]+(3*W[18,5,18])/2-W[18,16,1]+W[18,16,2]+
W[18,16,5]-W[18,16,18]+W[18,17,1]+W[18,17,2]/2+
W[18,17,3]+W[18,17,4]/2-W[18,17,5]-(3*W[18,17,17])/2+
W[18,17,18]/2-W[18,18,1]/2+W[18,18,3]-(3*W[18,18,4])/2+
(3*W[18,18,5])/2-W[18,18,16]+W[18,18,17]/2+W[19,1,1]+
W[19,1,4]-W[19,1,5]-W[19,1,17]+W[19,4,1]+W[19,4,4]-
W[19,4,5]-W[19,4,17]-W[19,5,1]-W[19,5,4]+W[19,5,5]+
W[19,5,17]-W[19,17,1]-W[19,17,4]+W[19,17,5]+
W[19,17,17])+r[15]*(W[1,1,2]+W[1,1,3]/2-W[1,1,4]/2+
(3*W[1,1,5])/2-(3*W[1,1,16])/2-W[1,1,20]+W[1,2,1]+
W[1,2,3]-W[1,2,16]-W[1,2,17]+W[1,3,1]/2+W[1,3,2]-
(3*W[1,3,3])/2+W[1,3,4]-W[1,3,5]+W[1,3,16]/2+
W[1,3,17]/2-W[1,4,1]/2+W[1,4,3]-W[1,4,4]/2-W[1,4,5]/2+
W[1,4,16]-W[1,4,17]/2-W[1,4,20]+(3*W[1,5,1])/2-
W[1,5,3]-W[1,5,4]/2+(3*W[1,5,5])/2-W[1,5,16]-
W[1,5,17]/2+W[1,5,20]-(3*W[1,16,1])/2-W[1,16,2]+
W[1,16,3]/2+W[1,16,4]-W[1,16,5]+W[1,16,16]/2+
W[1,16,17]/2-W[1,17,2]+W[1,17,3]/2-W[1,17,4]/2-
W[1,17,5]/2+W[1,17,16]/2+W[1,17,20]-W[1,20,1]-
W[1,20,4]+W[1,20,5]+W[1,20,17]+W[2,1,1]+W[2,1,3]-
W[2,1,16]-W[2,1,17]+W[2,3,1]+W[2,3,3]-W[2,3,16]-
W[2,3,17]-W[2,16,1]-W[2,16,3]+W[2,16,16]+W[2,16,17]-
W[2,17,1]-W[2,17,3]+W[2,17,16]+W[2,17,17]+W[3,1,1]/2+
W[3,1,2]-(3*W[3,1,3])/2+W[3,1,4]-W[3,1,5]+W[3,1,16]/2+
W[3,1,17]/2+W[3,2,1]+W[3,2,3]-W[3,2,16]-W[3,2,17]-
(3*W[3,3,1])/2+W[3,3,2]+3*W[3,3,3]+W[3,3,4]/2-
(3*W[3,3,5])/2-W[3,3,16]+W[3,3,17]/2+W[3,3,18]+
W[3,4,1]+W[3,4,3]/2-(3*W[3,4,4])/2+W[3,4,5]/2+
W[3,4,16]/2-W[3,4,17]-W[3,4,18]-W[3,5,1]-
(3*W[3,5,3])/2+W[3,5,4]/2+W[3,5,5]/2+W[3,5,16]/2+
W[3,5,17]+W[3,5,18]+W[3,16,1]/2-W[3,16,2]-W[3,16,3]+
W[3,16,4]/2+W[3,16,5]/2-W[3,16,16]+W[3,16,17]/2-
W[3,16,18]+W[3,17,1]/2-W[3,17,2]+W[3,17,3]/2-W[3,17,4]+
W[3,17,5]+W[3,17,16]/2-(3*W[3,17,17])/2+W[3,18,3]-
W[3,18,4]+W[3,18,5]-W[3,18,16]-W[4,1,1]/2+W[4,1,3]-
W[4,1,4]/2-W[4,1,5]/2+W[4,1,16]-W[4,1,17]/2-W[4,1,20]+
W[4,3,1]+W[4,3,3]/2-(3*W[4,3,4])/2+W[4,3,5]/2+
W[4,3,16]/2-W[4,3,17]-W[4,3,18]-W[4,4,1]/2-
(3*W[4,4,3])/2+W[4,4,16]/2+(3*W[4,4,17])/2+W[4,4,18]-
W[4,4,20]-W[4,5,1]/2+W[4,5,3]/2+W[4,5,16]/2-
W[4,5,17]/2-W[4,5,18]+W[4,5,20]+W[4,16,1]+W[4,16,3]/2+
W[4,16,4]/2+W[4,16,5]/2-(3*W[4,16,16])/2-W[4,16,17]+
W[4,16,18]-W[4,17,1]/2-W[4,17,3]+(3*W[4,17,4])/2-
W[4,17,5]/2-W[4,17,16]+(3*W[4,17,17])/2+W[4,17,20]-
W[4,18,3]+W[4,18,4]-W[4,18,5]+W[4,18,16]-W[4,20,1]-
W[4,20,4]+W[4,20,5]+W[4,20,17]+(3*W[5,1,1])/2-W[5,1,3]-
W[5,1,4]/2+(3*W[5,1,5])/2-W[5,1,16]-W[5,1,17]/2+
W[5,1,20]-W[5,3,1]-(3*W[5,3,3])/2+W[5,3,4]/2+
W[5,3,5]/2+W[5,3,16]/2+W[5,3,17]+W[5,3,18]-W[5,4,1]/2+
W[5,4,3]/2+W[5,4,16]/2-W[5,4,17]/2-W[5,4,18]+W[5,4,20]+
(3*W[5,5,1])/2+W[5,5,3]/2-(3*W[5,5,16])/2-W[5,5,17]/2+
W[5,5,18]-W[5,5,20]-W[5,16,1]+W[5,16,3]/2+W[5,16,4]/2-
(3*W[5,16,5])/2+W[5,16,16]/2+W[5,16,17]-W[5,16,18]-
W[5,17,1]/2+W[5,17,3]-W[5,17,4]/2-W[5,17,5]/2+
W[5,17,16]-W[5,17,17]/2-W[5,17,20]+W[5,18,3]-W[5,18,4]+
W[5,18,5]-W[5,18,16]+W[5,20,1]+W[5,20,4]-W[5,20,5]-
W[5,20,17]-(3*W[16,1,1])/2-W[16,1,2]+W[16,1,3]/2+
W[16,1,4]-W[16,1,5]+W[16,1,16]/2+W[16,1,17]/2-
W[16,2,1]-W[16,2,3]+W[16,2,16]+W[16,2,17]+W[16,3,1]/2-
W[16,3,2]-W[16,3,3]+W[16,3,4]/2+W[16,3,5]/2-W[16,3,16]+
W[16,3,17]/2-W[16,3,18]+W[16,4,1]+W[16,4,3]/2+
W[16,4,4]/2+W[16,4,5]/2-(3*W[16,4,16])/2-W[16,4,17]+
W[16,4,18]-W[16,5,1]+W[16,5,3]/2+W[16,5,4]/2-
(3*W[16,5,5])/2+W[16,5,16]/2+W[16,5,17]-W[16,5,18]+
W[16,16,1]/2+W[16,16,2]-W[16,16,3]-(3*W[16,16,4])/2+
W[16,16,5]/2+3*W[16,16,16]-(3*W[16,16,17])/2+W[16,16,18]+
W[16,17,1]/2+W[16,17,2]+W[16,17,3]/2-W[16,17,4]+
W[16,17,5]-(3*W[16,17,16])/2+W[16,17,17]/2-W[16,18,3]+
W[16,18,4]-W[16,18,5]+W[16,18,16]-W[17,1,2]+
W[17,1,3]/2-W[17,1,4]/2-W[17,1,5]/2+W[17,1,16]/2+
W[17,1,20]-W[17,2,1]-W[17,2,3]+W[17,2,16]+W[17,2,17]+
W[17,3,1]/2-W[17,3,2]+W[17,3,3]/2-W[17,3,4]+W[17,3,5]+
W[17,3,16]/2-(3*W[17,3,17])/2-W[17,4,1]/2-W[17,4,3]+
(3*W[17,4,4])/2-W[17,4,5]/2-W[17,4,16]+(3*W[17,4,17])/2+
W[17,4,20]-W[17,5,1]/2+W[17,5,3]-W[17,5,4]/2-
W[17,5,5]/2+W[17,5,16]-W[17,5,17]/2-W[17,5,20]+
W[17,16,1]/2+W[17,16,2]+W[17,16,3]/2-W[17,16,4]+
W[17,16,5]-(3*W[17,16,16])/2+W[17,16,17]/2+W[17,17,2]-
(3*W[17,17,3])/2+(3*W[17,17,4])/2-W[17,17,5]/2+
W[17,17,16]/2-W[17,17,20]+W[17,20,1]+W[17,20,4]-
W[17,20,5]-W[17,20,17]+W[18,3,3]-W[18,3,4]+W[18,3,5]-
W[18,3,16]-W[18,4,3]+W[18,4,4]-W[18,4,5]+W[18,4,16]+
W[18,5,3]-W[18,5,4]+W[18,5,5]-W[18,5,16]-W[18,16,3]+
W[18,16,4]-W[18,16,5]+W[18,16,16]-W[20,1,1]-W[20,1,4]+
W[20,1,5]+W[20,1,17]-W[20,4,1]-W[20,4,4]+W[20,4,5]+
W[20,4,17]+W[20,5,1]+W[20,5,4]-W[20,5,5]-W[20,5,17]+
W[20,17,1]+W[20,17,4]-W[20,17,5]-W[20,17,17])+
r[13]*(3*W[1,1,1]+W[1,1,2]-(3*W[1,1,3])/2-(3*W[1,1,4])/2+
W[1,1,5]/2+W[1,1,16]/2-W[1,1,17]+W[1,1,20]+W[1,2,1]+
W[1,2,3]-W[1,2,16]-W[1,2,17]-(3*W[1,3,1])/2+W[1,3,2]+
W[1,3,3]/2-W[1,3,4]+W[1,3,5]+W[1,3,16]/2+W[1,3,17]/2-
(3*W[1,4,1])/2-W[1,4,3]+W[1,4,4]/2+W[1,4,5]/2+
W[1,4,16]+W[1,4,17]/2+W[1,4,20]+W[1,5,1]/2+W[1,5,3]+
W[1,5,4]/2-(3*W[1,5,5])/2-W[1,5,16]+W[1,5,17]/2-
W[1,5,20]+W[1,16,1]/2-W[1,16,2]+W[1,16,3]/2+W[1,16,4]-
W[1,16,5]-(3*W[1,16,16])/2+W[1,16,17]/2-W[1,17,1]-
W[1,17,2]+W[1,17,3]/2+W[1,17,4]/2+W[1,17,5]/2+
W[1,17,16]/2-W[1,17,17]-W[1,17,20]+W[1,20,1]+W[1,20,4]-
W[1,20,5]-W[1,20,17]+W[2,1,1]+W[2,1,3]-W[2,1,16]-
W[2,1,17]+W[2,3,1]+W[2,3,3]-W[2,3,16]-W[2,3,17]-
W[2,16,1]-W[2,16,3]+W[2,16,16]+W[2,16,17]-W[2,17,1]-
W[2,17,3]+W[2,17,16]+W[2,17,17]-(3*W[3,1,1])/2+
W[3,1,2]+W[3,1,3]/2-W[3,1,4]+W[3,1,5]+W[3,1,16]/2+
W[3,1,17]/2+W[3,2,1]+W[3,2,3]-W[3,2,16]-W[3,2,17]+
W[3,3,1]/2+W[3,3,2]+(3*W[3,3,4])/2-W[3,3,5]/2-
(3*W[3,3,17])/2-W[3,3,18]-W[3,4,1]+(3*W[3,4,3])/2+
(3*W[3,4,4])/2-W[3,4,5]/2-W[3,4,16]/2-W[3,4,17]+
W[3,4,18]+W[3,5,1]-W[3,5,3]/2-W[3,5,4]/2-W[3,5,5]/2-
W[3,5,16]/2+W[3,5,17]-W[3,5,18]+W[3,16,1]/2-W[3,16,2]-
W[3,16,4]/2-W[3,16,5]/2+W[3,16,17]/2+W[3,16,18]+
W[3,17,1]/2-W[3,17,2]-(3*W[3,17,3])/2-W[3,17,4]+
W[3,17,5]+W[3,17,16]/2+W[3,17,17]/2-W[3,18,3]+
W[3,18,4]-W[3,18,5]+W[3,18,16]-(3*W[4,1,1])/2-W[4,1,3]+
W[4,1,4]/2+W[4,1,5]/2+W[4,1,16]+W[4,1,17]/2+W[4,1,20]-
W[4,3,1]+(3*W[4,3,3])/2+(3*W[4,3,4])/2-W[4,3,5]/2-
W[4,3,16]/2-W[4,3,17]+W[4,3,18]+W[4,4,1]/2+
(3*W[4,4,3])/2-W[4,4,16]/2-(3*W[4,4,17])/2-W[4,4,18]+
W[4,4,20]+W[4,5,1]/2-W[4,5,3]/2-W[4,5,16]/2+
W[4,5,17]/2+W[4,5,18]-W[4,5,20]+W[4,16,1]-W[4,16,3]/2-
W[4,16,4]/2-W[4,16,5]/2-W[4,16,16]/2+W[4,16,17]-
W[4,16,18]+W[4,17,1]/2-W[4,17,3]-(3*W[4,17,4])/2+
W[4,17,5]/2+W[4,17,16]+W[4,17,17]/2-W[4,17,20]+
W[4,18,3]-W[4,18,4]+W[4,18,5]-W[4,18,16]+W[4,20,1]+
W[4,20,4]-W[4,20,5]-W[4,20,17]+W[5,1,1]/2+W[5,1,3]+
W[5,1,4]/2-(3*W[5,1,5])/2-W[5,1,16]+W[5,1,17]/2-
W[5,1,20]+W[5,3,1]-W[5,3,3]/2-W[5,3,4]/2-W[5,3,5]/2-
W[5,3,16]/2+W[5,3,17]-W[5,3,18]+W[5,4,1]/2-W[5,4,3]/2-
W[5,4,16]/2+W[5,4,17]/2+W[5,4,18]-W[5,4,20]-
(3*W[5,5,1])/2-W[5,5,3]/2+(3*W[5,5,16])/2+W[5,5,17]/2-
W[5,5,18]+W[5,5,20]-W[5,16,1]-W[5,16,3]/2-W[5,16,4]/2+
(3*W[5,16,5])/2+(3*W[5,16,16])/2-W[5,16,17]+W[5,16,18]+
W[5,17,1]/2+W[5,17,3]+W[5,17,4]/2+W[5,17,5]/2-
W[5,17,16]-(3*W[5,17,17])/2+W[5,17,20]-W[5,18,3]+
W[5,18,4]-W[5,18,5]+W[5,18,16]-W[5,20,1]-W[5,20,4]+
W[5,20,5]+W[5,20,17]+W[16,1,1]/2-W[16,1,2]+W[16,1,3]/2+
W[16,1,4]-W[16,1,5]-(3*W[16,1,16])/2+W[16,1,17]/2-
W[16,2,1]-W[16,2,3]+W[16,2,16]+W[16,2,17]+W[16,3,1]/2-
W[16,3,2]-W[16,3,4]/2-W[16,3,5]/2+W[16,3,17]/2+
W[16,3,18]+W[16,4,1]-W[16,4,3]/2-W[16,4,4]/2-
W[16,4,5]/2-W[16,4,16]/2+W[16,4,17]-W[16,4,18]-
W[16,5,1]-W[16,5,3]/2-W[16,5,4]/2+(3*W[16,5,5])/2+
(3*W[16,5,16])/2-W[16,5,17]+W[16,5,18]-(3*W[16,16,1])/2+
W[16,16,2]-W[16,16,4]/2+(3*W[16,16,5])/2+W[16,16,17]/2-
W[16,16,18]+W[16,17,1]/2+W[16,17,2]+W[16,17,3]/2+
W[16,17,4]-W[16,17,5]+W[16,17,16]/2-(3*W[16,17,17])/2+
W[16,18,3]-W[16,18,4]+W[16,18,5]-W[16,18,16]-W[17,1,1]-
W[17,1,2]+W[17,1,3]/2+W[17,1,4]/2+W[17,1,5]/2+
W[17,1,16]/2-W[17,1,17]-W[17,1,20]-W[17,2,1]-W[17,2,3]+
W[17,2,16]+W[17,2,17]+W[17,3,1]/2-W[17,3,2]-
(3*W[17,3,3])/2-W[17,3,4]+W[17,3,5]+W[17,3,16]/2+
W[17,3,17]/2+W[17,4,1]/2-W[17,4,3]-(3*W[17,4,4])/2+
W[17,4,5]/2+W[17,4,16]+W[17,4,17]/2-W[17,4,20]+
W[17,5,1]/2+W[17,5,3]+W[17,5,4]/2+W[17,5,5]/2-
W[17,5,16]-(3*W[17,5,17])/2+W[17,5,20]+W[17,16,1]/2+
W[17,16,2]+W[17,16,3]/2+W[17,16,4]-W[17,16,5]+
W[17,16,16]/2-(3*W[17,16,17])/2-W[17,17,1]+W[17,17,2]+
W[17,17,3]/2+W[17,17,4]/2-(3*W[17,17,5])/2-
(3*W[17,17,16])/2+3*W[17,17,17]+W[17,17,20]-W[17,20,1]-
W[17,20,4]+W[17,20,5]+W[17,20,17]-W[18,3,3]+W[18,3,4]-
W[18,3,5]+W[18,3,16]+W[18,4,3]-W[18,4,4]+W[18,4,5]-
W[18,4,16]-W[18,5,3]+W[18,5,4]-W[18,5,5]+W[18,5,16]+
W[18,16,3]-W[18,16,4]+W[18,16,5]-W[18,16,16]+W[20,1,1]+
W[20,1,4]-W[20,1,5]-W[20,1,17]+W[20,4,1]+W[20,4,4]-
W[20,4,5]-W[20,4,17]-W[20,5,1]-W[20,5,4]+W[20,5,5]+
W[20,5,17]-W[20,17,1]-W[20,17,4]+W[20,17,5]+
W[20,17,17])+r[7]*(-W[1,1,2]-W[1,1,3]/2+W[1,1,4]/2-
(3*W[1,1,5])/2+(3*W[1,1,16])/2+W[1,1,20]-W[1,2,1]-
W[1,2,3]+W[1,2,16]+W[1,2,17]-W[1,3,1]/2-W[1,3,2]-
W[1,3,3]/2+W[1,3,4]+W[1,3,5]-W[1,3,16]/2-W[1,3,17]/2+
W[1,4,1]/2+W[1,4,3]-(3*W[1,4,4])/2+W[1,4,5]/2-
W[1,4,16]+W[1,4,17]/2+W[1,4,20]-(3*W[1,5,1])/2+
W[1,5,3]+W[1,5,4]/2+W[1,5,5]/2-W[1,5,16]+W[1,5,17]/2-
W[1,5,20]+(3*W[1,16,1])/2+W[1,16,2]-W[1,16,3]/2-
W[1,16,4]-W[1,16,5]+(3*W[1,16,16])/2-W[1,16,17]/2+
W[1,17,2]-W[1,17,3]/2+W[1,17,4]/2+W[1,17,5]/2-
W[1,17,16]/2-W[1,17,20]+W[1,20,1]+W[1,20,4]-W[1,20,5]-
W[1,20,17]-W[2,1,1]-W[2,1,3]+W[2,1,16]+W[2,1,17]-
W[2,3,1]-W[2,3,3]+W[2,3,16]+W[2,3,17]+W[2,16,1]+
W[2,16,3]-W[2,16,16]-W[2,16,17]+W[2,17,1]+W[2,17,3]-
W[2,17,16]-W[2,17,17]-W[3,1,1]/2-W[3,1,2]-W[3,1,3]/2+
W[3,1,4]+W[3,1,5]-W[3,1,16]/2-W[3,1,17]/2-W[3,2,1]-
W[3,2,3]+W[3,2,16]+W[3,2,17]-W[3,3,1]/2-W[3,3,2]-
(3*W[3,3,4])/2+W[3,3,5]/2+(3*W[3,3,17])/2+W[3,3,18]+
W[3,4,1]-(3*W[3,4,3])/2+W[3,4,4]/2+W[3,4,5]/2+
W[3,4,16]/2-W[3,4,17]-W[3,4,18]+W[3,5,1]+W[3,5,3]/2+
W[3,5,4]/2-(3*W[3,5,5])/2+W[3,5,16]/2-W[3,5,17]+
W[3,5,18]-W[3,16,1]/2+W[3,16,2]+W[3,16,4]/2+
W[3,16,5]/2-W[3,16,17]/2-W[3,16,18]-W[3,17,1]/2+
W[3,17,2]+(3*W[3,17,3])/2-W[3,17,4]-W[3,17,5]-
W[3,17,16]/2+(3*W[3,17,17])/2+W[3,18,3]-W[3,18,4]+
W[3,18,5]-W[3,18,16]+W[4,1,1]/2+W[4,1,3]-
(3*W[4,1,4])/2+W[4,1,5]/2-W[4,1,16]+W[4,1,17]/2+
W[4,1,20]+W[4,3,1]-(3*W[4,3,3])/2+W[4,3,4]/2+
W[4,3,5]/2+W[4,3,16]/2-W[4,3,17]-W[4,3,18]-
(3*W[4,4,1])/2+W[4,4,3]/2+3*W[4,4,4]-W[4,4,5]-
(3*W[4,4,16])/2+W[4,4,17]/2+W[4,4,18]+W[4,4,20]+
W[4,5,1]/2+W[4,5,3]/2-W[4,5,4]-W[4,5,5]+W[4,5,16]/2+
W[4,5,17]/2-W[4,5,18]-W[4,5,20]-W[4,16,1]+W[4,16,3]/2-
(3*W[4,16,4])/2+W[4,16,5]/2+W[4,16,16]/2+W[4,16,17]+
W[4,16,18]+W[4,17,1]/2-W[4,17,3]+W[4,17,4]/2+
W[4,17,5]/2+W[4,17,16]-(3*W[4,17,17])/2-W[4,17,20]-
W[4,18,3]+W[4,18,4]-W[4,18,5]+W[4,18,16]+W[4,20,1]+
W[4,20,4]-W[4,20,5]-W[4,20,17]-(3*W[5,1,1])/2+W[5,1,3]+
W[5,1,4]/2+W[5,1,5]/2-W[5,1,16]+W[5,1,17]/2-W[5,1,20]+
W[5,3,1]+W[5,3,3]/2+W[5,3,4]/2-(3*W[5,3,5])/2+
W[5,3,16]/2-W[5,3,17]+W[5,3,18]+W[5,4,1]/2+W[5,4,3]/2-
W[5,4,4]-W[5,4,5]+W[5,4,16]/2+W[5,4,17]/2-W[5,4,18]-
W[5,4,20]+W[5,5,1]/2-(3*W[5,5,3])/2-W[5,5,4]+
3*W[5,5,5]+W[5,5,16]/2-(3*W[5,5,17])/2+W[5,5,18]+
W[5,5,20]-W[5,16,1]+W[5,16,3]/2+W[5,16,4]/2+
W[5,16,5]/2-(3*W[5,16,16])/2+W[5,16,17]-W[5,16,18]+
W[5,17,1]/2-W[5,17,3]+W[5,17,4]/2-(3*W[5,17,5])/2+
W[5,17,16]+W[5,17,17]/2+W[5,17,20]+W[5,18,3]-W[5,18,4]+
W[5,18,5]-W[5,18,16]-W[5,20,1]-W[5,20,4]+W[5,20,5]+
W[5,20,17]+(3*W[16,1,1])/2+W[16,1,2]-W[16,1,3]/2-
W[16,1,4]-W[16,1,5]+(3*W[16,1,16])/2-W[16,1,17]/2+
W[16,2,1]+W[16,2,3]-W[16,2,16]-W[16,2,17]-W[16,3,1]/2+
W[16,3,2]+W[16,3,4]/2+W[16,3,5]/2-W[16,3,17]/2-
W[16,3,18]-W[16,4,1]+W[16,4,3]/2-(3*W[16,4,4])/2+
W[16,4,5]/2+W[16,4,16]/2+W[16,4,17]+W[16,4,18]-
W[16,5,1]+W[16,5,3]/2+W[16,5,4]/2+W[16,5,5]/2-
(3*W[16,5,16])/2+W[16,5,17]-W[16,5,18]+(3*W[16,16,1])/2-
W[16,16,2]+W[16,16,4]/2-(3*W[16,16,5])/2-W[16,16,17]/2+
W[16,16,18]-W[16,17,1]/2-W[16,17,2]-W[16,17,3]/2+
W[16,17,4]+W[16,17,5]-W[16,17,16]/2-W[16,17,17]/2-
W[16,18,3]+W[16,18,4]-W[16,18,5]+W[16,18,16]+W[17,1,2]-
W[17,1,3]/2+W[17,1,4]/2+W[17,1,5]/2-W[17,1,16]/2-
W[17,1,20]+W[17,2,1]+W[17,2,3]-W[17,2,16]-W[17,2,17]-
W[17,3,1]/2+W[17,3,2]+(3*W[17,3,3])/2-W[17,3,4]-
W[17,3,5]-W[17,3,16]/2+(3*W[17,3,17])/2+W[17,4,1]/2-
W[17,4,3]+W[17,4,4]/2+W[17,4,5]/2+W[17,4,16]-
(3*W[17,4,17])/2-W[17,4,20]+W[17,5,1]/2-W[17,5,3]+
W[17,5,4]/2-(3*W[17,5,5])/2+W[17,5,16]+W[17,5,17]/2+
W[17,5,20]-W[17,16,1]/2-W[17,16,2]-W[17,16,3]/2+
W[17,16,4]+W[17,16,5]-W[17,16,16]/2-W[17,16,17]/2-
W[17,17,2]+(3*W[17,17,3])/2-(3*W[17,17,4])/2+W[17,17,5]/2-
W[17,17,16]/2+W[17,17,20]-W[17,20,1]-W[17,20,4]+
W[17,20,5]+W[17,20,17]+W[18,3,3]-W[18,3,4]+W[18,3,5]-
W[18,3,16]-W[18,4,3]+W[18,4,4]-W[18,4,5]+W[18,4,16]+
W[18,5,3]-W[18,5,4]+W[18,5,5]-W[18,5,16]-W[18,16,3]+
W[18,16,4]-W[18,16,5]+W[18,16,16]+W[20,1,1]+W[20,1,4]-
W[20,1,5]-W[20,1,17]+W[20,4,1]+W[20,4,4]-W[20,4,5]-
W[20,4,17]-W[20,5,1]-W[20,5,4]+W[20,5,5]+W[20,5,17]-
W[20,17,1]-W[20,17,4]+W[20,17,5]+W[20,17,17])+
r[33]*(-W[1,1,2]-W[1,1,3]/2+W[1,1,4]/2-(3*W[1,1,5])/2+
(3*W[1,1,16])/2+W[1,1,20]-W[1,2,1]+W[1,2,2]-W[1,2,3]/2+
W[1,2,5]+W[1,2,17]/2-W[1,2,18]/2-W[1,2,20]/2-
W[1,3,1]/2-W[1,3,2]/2-W[1,3,3]/2+W[1,3,5]-W[1,3,17]+
W[1,3,18]-W[1,3,19]/2+W[1,4,1]/2+W[1,4,4]/2-W[1,4,16]+
W[1,4,17]-W[1,4,18]+W[1,4,19]/2+W[1,4,20]/2-
(3*W[1,5,1])/2+W[1,5,2]+W[1,5,3]+W[1,5,5]/2-
W[1,5,16]/2-W[1,5,17]/2+W[1,5,18]/2-W[1,5,19]/2-
W[1,5,20]+(3*W[1,16,1])/2-W[1,16,4]-W[1,16,5]/2+
W[1,16,16]/2+W[1,16,17]/2-W[1,16,18]/2+W[1,16,19]/2+
W[1,17,2]/2-W[1,17,3]+W[1,17,4]-W[1,17,5]/2+
W[1,17,16]/2-W[1,17,20]/2-W[1,18,2]/2+W[1,18,3]-
W[1,18,4]+W[1,18,5]/2-W[1,18,16]/2+W[1,18,20]/2-
W[1,19,3]/2+W[1,19,4]/2-W[1,19,5]/2+W[1,19,16]/2+
W[1,20,1]-W[1,20,2]/2+W[1,20,4]/2-W[1,20,5]-
W[1,20,17]/2+W[1,20,18]/2-W[2,1,1]+W[2,1,2]-W[2,1,3]/2+
W[2,1,5]+W[2,1,17]/2-W[2,1,18]/2-W[2,1,20]/2+W[2,2,1]+
(3*W[2,2,3])/2-W[2,2,4]/2+W[2,2,5]/2-(3*W[2,2,16])/2-
W[2,2,17]-W[2,3,1]/2+(3*W[2,3,2])/2+(3*W[2,3,3])/2-
W[2,3,4]/2-W[2,3,5]-W[2,3,16]/2+W[2,3,17]-W[2,3,18]/2-
W[2,4,2]/2-W[2,4,3]/2-W[2,4,4]/2+W[2,4,5]+W[2,4,16]-
W[2,4,17]-W[2,4,20]/2+W[2,5,1]+W[2,5,2]/2-W[2,5,3]+
W[2,5,4]-(3*W[2,5,5])/2+W[2,5,16]/2+W[2,5,20]/2-
(3*W[2,16,2])/2-W[2,16,3]/2+W[2,16,4]+W[2,16,5]/2-
W[2,16,16]/2-W[2,16,17]/2+W[2,16,18]/2+W[2,17,1]/2-
W[2,17,2]+W[2,17,3]-W[2,17,4]-W[2,17,16]/2+
W[2,17,18]/2+W[2,17,20]/2-W[2,18,1]/2-W[2,18,3]/2+
W[2,18,16]/2+W[2,18,17]/2-W[2,20,1]/2-W[2,20,4]/2+
W[2,20,5]/2+W[2,20,17]/2-W[3,1,1]/2-W[3,1,2]/2-
W[3,1,3]/2+W[3,1,5]-W[3,1,17]+W[3,1,18]-W[3,1,19]/2-
W[3,2,1]/2+(3*W[3,2,2])/2+(3*W[3,2,3])/2-W[3,2,4]/2-
W[3,2,5]-W[3,2,16]/2+W[3,2,17]-W[3,2,18]/2-W[3,3,1]/2+
(3*W[3,3,2])/2+W[3,3,4]+W[3,3,5]/2-W[3,3,17]-
(3*W[3,3,18])/2-W[3,4,2]/2+W[3,4,3]-W[3,4,4]+W[3,4,5]-
W[3,4,16]/2+W[3,4,17]/2-W[3,4,19]/2+W[3,5,1]-W[3,5,2]+
W[3,5,3]/2+W[3,5,4]-(3*W[3,5,5])/2+W[3,5,18]/2+
W[3,5,19]/2-W[3,16,2]/2-W[3,16,4]/2+W[3,16,17]/2+
W[3,16,18]/2-W[3,17,1]+W[3,17,2]-W[3,17,3]+W[3,17,4]/2+
W[3,17,16]/2-W[3,17,18]/2+W[3,17,19]/2+W[3,18,1]-
W[3,18,2]/2-(3*W[3,18,3])/2+W[3,18,5]/2+W[3,18,16]/2-
W[3,18,17]/2-W[3,18,18]/2-W[3,19,1]/2-W[3,19,4]/2+
W[3,19,5]/2+W[3,19,17]/2+W[4,1,1]/2+W[4,1,4]/2-
W[4,1,16]+W[4,1,17]-W[4,1,18]+W[4,1,19]/2+W[4,1,20]/2-
W[4,2,2]/2-W[4,2,3]/2-W[4,2,4]/2+W[4,2,5]+W[4,2,16]-
W[4,2,17]-W[4,2,20]/2-W[4,3,2]/2+W[4,3,3]-W[4,3,4]+
W[4,3,5]-W[4,3,16]/2+W[4,3,17]/2-W[4,3,19]/2+
W[4,4,1]/2-W[4,4,2]/2-W[4,4,3]-(3*W[4,4,5])/2+
(3*W[4,4,18])/2+W[4,4,19]+W[4,5,2]+W[4,5,3]-
(3*W[4,5,4])/2+W[4,5,5]/2+W[4,5,16]/2-W[4,5,17]/2-
W[4,5,18]/2-W[4,5,19]-W[4,5,20]/2-W[4,16,1]+W[4,16,2]-
W[4,16,3]/2+W[4,16,5]/2-W[4,16,18]/2+W[4,16,19]/2+
W[4,17,1]-W[4,17,2]+W[4,17,3]/2-W[4,17,5]/2+
W[4,17,18]/2-W[4,17,19]/2-W[4,18,1]+(3*W[4,18,4])/2-
W[4,18,5]/2-W[4,18,16]/2+W[4,18,17]/2+W[4,18,18]/2+
W[4,18,20]/2+W[4,19,1]/2-W[4,19,3]/2+W[4,19,4]-
W[4,19,5]+W[4,19,16]/2-W[4,19,17]/2+W[4,20,1]/2-
W[4,20,2]/2-W[4,20,5]/2+W[4,20,18]/2-(3*W[5,1,1])/2+
W[5,1,2]+W[5,1,3]+W[5,1,5]/2-W[5,1,16]/2-W[5,1,17]/2+
W[5,1,18]/2-W[5,1,19]/2-W[5,1,20]+W[5,2,1]+W[5,2,2]/2-
W[5,2,3]+W[5,2,4]-(3*W[5,2,5])/2+W[5,2,16]/2+
W[5,2,20]/2+W[5,3,1]-W[5,3,2]+W[5,3,3]/2+W[5,3,4]-
(3*W[5,3,5])/2+W[5,3,18]/2+W[5,3,19]/2+W[5,4,2]+
W[5,4,3]-(3*W[5,4,4])/2+W[5,4,5]/2+W[5,4,16]/2-
W[5,4,17]/2-W[5,4,18]/2-W[5,4,19]-W[5,4,20]/2+
W[5,5,1]/2-(3*W[5,5,2])/2-(3*W[5,5,3])/2+W[5,5,4]/2+
3*W[5,5,5]-W[5,5,16]/2-W[5,5,18]/2+W[5,5,19]+W[5,5,20]-
W[5,16,1]/2+W[5,16,2]/2+W[5,16,4]/2-W[5,16,5]/2-
W[5,16,16]/2-W[5,16,19]/2-W[5,17,1]/2-W[5,17,4]/2+
W[5,17,19]/2+W[5,17,20]/2+W[5,18,1]/2+W[5,18,3]/2-
W[5,18,4]/2-W[5,18,5]/2-W[5,18,18]/2-W[5,18,20]/2-
W[5,19,1]/2+W[5,19,3]/2-W[5,19,4]+W[5,19,5]-
W[5,19,16]/2+W[5,19,17]/2-W[5,20,1]+W[5,20,2]/2-
W[5,20,4]/2+W[5,20,5]+W[5,20,17]/2-W[5,20,18]/2+
(3*W[16,1,1])/2-W[16,1,4]-W[16,1,5]/2+W[16,1,16]/2+
W[16,1,17]/2-W[16,1,18]/2+W[16,1,19]/2-(3*W[16,2,2])/2-
W[16,2,3]/2+W[16,2,4]+W[16,2,5]/2-W[16,2,16]/2-
W[16,2,17]/2+W[16,2,18]/2-W[16,3,2]/2-W[16,3,4]/2+
W[16,3,17]/2+W[16,3,18]/2-W[16,4,1]+W[16,4,2]-
W[16,4,3]/2+W[16,4,5]/2-W[16,4,18]/2+W[16,4,19]/2-
W[16,5,1]/2+W[16,5,2]/2+W[16,5,4]/2-W[16,5,5]/2-
W[16,5,16]/2-W[16,5,19]/2+W[16,16,1]/2-W[16,16,2]/2-
W[16,16,5]/2+W[16,16,18]/2+W[16,17,1]/2-W[16,17,2]/2+
W[16,17,3]/2-W[16,17,19]/2-W[16,18,1]/2+W[16,18,2]/2+
W[16,18,3]/2-W[16,18,4]/2+W[16,18,16]/2+W[16,18,18]/2+
W[16,19,1]/2+W[16,19,4]/2-W[16,19,5]/2-W[16,19,17]/2+
W[17,1,2]/2-W[17,1,3]+W[17,1,4]-W[17,1,5]/2+
W[17,1,16]/2-W[17,1,20]/2+W[17,2,1]/2-W[17,2,2]+
W[17,2,3]-W[17,2,4]-W[17,2,16]/2+W[17,2,18]/2+
W[17,2,20]/2-W[17,3,1]+W[17,3,2]-W[17,3,3]+W[17,3,4]/2+
W[17,3,16]/2-W[17,3,18]/2+W[17,3,19]/2+W[17,4,1]-
W[17,4,2]+W[17,4,3]/2-W[17,4,5]/2+W[17,4,18]/2-
W[17,4,19]/2-W[17,5,1]/2-W[17,5,4]/2+W[17,5,19]/2+
W[17,5,20]/2+W[17,16,1]/2-W[17,16,2]/2+W[17,16,3]/2-
W[17,16,19]/2+W[17,18,2]/2-W[17,18,3]/2+W[17,18,4]/2-
W[17,18,20]/2+W[17,19,3]/2-W[17,19,4]/2+W[17,19,5]/2-
W[17,19,16]/2-W[17,20,1]/2+W[17,20,2]/2+W[17,20,5]/2-
W[17,20,18]/2-W[18,1,2]/2+W[18,1,3]-W[18,1,4]+
W[18,1,5]/2-W[18,1,16]/2+W[18,1,20]/2-W[18,2,1]/2-
W[18,2,3]/2+W[18,2,16]/2+W[18,2,17]/2+W[18,3,1]-
W[18,3,2]/2-(3*W[18,3,3])/2+W[18,3,5]/2+W[18,3,16]/2-
W[18,3,17]/2-W[18,3,18]/2-W[18,4,1]+(3*W[18,4,4])/2-
W[18,4,5]/2-W[18,4,16]/2+W[18,4,17]/2+W[18,4,18]/2+
W[18,4,20]/2+W[18,5,1]/2+W[18,5,3]/2-W[18,5,4]/2-
W[18,5,5]/2-W[18,5,18]/2-W[18,5,20]/2-W[18,16,1]/2+
W[18,16,2]/2+W[18,16,3]/2-W[18,16,4]/2+W[18,16,16]/2+
W[18,16,18]/2+W[18,17,2]/2-W[18,17,3]/2+W[18,17,4]/2-
W[18,17,20]/2-W[18,18,3]/2+W[18,18,4]/2-W[18,18,5]/2+
W[18,18,16]/2+W[18,20,1]/2+W[18,20,4]/2-W[18,20,5]/2-
W[18,20,17]/2-W[19,1,3]/2+W[19,1,4]/2-W[19,1,5]/2+
W[19,1,16]/2-W[19,3,1]/2-W[19,3,4]/2+W[19,3,5]/2+
W[19,3,17]/2+W[19,4,1]/2-W[19,4,3]/2+W[19,4,4]-
W[19,4,5]+W[19,4,16]/2-W[19,4,17]/2-W[19,5,1]/2+
W[19,5,3]/2-W[19,5,4]+W[19,5,5]-W[19,5,16]/2+
W[19,5,17]/2+W[19,16,1]/2+W[19,16,4]/2-W[19,16,5]/2-
W[19,16,17]/2+W[19,17,3]/2-W[19,17,4]/2+W[19,17,5]/2-
W[19,17,16]/2+W[20,1,1]-W[20,1,2]/2+W[20,1,4]/2-
W[20,1,5]-W[20,1,17]/2+W[20,1,18]/2-W[20,2,1]/2-
W[20,2,4]/2+W[20,2,5]/2+W[20,2,17]/2+W[20,4,1]/2-
W[20,4,2]/2-W[20,4,5]/2+W[20,4,18]/2-W[20,5,1]+
W[20,5,2]/2-W[20,5,4]/2+W[20,5,5]+W[20,5,17]/2-
W[20,5,18]/2-W[20,17,1]/2+W[20,17,2]/2+W[20,17,5]/2-
W[20,17,18]/2+W[20,18,1]/2+W[20,18,4]/2-W[20,18,5]/2-
W[20,18,17]/2)+r[42]*(-W[1,1,3]/2-(3*W[1,1,5])/2-W[1,1,17]+
W[1,1,18]/2+(3*W[1,1,19])/2+W[1,1,20]-W[1,2,3]-
W[1,2,5]/2+W[1,2,17]/2+W[1,2,18]+W[1,2,19]/2-
W[1,2,20]/2-W[1,3,1]/2-W[1,3,2]-W[1,3,3]/2+W[1,3,4]+
W[1,3,5]-W[1,3,16]/2-W[1,3,17]/2+W[1,4,3]+W[1,4,5]/2-
W[1,4,17]/2-W[1,4,18]-W[1,4,19]/2+W[1,4,20]/2-
(3*W[1,5,1])/2-W[1,5,2]/2+W[1,5,3]+W[1,5,4]/2+
W[1,5,5]/2-W[1,5,16]/2+W[1,5,17]-W[1,5,19]/2-W[1,5,20]-
W[1,16,3]/2-W[1,16,5]/2+W[1,16,18]/2+W[1,16,19]/2-
W[1,17,1]+W[1,17,2]/2-W[1,17,3]/2-W[1,17,4]/2+
W[1,17,5]+W[1,17,17]-W[1,17,20]/2+W[1,18,1]/2+
W[1,18,2]-W[1,18,4]+W[1,18,16]/2+W[1,18,18]/2-
W[1,18,19]+W[1,18,20]/2+(3*W[1,19,1])/2+W[1,19,2]/2-
W[1,19,4]/2-W[1,19,5]/2+W[1,19,16]/2-W[1,19,18]+
W[1,19,19]/2+W[1,20,1]-W[1,20,2]/2+W[1,20,4]/2-
W[1,20,5]-W[1,20,17]/2+W[1,20,18]/2-W[2,1,3]-
W[2,1,5]/2+W[2,1,17]/2+W[2,1,18]+W[2,1,19]/2-
W[2,1,20]/2-W[2,3,1]-W[2,3,3]-W[2,3,4]/2+W[2,3,16]/2+
W[2,3,17]+W[2,3,18]/2+W[2,3,19]/2-W[2,4,3]/2+
W[2,4,17]/2+W[2,4,18]/2-W[2,4,20]/2-W[2,5,1]/2+
W[2,5,16]/2-W[2,5,18]/2+W[2,5,20]/2+W[2,16,3]/2+
W[2,16,5]/2-W[2,16,18]/2-W[2,16,19]/2+W[2,17,1]/2+
W[2,17,3]+W[2,17,4]/2-W[2,17,17]-W[2,17,18]-
W[2,17,19]/2+W[2,17,20]/2+W[2,18,1]+W[2,18,3]/2+
W[2,18,4]/2-W[2,18,5]/2-W[2,18,16]/2-W[2,18,17]+
W[2,19,1]/2+W[2,19,3]/2-W[2,19,16]/2-W[2,19,17]/2-
W[2,20,1]/2-W[2,20,4]/2+W[2,20,5]/2+W[2,20,17]/2-
W[3,1,1]/2-W[3,1,2]-W[3,1,3]/2+W[3,1,4]+W[3,1,5]-
W[3,1,16]/2-W[3,1,17]/2-W[3,2,1]-W[3,2,3]-W[3,2,4]/2+
W[3,2,16]/2+W[3,2,17]+W[3,2,18]/2+W[3,2,19]/2-
W[3,3,1]/2-W[3,3,2]-(3*W[3,3,4])/2+W[3,3,5]/2+
(3*W[3,3,17])/2+W[3,3,18]+W[3,4,1]-W[3,4,2]/2-
(3*W[3,4,3])/2-W[3,4,4]/2+W[3,4,5]/2-W[3,4,17]/2+
W[3,4,19]/2+W[3,5,1]+W[3,5,3]/2+W[3,5,4]/2-
(3*W[3,5,5])/2+W[3,5,16]/2-W[3,5,17]+W[3,5,18]-
W[3,16,1]/2+W[3,16,2]/2+W[3,16,5]/2-W[3,16,18]/2-
W[3,17,1]/2+W[3,17,2]+(3*W[3,17,3])/2-W[3,17,4]/2-
W[3,17,5]+(3*W[3,17,17])/2-W[3,17,18]/2-W[3,17,19]/2+
W[3,18,2]/2+W[3,18,3]+W[3,18,5]-W[3,18,16]/2-
W[3,18,17]/2-W[3,18,18]-W[3,18,19]/2+W[3,19,2]/2+
W[3,19,4]/2-W[3,19,17]/2-W[3,19,18]/2+W[4,1,3]+
W[4,1,5]/2-W[4,1,17]/2-W[4,1,18]-W[4,1,19]/2+
W[4,1,20]/2-W[4,2,3]/2+W[4,2,17]/2+W[4,2,18]/2-
W[4,2,20]/2+W[4,3,1]-W[4,3,2]/2-(3*W[4,3,3])/2-
W[4,3,4]/2+W[4,3,5]/2-W[4,3,17]/2+W[4,3,19]/2-
W[4,4,3]/2-W[4,4,5]/2+W[4,4,18]/2+W[4,4,19]/2+
W[4,5,1]/2+W[4,5,3]/2-W[4,5,4]/2-W[4,5,5]/2-
W[4,5,18]/2-W[4,5,20]/2-W[4,17,1]/2+W[4,17,2]/2-
W[4,17,3]/2+W[4,17,19]/2-W[4,18,1]+W[4,18,2]/2+
W[4,18,4]/2-W[4,18,5]/2+(3*W[4,18,18])/2-W[4,18,19]/2+
W[4,18,20]/2-W[4,19,1]/2+W[4,19,3]/2+W[4,19,4]/2+
W[4,19,17]/2-W[4,19,18]/2+W[4,19,19]/2+W[4,20,1]/2-
W[4,20,2]/2-W[4,20,5]/2+W[4,20,18]/2-(3*W[5,1,1])/2-
W[5,1,2]/2+W[5,1,3]+W[5,1,4]/2+W[5,1,5]/2-W[5,1,16]/2+
W[5,1,17]-W[5,1,19]/2-W[5,1,20]-W[5,2,1]/2+W[5,2,16]/2-
W[5,2,18]/2+W[5,2,20]/2+W[5,3,1]+W[5,3,3]/2+W[5,3,4]/2-
(3*W[5,3,5])/2+W[5,3,16]/2-W[5,3,17]+W[5,3,18]+
W[5,4,1]/2+W[5,4,3]/2-W[5,4,4]/2-W[5,4,5]/2-
W[5,4,18]/2-W[5,4,20]/2+W[5,5,1]/2-(3*W[5,5,3])/2-
W[5,5,4]/2+3*W[5,5,5]+W[5,5,16]-(3*W[5,5,17])/2+
W[5,5,18]/2-W[5,5,19]/2+W[5,5,20]-W[5,16,1]/2+
W[5,16,2]/2+W[5,16,3]/2+W[5,16,5]-W[5,16,18]-
W[5,16,19]/2+W[5,17,1]-W[5,17,3]-(3*W[5,17,5])/2+
W[5,17,17]/2+W[5,17,18]+W[5,17,19]/2+W[5,17,20]/2-
W[5,18,2]/2+W[5,18,3]-W[5,18,4]/2+W[5,18,5]/2-
W[5,18,16]+W[5,18,17]-(3*W[5,18,18])/2+W[5,18,19]/2-
W[5,18,20]/2-W[5,19,1]/2-W[5,19,5]/2-W[5,19,16]/2+
W[5,19,17]/2+W[5,19,18]/2-W[5,19,19]/2-W[5,20,1]+
W[5,20,2]/2-W[5,20,4]/2+W[5,20,5]+W[5,20,17]/2-
W[5,20,18]/2-W[16,1,3]/2-W[16,1,5]/2+W[16,1,18]/2+
W[16,1,19]/2+W[16,2,3]/2+W[16,2,5]/2-W[16,2,18]/2-
W[16,2,19]/2-W[16,3,1]/2+W[16,3,2]/2+W[16,3,5]/2-
W[16,3,18]/2-W[16,5,1]/2+W[16,5,2]/2+W[16,5,3]/2+
W[16,5,5]-W[16,5,18]-W[16,5,19]/2+W[16,18,1]/2-
W[16,18,2]/2-W[16,18,3]/2-W[16,18,5]+W[16,18,18]+
W[16,18,19]/2+W[16,19,1]/2-W[16,19,2]/2-W[16,19,5]/2+
W[16,19,18]/2-W[17,1,1]+W[17,1,2]/2-W[17,1,3]/2-
W[17,1,4]/2+W[17,1,5]+W[17,1,17]-W[17,1,20]/2+
W[17,2,1]/2+W[17,2,3]+W[17,2,4]/2-W[17,2,17]-
W[17,2,18]-W[17,2,19]/2+W[17,2,20]/2-W[17,3,1]/2+
W[17,3,2]+(3*W[17,3,3])/2-W[17,3,4]/2-W[17,3,5]+
(3*W[17,3,17])/2-W[17,3,18]/2-W[17,3,19]/2-W[17,4,1]/2+
W[17,4,2]/2-W[17,4,3]/2+W[17,4,19]/2+W[17,5,1]-
W[17,5,3]-(3*W[17,5,5])/2+W[17,5,17]/2+W[17,5,18]+
W[17,5,19]/2+W[17,5,20]/2+W[17,17,1]-W[17,17,2]+
(3*W[17,17,3])/2+W[17,17,5]/2-W[17,17,18]/2-
(3*W[17,17,19])/2-W[17,18,2]-W[17,18,3]/2+W[17,18,5]-
W[17,18,17]/2-W[17,18,18]/2+W[17,18,19]-W[17,18,20]/2-
W[17,19,2]/2-W[17,19,3]/2+W[17,19,4]/2+W[17,19,5]/2-
(3*W[17,19,17])/2+W[17,19,18]-W[17,19,19]/2-W[17,20,1]/2+
W[17,20,2]/2+W[17,20,5]/2-W[17,20,18]/2+W[18,1,1]/2+
W[18,1,2]-W[18,1,4]+W[18,1,16]/2+W[18,1,18]/2-
W[18,1,19]+W[18,1,20]/2+W[18,2,1]+W[18,2,3]/2+
W[18,2,4]/2-W[18,2,5]/2-W[18,2,16]/2-W[18,2,17]+
W[18,3,2]/2+W[18,3,3]+W[18,3,5]-W[18,3,16]/2-
W[18,3,17]/2-W[18,3,18]-W[18,3,19]/2-W[18,4,1]+
W[18,4,2]/2+W[18,4,4]/2-W[18,4,5]/2+(3*W[18,4,18])/2-
W[18,4,19]/2+W[18,4,20]/2-W[18,5,2]/2+W[18,5,3]-
W[18,5,4]/2+W[18,5,5]/2-W[18,5,16]+W[18,5,17]-
(3*W[18,5,18])/2+W[18,5,19]/2-W[18,5,20]/2+W[18,16,1]/2-
W[18,16,2]/2-W[18,16,3]/2-W[18,16,5]+W[18,16,18]+
W[18,16,19]/2-W[18,17,2]-W[18,17,3]/2+W[18,17,5]-
W[18,17,17]/2-W[18,17,18]/2+W[18,17,19]-W[18,17,20]/2+
W[18,18,1]/2-W[18,18,3]+(3*W[18,18,4])/2-(3*W[18,18,5])/2+
W[18,18,16]-W[18,18,17]/2-W[18,19,1]-W[18,19,3]/2-
W[18,19,4]/2+W[18,19,5]/2+W[18,19,16]/2+W[18,19,17]+
W[18,20,1]/2+W[18,20,4]/2-W[18,20,5]/2-W[18,20,17]/2+
(3*W[19,1,1])/2+W[19,1,2]/2-W[19,1,4]/2-W[19,1,5]/2+
W[19,1,16]/2-W[19,1,18]+W[19,1,19]/2+W[19,2,1]/2+
W[19,2,3]/2-W[19,2,16]/2-W[19,2,17]/2+W[19,3,2]/2+
W[19,3,4]/2-W[19,3,17]/2-W[19,3,18]/2-W[19,4,1]/2+
W[19,4,3]/2+W[19,4,4]/2+W[19,4,17]/2-W[19,4,18]/2+
W[19,4,19]/2-W[19,5,1]/2-W[19,5,5]/2-W[19,5,16]/2+
W[19,5,17]/2+W[19,5,18]/2-W[19,5,19]/2+W[19,16,1]/2-
W[19,16,2]/2-W[19,16,5]/2+W[19,16,18]/2-W[19,17,2]/2-
W[19,17,3]/2+W[19,17,4]/2+W[19,17,5]/2-(3*W[19,17,17])/2+
W[19,17,18]-W[19,17,19]/2-W[19,18,1]-W[19,18,3]/2-
W[19,18,4]/2+W[19,18,5]/2+W[19,18,16]/2+W[19,18,17]+
W[19,19,1]/2+W[19,19,4]/2-W[19,19,5]/2-W[19,19,17]/2+
W[20,1,1]-W[20,1,2]/2+W[20,1,4]/2-W[20,1,5]-
W[20,1,17]/2+W[20,1,18]/2-W[20,2,1]/2-W[20,2,4]/2+
W[20,2,5]/2+W[20,2,17]/2+W[20,4,1]/2-W[20,4,2]/2-
W[20,4,5]/2+W[20,4,18]/2-W[20,5,1]+W[20,5,2]/2-
W[20,5,4]/2+W[20,5,5]+W[20,5,17]/2-W[20,5,18]/2-
W[20,17,1]/2+W[20,17,2]/2+W[20,17,5]/2-W[20,17,18]/2+
W[20,18,1]/2+W[20,18,4]/2-W[20,18,5]/2-W[20,18,17]/2)+
r[30]*((3*W[1,1,2])/2+W[1,1,4]/2-W[1,1,16]-(3*W[1,1,17])/2-
W[1,1,18]/2+W[1,1,19]+(3*W[1,2,1])/2+W[1,2,2]/2-
W[1,2,3]/2-W[1,2,4]+W[1,2,5]/2-W[1,2,17]/2+W[1,2,20]/2-
W[1,3,2]/2-W[1,3,4]-W[1,3,16]/2+W[1,3,17]/2+W[1,3,18]+
W[1,3,19]/2+W[1,4,1]/2-W[1,4,2]-W[1,4,3]+W[1,4,4]/2+
W[1,4,5]+W[1,4,19]/2+W[1,4,20]/2+W[1,5,2]/2+W[1,5,4]+
W[1,5,16]/2-W[1,5,17]/2-W[1,5,18]-W[1,5,19]/2-
W[1,16,1]-W[1,16,3]/2+W[1,16,5]/2+W[1,16,16]+
W[1,16,17]-W[1,16,18]/2-W[1,16,19]/2-(3*W[1,17,1])/2-
W[1,17,2]/2+W[1,17,3]/2-W[1,17,5]/2+W[1,17,16]+
W[1,17,17]/2+W[1,17,18]-W[1,17,19]-W[1,17,20]/2-
W[1,18,1]/2+W[1,18,3]-W[1,18,5]-W[1,18,16]/2+
W[1,18,17]-W[1,18,18]/2-W[1,18,20]/2+W[1,19,1]+
W[1,19,3]/2+W[1,19,4]/2-W[1,19,5]/2-W[1,19,16]/2-
W[1,19,17]+W[1,20,2]/2+W[1,20,4]/2-W[1,20,17]/2-
W[1,20,18]/2+(3*W[2,1,1])/2+W[2,1,2]/2-W[2,1,3]/2-
W[2,1,4]+W[2,1,5]/2-W[2,1,17]/2+W[2,1,20]/2+W[2,2,1]/2+
W[2,2,3]/2-W[2,2,16]/2-W[2,2,17]/2-W[2,3,1]/2+
W[2,3,2]/2+W[2,3,3]/2-W[2,3,4]/2+W[2,3,16]/2+
W[2,3,18]/2-W[2,4,1]-W[2,4,3]/2+W[2,4,16]+W[2,4,17]/2-
W[2,4,18]/2+W[2,4,20]/2+W[2,5,1]/2-W[2,5,16]/2+
W[2,5,18]/2-W[2,5,20]/2-W[2,16,2]/2+W[2,16,3]/2+
W[2,16,4]-W[2,16,5]/2-(3*W[2,16,16])/2+W[2,16,17]/2-
W[2,16,18]/2-W[2,17,1]/2-W[2,17,2]/2+W[2,17,4]/2+
W[2,17,16]/2-W[2,17,17]/2-W[2,17,20]/2+W[2,18,3]/2-
W[2,18,4]/2+W[2,18,5]/2-W[2,18,16]/2+W[2,20,1]/2+
W[2,20,4]/2-W[2,20,5]/2-W[2,20,17]/2-W[3,1,2]/2-
W[3,1,4]-W[3,1,16]/2+W[3,1,17]/2+W[3,1,18]+W[3,1,19]/2-
W[3,2,1]/2+W[3,2,2]/2+W[3,2,3]/2-W[3,2,4]/2+
W[3,2,16]/2+W[3,2,18]/2+W[3,3,2]/2+W[3,3,4]/2-
W[3,3,17]/2-W[3,3,18]/2-W[3,4,1]-W[3,4,2]/2+W[3,4,3]/2+
(3*W[3,4,4])/2+W[3,4,5]/2-W[3,4,17]/2+W[3,4,19]/2+
W[3,5,4]/2+W[3,5,16]/2-W[3,5,18]/2-W[3,5,19]/2-
W[3,16,1]/2+W[3,16,2]/2+W[3,16,5]/2-W[3,16,18]/2+
W[3,17,1]/2-W[3,17,3]/2-W[3,17,4]/2-W[3,17,17]/2+
W[3,17,18]/2-W[3,17,19]/2+W[3,18,1]+W[3,18,2]/2-
W[3,18,3]/2-W[3,18,5]/2-W[3,18,16]/2+W[3,18,17]/2-
(3*W[3,18,18])/2+W[3,19,1]/2+W[3,19,4]/2-W[3,19,5]/2-
W[3,19,17]/2+W[4,1,1]/2-W[4,1,2]-W[4,1,3]+W[4,1,4]/2+
W[4,1,5]+W[4,1,19]/2+W[4,1,20]/2-W[4,2,1]-W[4,2,3]/2+
W[4,2,16]+W[4,2,17]/2-W[4,2,18]/2+W[4,2,20]/2-W[4,3,1]-
W[4,3,2]/2+W[4,3,3]/2+(3*W[4,3,4])/2+W[4,3,5]/2-
W[4,3,17]/2+W[4,3,19]/2+W[4,4,1]/2+(3*W[4,4,3])/2-
W[4,4,16]/2-(3*W[4,4,17])/2-W[4,4,18]+W[4,4,20]+
W[4,5,1]+W[4,5,3]/2-W[4,5,16]-W[4,5,17]/2+W[4,5,18]/2-
W[4,5,20]/2+W[4,16,2]-W[4,16,4]/2-W[4,16,5]-
W[4,16,16]/2+W[4,16,17]-W[4,16,18]/2-W[4,16,19]/2+
W[4,17,2]/2-W[4,17,3]/2-(3*W[4,17,4])/2-W[4,17,5]/2+
W[4,17,16]+W[4,17,17]/2+W[4,17,18]-W[4,17,19]/2-
W[4,17,20]-W[4,18,2]/2-W[4,18,4]+W[4,18,5]/2-
W[4,18,16]/2+W[4,18,17]+W[4,18,18]-W[4,18,20]/2+
W[4,19,1]/2+W[4,19,3]/2-W[4,19,16]/2-W[4,19,17]/2+
W[4,20,1]/2+W[4,20,2]/2+W[4,20,4]-W[4,20,5]/2-
W[4,20,17]-W[4,20,18]/2+W[5,1,2]/2+W[5,1,4]+
W[5,1,16]/2-W[5,1,17]/2-W[5,1,18]-W[5,1,19]/2+
W[5,2,1]/2-W[5,2,16]/2+W[5,2,18]/2-W[5,2,20]/2+
W[5,3,4]/2+W[5,3,16]/2-W[5,3,18]/2-W[5,3,19]/2+
W[5,4,1]+W[5,4,3]/2-W[5,4,16]-W[5,4,17]/2+W[5,4,18]/2-
W[5,4,20]/2+W[5,16,1]/2-W[5,16,2]/2+W[5,16,3]/2-
W[5,16,4]-W[5,16,16]+W[5,16,18]+W[5,16,19]/2-
W[5,17,1]/2-W[5,17,4]/2+W[5,17,19]/2+W[5,17,20]/2-
W[5,18,1]+W[5,18,2]/2-W[5,18,3]/2+W[5,18,4]/2+
W[5,18,16]-W[5,18,18]+W[5,18,20]/2-W[5,19,1]/2-
W[5,19,3]/2+W[5,19,16]/2+W[5,19,17]/2-W[5,20,2]/2-
W[5,20,4]/2+W[5,20,17]/2+W[5,20,18]/2-W[16,1,1]-
W[16,1,3]/2+W[16,1,5]/2+W[16,1,16]+W[16,1,17]-
W[16,1,18]/2-W[16,1,19]/2-W[16,2,2]/2+W[16,2,3]/2+
W[16,2,4]-W[16,2,5]/2-(3*W[16,2,16])/2+W[16,2,17]/2-
W[16,2,18]/2-W[16,3,1]/2+W[16,3,2]/2+W[16,3,5]/2-
W[16,3,18]/2+W[16,4,2]-W[16,4,4]/2-W[16,4,5]-
W[16,4,16]/2+W[16,4,17]-W[16,4,18]/2-W[16,4,19]/2+
W[16,5,1]/2-W[16,5,2]/2+W[16,5,3]/2-W[16,5,4]-
W[16,5,16]+W[16,5,18]+W[16,5,19]/2+W[16,16,1]-
(3*W[16,16,2])/2-W[16,16,4]/2-W[16,16,5]+W[16,16,17]/2+
(3*W[16,16,18])/2+W[16,17,1]+W[16,17,2]/2+W[16,17,4]+
W[16,17,16]/2-(3*W[16,17,17])/2-W[16,17,18]+W[16,17,19]/2-
W[16,18,1]/2-W[16,18,2]/2-W[16,18,3]/2-W[16,18,4]/2+
W[16,18,5]+(3*W[16,18,16])/2-W[16,18,17]+(3*W[16,18,18])/2-
W[16,19,1]/2-W[16,19,4]/2+W[16,19,5]/2+W[16,19,17]/2-
(3*W[17,1,1])/2-W[17,1,2]/2+W[17,1,3]/2-W[17,1,5]/2+
W[17,1,16]+W[17,1,17]/2+W[17,1,18]-W[17,1,19]-
W[17,1,20]/2-W[17,2,1]/2-W[17,2,2]/2+W[17,2,4]/2+
W[17,2,16]/2-W[17,2,17]/2-W[17,2,20]/2+W[17,3,1]/2-
W[17,3,3]/2-W[17,3,4]/2-W[17,3,17]/2+W[17,3,18]/2-
W[17,3,19]/2+W[17,4,2]/2-W[17,4,3]/2-(3*W[17,4,4])/2-
W[17,4,5]/2+W[17,4,16]+W[17,4,17]/2+W[17,4,18]-
W[17,4,19]/2-W[17,4,20]-W[17,5,1]/2-W[17,5,4]/2+
W[17,5,19]/2+W[17,5,20]/2+W[17,16,1]+W[17,16,2]/2+
W[17,16,4]+W[17,16,16]/2-(3*W[17,16,17])/2-W[17,16,18]+
W[17,16,19]/2+W[17,17,1]/2-W[17,17,2]/2-W[17,17,3]/2+
W[17,17,4]/2-(3*W[17,17,16])/2+3*W[17,17,17]-
(3*W[17,17,18])/2+W[17,17,19]+W[17,17,20]+W[17,18,1]+
W[17,18,3]/2+W[17,18,4]-W[17,18,16]-(3*W[17,18,17])/2+
W[17,18,18]/2+W[17,18,20]/2-W[17,19,1]-W[17,19,3]/2-
W[17,19,4]/2+W[17,19,5]/2+W[17,19,16]/2+W[17,19,17]-
W[17,20,1]/2-W[17,20,2]/2-W[17,20,4]+W[17,20,5]/2+
W[17,20,17]+W[17,20,18]/2-W[18,1,1]/2+W[18,1,3]-
W[18,1,5]-W[18,1,16]/2+W[18,1,17]-W[18,1,18]/2-
W[18,1,20]/2+W[18,2,3]/2-W[18,2,4]/2+W[18,2,5]/2-
W[18,2,16]/2+W[18,3,1]+W[18,3,2]/2-W[18,3,3]/2-
W[18,3,5]/2-W[18,3,16]/2+W[18,3,17]/2-(3*W[18,3,18])/2-
W[18,4,2]/2-W[18,4,4]+W[18,4,5]/2-W[18,4,16]/2+
W[18,4,17]+W[18,4,18]-W[18,4,20]/2-W[18,5,1]+
W[18,5,2]/2-W[18,5,3]/2+W[18,5,4]/2+W[18,5,16]-
W[18,5,18]+W[18,5,20]/2-W[18,16,1]/2-W[18,16,2]/2-
W[18,16,3]/2-W[18,16,4]/2+W[18,16,5]+(3*W[18,16,16])/2-
W[18,16,17]+(3*W[18,16,18])/2+W[18,17,1]+W[18,17,3]/2+
W[18,17,4]-W[18,17,16]-(3*W[18,17,17])/2+W[18,17,18]/2+
W[18,17,20]/2-W[18,18,1]/2-(3*W[18,18,3])/2+W[18,18,4]-
W[18,18,5]+(3*W[18,18,16])/2+W[18,18,17]/2-W[18,20,1]/2-
W[18,20,4]/2+W[18,20,5]/2+W[18,20,17]/2+W[19,1,1]+
W[19,1,3]/2+W[19,1,4]/2-W[19,1,5]/2-W[19,1,16]/2-
W[19,1,17]+W[19,3,1]/2+W[19,3,4]/2-W[19,3,5]/2-
W[19,3,17]/2+W[19,4,1]/2+W[19,4,3]/2-W[19,4,16]/2-
W[19,4,17]/2-W[19,5,1]/2-W[19,5,3]/2+W[19,5,16]/2+
W[19,5,17]/2-W[19,16,1]/2-W[19,16,4]/2+W[19,16,5]/2+
W[19,16,17]/2-W[19,17,1]-W[19,17,3]/2-W[19,17,4]/2+
W[19,17,5]/2+W[19,17,16]/2+W[19,17,17]+W[20,1,2]/2+
W[20,1,4]/2-W[20,1,17]/2-W[20,1,18]/2+W[20,2,1]/2+
W[20,2,4]/2-W[20,2,5]/2-W[20,2,17]/2+W[20,4,1]/2+
W[20,4,2]/2+W[20,4,4]-W[20,4,5]/2-W[20,4,17]-
W[20,4,18]/2-W[20,5,2]/2-W[20,5,4]/2+W[20,5,17]/2+
W[20,5,18]/2-W[20,17,1]/2-W[20,17,2]/2-W[20,17,4]+
W[20,17,5]/2+W[20,17,17]+W[20,17,18]/2-W[20,18,1]/2-
W[20,18,4]/2+W[20,18,5]/2+W[20,18,17]/2)+
r[17]*(W[1,1,3]/2+(3*W[1,1,5])/2+W[1,1,17]-W[1,1,18]/2-
(3*W[1,1,19])/2-W[1,1,20]+W[1,2,3]/2-W[1,2,5]/2-
W[1,2,17]-W[1,2,18]/2+W[1,2,19]/2+W[1,2,20]+W[1,3,1]/2+
W[1,3,2]/2-(3*W[1,3,3])/2-W[1,3,5]+W[1,3,17]+W[1,3,18]+
W[1,3,19]/2+(3*W[1,5,1])/2-W[1,5,2]/2-W[1,5,3]+
(3*W[1,5,5])/2-W[1,5,18]/2-W[1,5,19]+W[1,5,20]+
W[1,17,1]-W[1,17,2]+W[1,17,3]-W[1,17,19]-W[1,18,1]/2-
W[1,18,2]/2+W[1,18,3]-W[1,18,5]/2-W[1,18,18]/2+
W[1,18,19]-W[1,18,20]-(3*W[1,19,1])/2+W[1,19,2]/2+
W[1,19,3]/2-W[1,19,5]-W[1,19,17]+W[1,19,18]+
W[1,19,19]/2-W[1,20,1]+W[1,20,2]+W[1,20,5]-W[1,20,18]+
W[2,1,3]/2-W[2,1,5]/2-W[2,1,17]-W[2,1,18]/2+
W[2,1,19]/2+W[2,1,20]-(3*W[2,2,3])/2-W[2,2,5]/2+
W[2,2,17]+(3*W[2,2,18])/2+W[2,2,19]/2-W[2,2,20]+
W[2,3,1]/2-(3*W[2,3,2])/2+W[2,3,3]/2+W[2,3,5]-
W[2,3,17]-W[2,3,18]+W[2,3,19]/2-W[2,5,1]/2-W[2,5,2]/2+
W[2,5,3]-W[2,5,5]/2-W[2,5,18]/2+W[2,5,19]-W[2,5,20]-
W[2,17,1]+W[2,17,2]-W[2,17,3]+W[2,17,19]-W[2,18,1]/2+
(3*W[2,18,2])/2-W[2,18,3]-W[2,18,5]/2+(3*W[2,18,18])/2-
W[2,18,19]+W[2,18,20]+W[2,19,1]/2+W[2,19,2]/2+
W[2,19,3]/2+W[2,19,5]+W[2,19,17]-W[2,19,18]-
(3*W[2,19,19])/2+W[2,20,1]-W[2,20,2]-W[2,20,5]+
W[2,20,18]+W[3,1,1]/2+W[3,1,2]/2-(3*W[3,1,3])/2-
W[3,1,5]+W[3,1,17]+W[3,1,18]+W[3,1,19]/2+W[3,2,1]/2-
(3*W[3,2,2])/2+W[3,2,3]/2+W[3,2,5]-W[3,2,17]-W[3,2,18]+
W[3,2,19]/2-(3*W[3,3,1])/2+W[3,3,2]/2+3*W[3,3,3]+
W[3,3,4]-(3*W[3,3,5])/2+W[3,3,17]+W[3,3,18]/2-
W[3,3,19]+W[3,4,3]+W[3,4,5]-W[3,4,18]-W[3,4,19]-
W[3,5,1]+W[3,5,2]-(3*W[3,5,3])/2+W[3,5,4]+W[3,5,5]/2+
W[3,5,18]/2+W[3,5,19]/2+W[3,17,1]-W[3,17,2]+W[3,17,3]-
W[3,17,19]+W[3,18,1]-W[3,18,2]+W[3,18,3]/2-W[3,18,4]+
W[3,18,5]/2-(3*W[3,18,18])/2+W[3,18,19]/2+W[3,19,1]/2+
W[3,19,2]/2-W[3,19,3]-W[3,19,4]+W[3,19,5]/2-W[3,19,17]+
W[3,19,18]/2-W[3,19,19]+W[4,3,3]+W[4,3,5]-W[4,3,18]-
W[4,3,19]+W[4,5,3]+W[4,5,5]-W[4,5,18]-W[4,5,19]-
W[4,18,3]-W[4,18,5]+W[4,18,18]+W[4,18,19]-W[4,19,3]-
W[4,19,5]+W[4,19,18]+W[4,19,19]+(3*W[5,1,1])/2-
W[5,1,2]/2-W[5,1,3]+(3*W[5,1,5])/2-W[5,1,18]/2-
W[5,1,19]+W[5,1,20]-W[5,2,1]/2-W[5,2,2]/2+W[5,2,3]-
W[5,2,5]/2-W[5,2,18]/2+W[5,2,19]-W[5,2,20]-W[5,3,1]+
W[5,3,2]-(3*W[5,3,3])/2+W[5,3,4]+W[5,3,5]/2+
W[5,3,18]/2+W[5,3,19]/2+W[5,4,3]+W[5,4,5]-W[5,4,18]-
W[5,4,19]+(3*W[5,5,1])/2-W[5,5,2]/2+W[5,5,3]/2+
W[5,5,4]-(3*W[5,5,19])/2-W[5,5,20]-W[5,18,1]/2-
W[5,18,2]/2+W[5,18,3]/2-W[5,18,4]+W[5,18,19]/2+
W[5,18,20]-W[5,19,1]+W[5,19,2]+W[5,19,3]/2-W[5,19,4]-
(3*W[5,19,5])/2+W[5,19,18]/2+W[5,19,19]/2+W[5,20,1]-
W[5,20,2]-W[5,20,5]+W[5,20,18]+W[17,1,1]-W[17,1,2]+
W[17,1,3]-W[17,1,19]-W[17,2,1]+W[17,2,2]-W[17,2,3]+
W[17,2,19]+W[17,3,1]-W[17,3,2]+W[17,3,3]-W[17,3,19]-
W[17,19,1]+W[17,19,2]-W[17,19,3]+W[17,19,19]-
W[18,1,1]/2-W[18,1,2]/2+W[18,1,3]-W[18,1,5]/2-
W[18,1,18]/2+W[18,1,19]-W[18,1,20]-W[18,2,1]/2+
(3*W[18,2,2])/2-W[18,2,3]-W[18,2,5]/2+(3*W[18,2,18])/2-
W[18,2,19]+W[18,2,20]+W[18,3,1]-W[18,3,2]+W[18,3,3]/2-
W[18,3,4]+W[18,3,5]/2-(3*W[18,3,18])/2+W[18,3,19]/2-
W[18,4,3]-W[18,4,5]+W[18,4,18]+W[18,4,19]-W[18,5,1]/2-
W[18,5,2]/2+W[18,5,3]/2-W[18,5,4]+W[18,5,19]/2+
W[18,5,20]-W[18,18,1]/2+(3*W[18,18,2])/2-(3*W[18,18,3])/2+
W[18,18,4]+W[18,18,19]/2-W[18,18,20]+W[18,19,1]-
W[18,19,2]+W[18,19,3]/2+W[18,19,4]+W[18,19,5]/2+
W[18,19,18]/2-(3*W[18,19,19])/2-W[18,20,1]+W[18,20,2]+
W[18,20,5]-W[18,20,18]-(3*W[19,1,1])/2+W[19,1,2]/2+
W[19,1,3]/2-W[19,1,5]-W[19,1,17]+W[19,1,18]+
W[19,1,19]/2+W[19,2,1]/2+W[19,2,2]/2+W[19,2,3]/2+
W[19,2,5]+W[19,2,17]-W[19,2,18]-(3*W[19,2,19])/2+
W[19,3,1]/2+W[19,3,2]/2-W[19,3,3]-W[19,3,4]+
W[19,3,5]/2-W[19,3,17]+W[19,3,18]/2-W[19,3,19]-
W[19,4,3]-W[19,4,5]+W[19,4,18]+W[19,4,19]-W[19,5,1]+
W[19,5,2]+W[19,5,3]/2-W[19,5,4]-(3*W[19,5,5])/2+
W[19,5,18]/2+W[19,5,19]/2-W[19,17,1]+W[19,17,2]-
W[19,17,3]+W[19,17,19]+W[19,18,1]-W[19,18,2]+
W[19,18,3]/2+W[19,18,4]+W[19,18,5]/2+W[19,18,18]/2-
(3*W[19,18,19])/2+W[19,19,1]/2-(3*W[19,19,2])/2-W[19,19,3]+
W[19,19,4]+W[19,19,5]/2+W[19,19,17]-(3*W[19,19,18])/2+
3*W[19,19,19]-W[20,1,1]+W[20,1,2]+W[20,1,5]-W[20,1,18]+
W[20,2,1]-W[20,2,2]-W[20,2,5]+W[20,2,18]+W[20,5,1]-
W[20,5,2]-W[20,5,5]+W[20,5,18]-W[20,18,1]+W[20,18,2]+
W[20,18,5]-W[20,18,18])+
r[12]*(3*W[1,1,1]-W[1,1,2]-(3*W[1,1,3])/2+W[1,1,5]/2+
W[1,1,17]-(3*W[1,1,18])/2+W[1,1,19]/2+W[1,1,20]-
W[1,2,1]-W[1,2,2]+W[1,2,3]/2+W[1,2,5]/2-W[1,2,17]+
W[1,2,18]/2+W[1,2,19]/2-W[1,2,20]-(3*W[1,3,1])/2+
W[1,3,2]/2+W[1,3,3]/2+W[1,3,5]+W[1,3,17]-W[1,3,18]+
W[1,3,19]/2+W[1,5,1]/2+W[1,5,2]/2+W[1,5,3]-
(3*W[1,5,5])/2+W[1,5,18]/2-W[1,5,19]-W[1,5,20]+
W[1,17,1]-W[1,17,2]+W[1,17,3]-W[1,17,19]-
(3*W[1,18,1])/2+W[1,18,2]/2-W[1,18,3]+W[1,18,5]/2+
W[1,18,18]/2+W[1,18,19]+W[1,18,20]+W[1,19,1]/2+
W[1,19,2]/2+W[1,19,3]/2-W[1,19,5]-W[1,19,17]+
W[1,19,18]-(3*W[1,19,19])/2+W[1,20,1]-W[1,20,2]-
W[1,20,5]+W[1,20,18]-W[2,1,1]-W[2,1,2]+W[2,1,3]/2+
W[2,1,5]/2-W[2,1,17]+W[2,1,18]/2+W[2,1,19]/2-W[2,1,20]-
W[2,2,1]+3*W[2,2,2]+W[2,2,3]/2-(3*W[2,2,5])/2+
W[2,2,17]+W[2,2,18]/2-(3*W[2,2,19])/2+W[2,2,20]+
W[2,3,1]/2+W[2,3,2]/2-(3*W[2,3,3])/2+W[2,3,5]-
W[2,3,17]-W[2,3,18]+W[2,3,19]/2+W[2,5,1]/2-
(3*W[2,5,2])/2+W[2,5,3]+W[2,5,5]/2+W[2,5,18]/2-
W[2,5,19]+W[2,5,20]-W[2,17,1]+W[2,17,2]-W[2,17,3]+
W[2,17,19]+W[2,18,1]/2+W[2,18,2]/2-W[2,18,3]+
W[2,18,5]/2-(3*W[2,18,18])/2+W[2,18,19]-W[2,18,20]+
W[2,19,1]/2-(3*W[2,19,2])/2+W[2,19,3]/2-W[2,19,5]+
W[2,19,17]+W[2,19,18]+W[2,19,19]/2-W[2,20,1]+W[2,20,2]+
W[2,20,5]-W[2,20,18]-(3*W[3,1,1])/2+W[3,1,2]/2+
W[3,1,3]/2+W[3,1,5]+W[3,1,17]-W[3,1,18]+W[3,1,19]/2+
W[3,2,1]/2+W[3,2,2]/2-(3*W[3,2,3])/2+W[3,2,5]-
W[3,2,17]-W[3,2,18]+W[3,2,19]/2+W[3,3,1]/2-
(3*W[3,3,2])/2-W[3,3,4]-W[3,3,5]/2+W[3,3,17]+
(3*W[3,3,18])/2-W[3,4,3]-W[3,4,5]+W[3,4,18]+W[3,4,19]+
W[3,5,1]+W[3,5,2]-W[3,5,3]/2-W[3,5,4]-W[3,5,5]/2-
W[3,5,18]/2-W[3,5,19]/2+W[3,17,1]-W[3,17,2]+W[3,17,3]-
W[3,17,19]-W[3,18,1]-W[3,18,2]+(3*W[3,18,3])/2+
W[3,18,4]-W[3,18,5]/2+(3*W[3,18,18])/2-W[3,18,19]/2+
W[3,19,1]/2+W[3,19,2]/2+W[3,19,4]-W[3,19,5]/2-
W[3,19,17]-W[3,19,18]/2-W[4,3,3]-W[4,3,5]+W[4,3,18]+
W[4,3,19]-W[4,5,3]-W[4,5,5]+W[4,5,18]+W[4,5,19]+
W[4,18,3]+W[4,18,5]-W[4,18,18]-W[4,18,19]+W[4,19,3]+
W[4,19,5]-W[4,19,18]-W[4,19,19]+W[5,1,1]/2+W[5,1,2]/2+
W[5,1,3]-(3*W[5,1,5])/2+W[5,1,18]/2-W[5,1,19]-
W[5,1,20]+W[5,2,1]/2-(3*W[5,2,2])/2+W[5,2,3]+
W[5,2,5]/2+W[5,2,18]/2-W[5,2,19]+W[5,2,20]+W[5,3,1]+
W[5,3,2]-W[5,3,3]/2-W[5,3,4]-W[5,3,5]/2-W[5,3,18]/2-
W[5,3,19]/2-W[5,4,3]-W[5,4,5]+W[5,4,18]+W[5,4,19]-
(3*W[5,5,1])/2+W[5,5,2]/2-W[5,5,3]/2-W[5,5,4]+
(3*W[5,5,19])/2+W[5,5,20]+W[5,18,1]/2+W[5,18,2]/2-
W[5,18,3]/2+W[5,18,4]-W[5,18,19]/2-W[5,18,20]-
W[5,19,1]-W[5,19,2]-W[5,19,3]/2+W[5,19,4]+
(3*W[5,19,5])/2-W[5,19,18]/2+(3*W[5,19,19])/2-W[5,20,1]+
W[5,20,2]+W[5,20,5]-W[5,20,18]+W[17,1,1]-W[17,1,2]+
W[17,1,3]-W[17,1,19]-W[17,2,1]+W[17,2,2]-W[17,2,3]+
W[17,2,19]+W[17,3,1]-W[17,3,2]+W[17,3,3]-W[17,3,19]-
W[17,19,1]+W[17,19,2]-W[17,19,3]+W[17,19,19]-
(3*W[18,1,1])/2+W[18,1,2]/2-W[18,1,3]+W[18,1,5]/2+
W[18,1,18]/2+W[18,1,19]+W[18,1,20]+W[18,2,1]/2+
W[18,2,2]/2-W[18,2,3]+W[18,2,5]/2-(3*W[18,2,18])/2+
W[18,2,19]-W[18,2,20]-W[18,3,1]-W[18,3,2]+
(3*W[18,3,3])/2+W[18,3,4]-W[18,3,5]/2+(3*W[18,3,18])/2-
W[18,3,19]/2+W[18,4,3]+W[18,4,5]-W[18,4,18]-W[18,4,19]+
W[18,5,1]/2+W[18,5,2]/2-W[18,5,3]/2+W[18,5,4]-
W[18,5,19]/2-W[18,5,20]+W[18,18,1]/2-(3*W[18,18,2])/2+
(3*W[18,18,3])/2-W[18,18,4]-W[18,18,19]/2+W[18,18,20]+
W[18,19,1]+W[18,19,2]-W[18,19,3]/2-W[18,19,4]-
W[18,19,5]/2-W[18,19,18]/2-W[18,19,19]/2+W[18,20,1]-
W[18,20,2]-W[18,20,5]+W[18,20,18]+W[19,1,1]/2+
W[19,1,2]/2+W[19,1,3]/2-W[19,1,5]-W[19,1,17]+
W[19,1,18]-(3*W[19,1,19])/2+W[19,2,1]/2-(3*W[19,2,2])/2+
W[19,2,3]/2-W[19,2,5]+W[19,2,17]+W[19,2,18]+
W[19,2,19]/2+W[19,3,1]/2+W[19,3,2]/2+W[19,3,4]-
W[19,3,5]/2-W[19,3,17]-W[19,3,18]/2+W[19,4,3]+
W[19,4,5]-W[19,4,18]-W[19,4,19]-W[19,5,1]-W[19,5,2]-
W[19,5,3]/2+W[19,5,4]+(3*W[19,5,5])/2-W[19,5,18]/2+
(3*W[19,5,19])/2-W[19,17,1]+W[19,17,2]-W[19,17,3]+
W[19,17,19]+W[19,18,1]+W[19,18,2]-W[19,18,3]/2-
W[19,18,4]-W[19,18,5]/2-W[19,18,18]/2-W[19,18,19]/2-
(3*W[19,19,1])/2+W[19,19,2]/2-W[19,19,4]+(3*W[19,19,5])/2+
W[19,19,17]-W[19,19,18]/2+W[20,1,1]-W[20,1,2]-
W[20,1,5]+W[20,1,18]-W[20,2,1]+W[20,2,2]+W[20,2,5]-
W[20,2,18]-W[20,5,1]+W[20,5,2]+W[20,5,5]-W[20,5,18]+
W[20,18,1]-W[20,18,2]-W[20,18,5]+W[20,18,18])+
r[11]*(-W[1,1,3]/2-(3*W[1,1,5])/2-W[1,1,17]+W[1,1,18]/2+
(3*W[1,1,19])/2+W[1,1,20]-W[1,2,3]/2+W[1,2,5]/2+
W[1,2,17]+W[1,2,18]/2-W[1,2,19]/2-W[1,2,20]-W[1,3,1]/2-
W[1,3,2]/2-W[1,3,3]/2+W[1,3,5]-W[1,3,17]+W[1,3,18]-
W[1,3,19]/2-(3*W[1,5,1])/2+W[1,5,2]/2+W[1,5,3]+
W[1,5,5]/2+W[1,5,18]/2-W[1,5,19]-W[1,5,20]-W[1,17,1]+
W[1,17,2]-W[1,17,3]+W[1,17,19]+W[1,18,1]/2+W[1,18,2]/2+
W[1,18,3]+W[1,18,5]/2-(3*W[1,18,18])/2-W[1,18,19]+
W[1,18,20]+(3*W[1,19,1])/2-W[1,19,2]/2-W[1,19,3]/2-
W[1,19,5]+W[1,19,17]-W[1,19,18]+(3*W[1,19,19])/2+
W[1,20,1]-W[1,20,2]-W[1,20,5]+W[1,20,18]-W[2,1,3]/2+
W[2,1,5]/2+W[2,1,17]+W[2,1,18]/2-W[2,1,19]/2-W[2,1,20]+
(3*W[2,2,3])/2+W[2,2,5]/2-W[2,2,17]-(3*W[2,2,18])/2-
W[2,2,19]/2+W[2,2,20]-W[2,3,1]/2+(3*W[2,3,2])/2+
(3*W[2,3,3])/2-W[2,3,5]+W[2,3,17]-W[2,3,18]-
W[2,3,19]/2+W[2,5,1]/2+W[2,5,2]/2-W[2,5,3]-
(3*W[2,5,5])/2+W[2,5,18]/2+W[2,5,19]+W[2,5,20]+
W[2,17,1]-W[2,17,2]+W[2,17,3]-W[2,17,19]+W[2,18,1]/2-
(3*W[2,18,2])/2-W[2,18,3]+W[2,18,5]/2+W[2,18,18]/2+
W[2,18,19]-W[2,18,20]-W[2,19,1]/2-W[2,19,2]/2-
W[2,19,3]/2+W[2,19,5]-W[2,19,17]+W[2,19,18]-
W[2,19,19]/2-W[2,20,1]+W[2,20,2]+W[2,20,5]-W[2,20,18]-
W[3,1,1]/2-W[3,1,2]/2-W[3,1,3]/2+W[3,1,5]-W[3,1,17]+
W[3,1,18]-W[3,1,19]/2-W[3,2,1]/2+(3*W[3,2,2])/2+
(3*W[3,2,3])/2-W[3,2,5]+W[3,2,17]-W[3,2,18]-
W[3,2,19]/2-W[3,3,1]/2+(3*W[3,3,2])/2+W[3,3,4]+
W[3,3,5]/2-W[3,3,17]-(3*W[3,3,18])/2+W[3,4,3]+W[3,4,5]-
W[3,4,18]-W[3,4,19]+W[3,5,1]-W[3,5,2]+W[3,5,3]/2+
W[3,5,4]-(3*W[3,5,5])/2+W[3,5,18]/2+W[3,5,19]/2-
W[3,17,1]+W[3,17,2]-W[3,17,3]+W[3,17,19]+W[3,18,1]-
W[3,18,2]-(3*W[3,18,3])/2-W[3,18,4]+W[3,18,5]/2+
W[3,18,18]/2+W[3,18,19]/2-W[3,19,1]/2-W[3,19,2]/2-
W[3,19,4]+W[3,19,5]/2+W[3,19,17]+W[3,19,18]/2+W[4,3,3]+
W[4,3,5]-W[4,3,18]-W[4,3,19]+W[4,5,3]+W[4,5,5]-
W[4,5,18]-W[4,5,19]-W[4,18,3]-W[4,18,5]+W[4,18,18]+
W[4,18,19]-W[4,19,3]-W[4,19,5]+W[4,19,18]+W[4,19,19]-
(3*W[5,1,1])/2+W[5,1,2]/2+W[5,1,3]+W[5,1,5]/2+
W[5,1,18]/2-W[5,1,19]-W[5,1,20]+W[5,2,1]/2+W[5,2,2]/2-
W[5,2,3]-(3*W[5,2,5])/2+W[5,2,18]/2+W[5,2,19]+
W[5,2,20]+W[5,3,1]-W[5,3,2]+W[5,3,3]/2+W[5,3,4]-
(3*W[5,3,5])/2+W[5,3,18]/2+W[5,3,19]/2+W[5,4,3]+
W[5,4,5]-W[5,4,18]-W[5,4,19]+W[5,5,1]/2-(3*W[5,5,2])/2-
(3*W[5,5,3])/2+W[5,5,4]+3*W[5,5,5]-W[5,5,18]+
W[5,5,19]/2+W[5,5,20]+W[5,18,1]/2+W[5,18,2]/2+
W[5,18,3]/2-W[5,18,4]-W[5,18,5]-W[5,18,18]+
W[5,18,19]/2-W[5,18,20]-W[5,19,1]+W[5,19,2]+
W[5,19,3]/2-W[5,19,4]+W[5,19,5]/2+W[5,19,18]/2-
(3*W[5,19,19])/2-W[5,20,1]+W[5,20,2]+W[5,20,5]-
W[5,20,18]-W[17,1,1]+W[17,1,2]-W[17,1,3]+W[17,1,19]+
W[17,2,1]-W[17,2,2]+W[17,2,3]-W[17,2,19]-W[17,3,1]+
W[17,3,2]-W[17,3,3]+W[17,3,19]+W[17,19,1]-W[17,19,2]+
W[17,19,3]-W[17,19,19]+W[18,1,1]/2+W[18,1,2]/2+
W[18,1,3]+W[18,1,5]/2-(3*W[18,1,18])/2-W[18,1,19]+
W[18,1,20]+W[18,2,1]/2-(3*W[18,2,2])/2-W[18,2,3]+
W[18,2,5]/2+W[18,2,18]/2+W[18,2,19]-W[18,2,20]+
W[18,3,1]-W[18,3,2]-(3*W[18,3,3])/2-W[18,3,4]+
W[18,3,5]/2+W[18,3,18]/2+W[18,3,19]/2-W[18,4,3]-
W[18,4,5]+W[18,4,18]+W[18,4,19]+W[18,5,1]/2+
W[18,5,2]/2+W[18,5,3]/2-W[18,5,4]-W[18,5,5]-W[18,5,18]+
W[18,5,19]/2-W[18,5,20]-(3*W[18,18,1])/2+W[18,18,2]/2+
W[18,18,3]/2+W[18,18,4]-W[18,18,5]+3*W[18,18,18]-
(3*W[18,18,19])/2+W[18,18,20]-W[18,19,1]+W[18,19,2]+
W[18,19,3]/2+W[18,19,4]+W[18,19,5]/2-(3*W[18,19,18])/2+
W[18,19,19]/2+W[18,20,1]-W[18,20,2]-W[18,20,5]+
W[18,20,18]+(3*W[19,1,1])/2-W[19,1,2]/2-W[19,1,3]/2-
W[19,1,5]+W[19,1,17]-W[19,1,18]+(3*W[19,1,19])/2-
W[19,2,1]/2-W[19,2,2]/2-W[19,2,3]/2+W[19,2,5]-
W[19,2,17]+W[19,2,18]-W[19,2,19]/2-W[19,3,1]/2-
W[19,3,2]/2-W[19,3,4]+W[19,3,5]/2+W[19,3,17]+
W[19,3,18]/2-W[19,4,3]-W[19,4,5]+W[19,4,18]+W[19,4,19]-
W[19,5,1]+W[19,5,2]+W[19,5,3]/2-W[19,5,4]+W[19,5,5]/2+
W[19,5,18]/2-(3*W[19,5,19])/2+W[19,17,1]-W[19,17,2]+
W[19,17,3]-W[19,17,19]-W[19,18,1]+W[19,18,2]+
W[19,18,3]/2+W[19,18,4]+W[19,18,5]/2-(3*W[19,18,18])/2+
W[19,18,19]/2+(3*W[19,19,1])/2-W[19,19,2]/2+W[19,19,4]-
(3*W[19,19,5])/2-W[19,19,17]+W[19,19,18]/2+W[20,1,1]-
W[20,1,2]-W[20,1,5]+W[20,1,18]-W[20,2,1]+W[20,2,2]+
W[20,2,5]-W[20,2,18]-W[20,5,1]+W[20,5,2]+W[20,5,5]-
W[20,5,18]+W[20,18,1]-W[20,18,2]-W[20,18,5]+
W[20,18,18])+r[39]*((-3*W[1,1,2])/2-W[1,1,4]/2+W[1,1,16]+
(3*W[1,1,17])/2+W[1,1,18]/2-W[1,1,19]-(3*W[1,2,1])/2+
W[1,2,2]/2+W[1,2,3]/2+W[1,2,4]-W[1,2,5]/2-W[1,2,16]-
W[1,2,17]/2+W[1,2,19]-W[1,2,20]/2+W[1,3,2]/2+W[1,3,4]+
W[1,3,16]/2-W[1,3,17]/2-W[1,3,18]-W[1,3,19]/2-
W[1,4,1]/2+W[1,4,2]+W[1,4,3]-W[1,4,4]/2-W[1,4,5]-
W[1,4,19]/2-W[1,4,20]/2-W[1,5,2]/2-W[1,5,4]-
W[1,5,16]/2+W[1,5,17]/2+W[1,5,18]+W[1,5,19]/2+
W[1,16,1]-W[1,16,2]+W[1,16,3]/2-W[1,16,5]/2+
W[1,16,18]/2-W[1,16,19]/2+(3*W[1,17,1])/2-W[1,17,2]/2-
W[1,17,3]/2+W[1,17,5]/2+W[1,17,17]/2-W[1,17,18]+
W[1,17,20]/2+W[1,18,1]/2-W[1,18,3]+W[1,18,5]+
W[1,18,16]/2-W[1,18,17]+W[1,18,18]/2+W[1,18,20]/2-
W[1,19,1]+W[1,19,2]-W[1,19,3]/2-W[1,19,4]/2+
W[1,19,5]/2-W[1,19,16]/2+W[1,19,19]-W[1,20,2]/2-
W[1,20,4]/2+W[1,20,17]/2+W[1,20,18]/2-(3*W[2,1,1])/2+
W[2,1,2]/2+W[2,1,3]/2+W[2,1,4]-W[2,1,5]/2-W[2,1,16]-
W[2,1,17]/2+W[2,1,19]-W[2,1,20]/2+W[2,2,1]/2+
3*W[2,2,2]-W[2,2,3]/2-(3*W[2,2,4])/2+W[2,2,16]-
W[2,2,17]/2+W[2,2,18]/2-(3*W[2,2,19])/2+W[2,2,20]+
W[2,3,1]/2-W[2,3,2]/2-W[2,3,3]/2+W[2,3,4]/2-
W[2,3,16]/2-W[2,3,18]/2+W[2,4,1]-(3*W[2,4,2])/2+
W[2,4,3]/2+W[2,4,4]/2+W[2,4,18]-W[2,4,19]+W[2,4,20]/2-
W[2,5,1]/2+W[2,5,16]/2-W[2,5,18]/2+W[2,5,20]/2-
W[2,16,1]+W[2,16,2]-W[2,16,3]/2+W[2,16,5]/2-
W[2,16,18]/2+W[2,16,19]/2-W[2,17,1]/2-W[2,17,2]/2-
W[2,17,17]/2+W[2,17,18]/2+W[2,17,19]/2-W[2,17,20]/2+
W[2,18,2]/2-W[2,18,3]/2+W[2,18,4]-W[2,18,5]/2-
W[2,18,16]/2+W[2,18,17]/2-(3*W[2,18,18])/2+W[2,18,19]-
W[2,18,20]+W[2,19,1]-(3*W[2,19,2])/2-W[2,19,4]+
W[2,19,16]/2+W[2,19,17]/2+W[2,19,18]+W[2,19,19]/2-
W[2,20,1]/2+W[2,20,2]+W[2,20,4]/2+W[2,20,5]/2-
W[2,20,17]/2-W[2,20,18]+W[3,1,2]/2+W[3,1,4]+
W[3,1,16]/2-W[3,1,17]/2-W[3,1,18]-W[3,1,19]/2+
W[3,2,1]/2-W[3,2,2]/2-W[3,2,3]/2+W[3,2,4]/2-
W[3,2,16]/2-W[3,2,18]/2-W[3,3,2]/2-W[3,3,4]/2+
W[3,3,17]/2+W[3,3,18]/2+W[3,4,1]+W[3,4,2]/2-W[3,4,3]/2-
(3*W[3,4,4])/2-W[3,4,5]/2+W[3,4,17]/2-W[3,4,19]/2-
W[3,5,4]/2-W[3,5,16]/2+W[3,5,18]/2+W[3,5,19]/2+
W[3,16,1]/2-W[3,16,2]/2-W[3,16,5]/2+W[3,16,18]/2-
W[3,17,1]/2+W[3,17,3]/2+W[3,17,4]/2+W[3,17,17]/2-
W[3,17,18]/2+W[3,17,19]/2-W[3,18,1]-W[3,18,2]/2+
W[3,18,3]/2+W[3,18,5]/2+W[3,18,16]/2-W[3,18,17]/2+
(3*W[3,18,18])/2-W[3,19,1]/2-W[3,19,4]/2+W[3,19,5]/2+
W[3,19,17]/2-W[4,1,1]/2+W[4,1,2]+W[4,1,3]-W[4,1,4]/2-
W[4,1,5]-W[4,1,19]/2-W[4,1,20]/2+W[4,2,1]-
(3*W[4,2,2])/2+W[4,2,3]/2+W[4,2,4]/2+W[4,2,18]-
W[4,2,19]+W[4,2,20]/2+W[4,3,1]+W[4,3,2]/2-W[4,3,3]/2-
(3*W[4,3,4])/2-W[4,3,5]/2+W[4,3,17]/2-W[4,3,19]/2-
W[4,4,1]/2+W[4,4,2]/2-(3*W[4,4,3])/2-W[4,4,5]+
W[4,4,18]+(3*W[4,4,19])/2-W[4,5,1]-W[4,5,3]/2-W[4,5,4]+
W[4,5,17]/2+W[4,5,18]/2+W[4,5,19]+W[4,5,20]/2+
W[4,17,3]/2+W[4,17,5]/2-W[4,17,18]/2-W[4,17,19]/2+
W[4,18,2]+W[4,18,4]+W[4,18,5]/2-W[4,18,17]/2-
W[4,18,18]-W[4,18,19]/2-W[4,18,20]/2-W[4,19,1]/2-
W[4,19,2]-W[4,19,3]/2+(3*W[4,19,4])/2+W[4,19,5]-
W[4,19,17]/2-W[4,19,18]/2+(3*W[4,19,19])/2-W[4,20,1]/2+
W[4,20,2]/2+W[4,20,5]/2-W[4,20,18]/2-W[5,1,2]/2-
W[5,1,4]-W[5,1,16]/2+W[5,1,17]/2+W[5,1,18]+W[5,1,19]/2-
W[5,2,1]/2+W[5,2,16]/2-W[5,2,18]/2+W[5,2,20]/2-
W[5,3,4]/2-W[5,3,16]/2+W[5,3,18]/2+W[5,3,19]/2-
W[5,4,1]-W[5,4,3]/2-W[5,4,4]+W[5,4,17]/2+W[5,4,18]/2+
W[5,4,19]+W[5,4,20]/2-W[5,16,1]/2+W[5,16,2]/2-
W[5,16,3]/2+W[5,16,19]/2+W[5,17,1]/2+W[5,17,4]/2-
W[5,17,19]/2-W[5,17,20]/2+W[5,18,1]-W[5,18,2]/2+
W[5,18,3]/2+W[5,18,4]/2-W[5,18,19]-W[5,18,20]/2+
W[5,19,1]/2+W[5,19,3]/2+W[5,19,4]+W[5,19,16]/2-
W[5,19,17]/2-W[5,19,18]-W[5,19,19]+W[5,20,2]/2+
W[5,20,4]/2-W[5,20,17]/2-W[5,20,18]/2+W[16,1,1]-
W[16,1,2]+W[16,1,3]/2-W[16,1,5]/2+W[16,1,18]/2-
W[16,1,19]/2-W[16,2,1]+W[16,2,2]-W[16,2,3]/2+
W[16,2,5]/2-W[16,2,18]/2+W[16,2,19]/2+W[16,3,1]/2-
W[16,3,2]/2-W[16,3,5]/2+W[16,3,18]/2-W[16,5,1]/2+
W[16,5,2]/2-W[16,5,3]/2+W[16,5,19]/2+W[16,18,1]/2-
W[16,18,2]/2+W[16,18,3]/2-W[16,18,19]/2-W[16,19,1]/2+
W[16,19,2]/2+W[16,19,5]/2-W[16,19,18]/2+(3*W[17,1,1])/2-
W[17,1,2]/2-W[17,1,3]/2+W[17,1,5]/2+W[17,1,17]/2-
W[17,1,18]+W[17,1,20]/2-W[17,2,1]/2-W[17,2,2]/2-
W[17,2,17]/2+W[17,2,18]/2+W[17,2,19]/2-W[17,2,20]/2-
W[17,3,1]/2+W[17,3,3]/2+W[17,3,4]/2+W[17,3,17]/2-
W[17,3,18]/2+W[17,3,19]/2+W[17,4,3]/2+W[17,4,5]/2-
W[17,4,18]/2-W[17,4,19]/2+W[17,5,1]/2+W[17,5,4]/2-
W[17,5,19]/2-W[17,5,20]/2+W[17,17,1]/2-W[17,17,2]/2+
W[17,17,3]/2-W[17,17,19]/2-W[17,18,1]+W[17,18,2]/2-
W[17,18,3]/2-W[17,18,4]/2+W[17,18,19]+W[17,18,20]/2+
W[17,19,2]/2+W[17,19,3]/2-W[17,19,4]/2-W[17,19,5]/2-
W[17,19,17]/2+W[17,19,18]-(3*W[17,19,19])/2+W[17,20,1]/2-
W[17,20,2]/2-W[17,20,5]/2+W[17,20,18]/2+W[18,1,1]/2-
W[18,1,3]+W[18,1,5]+W[18,1,16]/2-W[18,1,17]+
W[18,1,18]/2+W[18,1,20]/2+W[18,2,2]/2-W[18,2,3]/2+
W[18,2,4]-W[18,2,5]/2-W[18,2,16]/2+W[18,2,17]/2-
(3*W[18,2,18])/2+W[18,2,19]-W[18,2,20]-W[18,3,1]-
W[18,3,2]/2+W[18,3,3]/2+W[18,3,5]/2+W[18,3,16]/2-
W[18,3,17]/2+(3*W[18,3,18])/2+W[18,4,2]+W[18,4,4]+
W[18,4,5]/2-W[18,4,17]/2-W[18,4,18]-W[18,4,19]/2-
W[18,4,20]/2+W[18,5,1]-W[18,5,2]/2+W[18,5,3]/2+
W[18,5,4]/2-W[18,5,19]-W[18,5,20]/2+W[18,16,1]/2-
W[18,16,2]/2+W[18,16,3]/2-W[18,16,19]/2-W[18,17,1]+
W[18,17,2]/2-W[18,17,3]/2-W[18,17,4]/2+W[18,17,19]+
W[18,17,20]/2+W[18,18,1]/2-(3*W[18,18,2])/2+
(3*W[18,18,3])/2-W[18,18,4]-W[18,18,19]/2+W[18,18,20]+
W[18,19,2]-W[18,19,4]/2-W[18,19,5]-W[18,19,16]/2+
W[18,19,17]-W[18,19,18]/2-W[18,19,19]/2+W[18,20,1]/2-
W[18,20,2]-W[18,20,4]/2-W[18,20,5]/2+W[18,20,17]/2+
W[18,20,18]-W[19,1,1]+W[19,1,2]-W[19,1,3]/2-
W[19,1,4]/2+W[19,1,5]/2-W[19,1,16]/2+W[19,1,19]+
W[19,2,1]-(3*W[19,2,2])/2-W[19,2,4]+W[19,2,16]/2+
W[19,2,17]/2+W[19,2,18]+W[19,2,19]/2-W[19,3,1]/2-
W[19,3,4]/2+W[19,3,5]/2+W[19,3,17]/2-W[19,4,1]/2-
W[19,4,2]-W[19,4,3]/2+(3*W[19,4,4])/2+W[19,4,5]-
W[19,4,17]/2-W[19,4,18]/2+(3*W[19,4,19])/2+W[19,5,1]/2+
W[19,5,3]/2+W[19,5,4]+W[19,5,16]/2-W[19,5,17]/2-
W[19,5,18]-W[19,5,19]-W[19,16,1]/2+W[19,16,2]/2+
W[19,16,5]/2-W[19,16,18]/2+W[19,17,2]/2+W[19,17,3]/2-
W[19,17,4]/2-W[19,17,5]/2-W[19,17,17]/2+W[19,17,18]-
(3*W[19,17,19])/2+W[19,18,2]-W[19,18,4]/2-W[19,18,5]-
W[19,18,16]/2+W[19,18,17]-W[19,18,18]/2-W[19,18,19]/2+
W[19,19,1]+W[19,19,2]/2+(3*W[19,19,4])/2-W[19,19,5]-
(3*W[19,19,17])/2-W[19,19,18]/2-W[20,1,2]/2-W[20,1,4]/2+
W[20,1,17]/2+W[20,1,18]/2-W[20,2,1]/2+W[20,2,2]+
W[20,2,4]/2+W[20,2,5]/2-W[20,2,17]/2-W[20,2,18]-
W[20,4,1]/2+W[20,4,2]/2+W[20,4,5]/2-W[20,4,18]/2+
W[20,5,2]/2+W[20,5,4]/2-W[20,5,17]/2-W[20,5,18]/2+
W[20,17,1]/2-W[20,17,2]/2-W[20,17,5]/2+W[20,17,18]/2+
W[20,18,1]/2-W[20,18,2]-W[20,18,4]/2-W[20,18,5]/2+
W[20,18,17]/2+W[20,18,18])+
r[35]*(-W[1,2,2]+W[1,2,16]+W[1,2,17]-W[1,2,19]+W[1,16,2]-
W[1,16,16]-W[1,16,17]+W[1,16,19]+W[1,17,2]-W[1,17,16]-
W[1,17,17]+W[1,17,19]-W[1,19,2]+W[1,19,16]+W[1,19,17]-
W[1,19,19]-W[2,1,2]+W[2,1,16]+W[2,1,17]-W[2,1,19]-
W[2,2,1]+W[2,2,4]/2+(3*W[2,2,16])/2-(3*W[2,2,18])/2-
W[2,2,19]/2+W[2,2,20]+W[2,4,2]/2-(3*W[2,4,4])/2-
W[2,4,16]+W[2,4,17]/2+W[2,4,18]/2+W[2,4,19]+W[2,4,20]+
W[2,16,1]+(3*W[2,16,2])/2-W[2,16,4]+(3*W[2,16,16])/2-
W[2,16,17]/2-W[2,16,18]-W[2,16,19]/2+W[2,17,1]+
W[2,17,4]/2-W[2,17,16]/2+W[2,17,18]/2-W[2,17,19]/2-
W[2,17,20]-(3*W[2,18,2])/2+W[2,18,4]/2-W[2,18,16]+
W[2,18,17]/2+W[2,18,18]/2+W[2,18,19]-W[2,18,20]-
W[2,19,1]-W[2,19,2]/2+W[2,19,4]-W[2,19,16]/2-
W[2,19,17]/2+W[2,19,18]-W[2,19,19]/2+W[2,20,2]+
W[2,20,4]-W[2,20,17]-W[2,20,18]+W[4,2,2]/2-
(3*W[4,2,4])/2-W[4,2,16]+W[4,2,17]/2+W[4,2,18]/2+
W[4,2,19]+W[4,2,20]-(3*W[4,4,2])/2+3*W[4,4,4]+W[4,4,5]-
(3*W[4,4,16])/2+W[4,4,17]/2-W[4,4,18]+W[4,4,19]/2+
W[4,4,20]+W[4,5,4]+W[4,5,16]-W[4,5,18]-W[4,5,19]-
W[4,16,2]-(3*W[4,16,4])/2+W[4,16,5]+W[4,16,16]/2+
W[4,16,17]+W[4,16,18]/2+W[4,16,19]/2+W[4,17,2]/2+
W[4,17,4]/2+W[4,17,16]-(3*W[4,17,17])/2+W[4,17,18]/2-
W[4,17,19]-W[4,17,20]+W[4,18,2]/2-W[4,18,4]-W[4,18,5]+
W[4,18,16]/2+W[4,18,17]/2-W[4,18,18]+W[4,18,19]/2-
W[4,18,20]+W[4,19,2]+W[4,19,4]/2-W[4,19,5]+
W[4,19,16]/2-W[4,19,17]+W[4,19,18]/2-(3*W[4,19,19])/2+
W[4,20,2]+W[4,20,4]-W[4,20,17]-W[4,20,18]+W[5,4,4]+
W[5,4,16]-W[5,4,18]-W[5,4,19]+W[5,16,4]+W[5,16,16]-
W[5,16,18]-W[5,16,19]-W[5,18,4]-W[5,18,16]+W[5,18,18]+
W[5,18,19]-W[5,19,4]-W[5,19,16]+W[5,19,18]+W[5,19,19]+
W[16,1,2]-W[16,1,16]-W[16,1,17]+W[16,1,19]+W[16,2,1]+
(3*W[16,2,2])/2-W[16,2,4]+(3*W[16,2,16])/2-W[16,2,17]/2-
W[16,2,18]-W[16,2,19]/2-W[16,4,2]-(3*W[16,4,4])/2+
W[16,4,5]+W[16,4,16]/2+W[16,4,17]+W[16,4,18]/2+
W[16,4,19]/2+W[16,5,4]+W[16,5,16]-W[16,5,18]-
W[16,5,19]-W[16,16,1]+(3*W[16,16,2])/2+W[16,16,4]/2+
W[16,16,5]-W[16,16,17]/2-(3*W[16,16,18])/2-W[16,17,1]-
W[16,17,2]/2+W[16,17,4]-W[16,17,16]/2-W[16,17,17]/2+
W[16,17,18]-W[16,17,19]/2-W[16,18,2]+W[16,18,4]/2-
W[16,18,5]-(3*W[16,18,16])/2+W[16,18,17]+W[16,18,18]/2+
W[16,18,19]/2+W[16,19,1]-W[16,19,2]/2+W[16,19,4]/2-
W[16,19,5]-W[16,19,17]/2+W[16,19,18]/2+W[17,1,2]-
W[17,1,16]-W[17,1,17]+W[17,1,19]+W[17,2,1]+W[17,2,4]/2-
W[17,2,16]/2+W[17,2,18]/2-W[17,2,19]/2-W[17,2,20]+
W[17,4,2]/2+W[17,4,4]/2+W[17,4,16]-(3*W[17,4,17])/2+
W[17,4,18]/2-W[17,4,19]-W[17,4,20]-W[17,16,1]-
W[17,16,2]/2+W[17,16,4]-W[17,16,16]/2-W[17,16,17]/2+
W[17,16,18]-W[17,16,19]/2-W[17,17,1]-(3*W[17,17,4])/2-
W[17,17,16]/2+W[17,17,18]/2+(3*W[17,17,19])/2+W[17,17,20]+
W[17,18,2]/2+W[17,18,4]/2+W[17,18,16]+W[17,18,17]/2-
(3*W[17,18,18])/2-W[17,18,19]+W[17,18,20]+W[17,19,1]-
W[17,19,2]/2-W[17,19,4]-W[17,19,16]/2+(3*W[17,19,17])/2-
W[17,19,18]+(3*W[17,19,19])/2-W[17,20,2]-W[17,20,4]+
W[17,20,17]+W[17,20,18]-(3*W[18,2,2])/2+W[18,2,4]/2-
W[18,2,16]+W[18,2,17]/2+W[18,2,18]/2+W[18,2,19]-
W[18,2,20]+W[18,4,2]/2-W[18,4,4]-W[18,4,5]+
W[18,4,16]/2+W[18,4,17]/2-W[18,4,18]+W[18,4,19]/2-
W[18,4,20]-W[18,5,4]-W[18,5,16]+W[18,5,18]+W[18,5,19]-
W[18,16,2]+W[18,16,4]/2-W[18,16,5]-(3*W[18,16,16])/2+
W[18,16,17]+W[18,16,18]/2+W[18,16,19]/2+W[18,17,2]/2+
W[18,17,4]/2+W[18,17,16]+W[18,17,17]/2-(3*W[18,17,18])/2-
W[18,17,19]+W[18,17,20]+W[18,18,2]/2-W[18,18,4]+
W[18,18,5]+W[18,18,16]/2-(3*W[18,18,17])/2+3*W[18,18,18]-
(3*W[18,18,19])/2+W[18,18,20]+W[18,19,2]+W[18,19,4]/2+
W[18,19,5]+W[18,19,16]/2-W[18,19,17]-(3*W[18,19,18])/2+
W[18,19,19]/2-W[18,20,2]-W[18,20,4]+W[18,20,17]+
W[18,20,18]-W[19,1,2]+W[19,1,16]+W[19,1,17]-W[19,1,19]-
W[19,2,1]-W[19,2,2]/2+W[19,2,4]-W[19,2,16]/2-
W[19,2,17]/2+W[19,2,18]-W[19,2,19]/2+W[19,4,2]+
W[19,4,4]/2-W[19,4,5]+W[19,4,16]/2-W[19,4,17]+
W[19,4,18]/2-(3*W[19,4,19])/2-W[19,5,4]-W[19,5,16]+
W[19,5,18]+W[19,5,19]+W[19,16,1]-W[19,16,2]/2+
W[19,16,4]/2-W[19,16,5]-W[19,16,17]/2+W[19,16,18]/2+
W[19,17,1]-W[19,17,2]/2-W[19,17,4]-W[19,17,16]/2+
(3*W[19,17,17])/2-W[19,17,18]+(3*W[19,17,19])/2+W[19,18,2]+
W[19,18,4]/2+W[19,18,5]+W[19,18,16]/2-W[19,18,17]-
(3*W[19,18,18])/2+W[19,18,19]/2-W[19,19,1]-W[19,19,2]/2-
(3*W[19,19,4])/2+W[19,19,5]+(3*W[19,19,17])/2+
W[19,19,18]/2+W[20,2,2]+W[20,2,4]-W[20,2,17]-
W[20,2,18]+W[20,4,2]+W[20,4,4]-W[20,4,17]-W[20,4,18]-
W[20,17,2]-W[20,17,4]+W[20,17,17]+W[20,17,18]-
W[20,18,2]-W[20,18,4]+W[20,18,17]+W[20,18,18])+
r[38]*(W[1,1,2]-W[1,1,4]/2-(3*W[1,1,16])/2-W[1,1,17]+
W[1,1,18]/2+(3*W[1,1,19])/2+W[1,2,1]+W[1,2,3]/2-
W[1,2,16]-W[1,2,17]/2+W[1,2,18]/2-W[1,2,20]/2+
W[1,3,2]/2+W[1,3,4]+W[1,3,16]/2-W[1,3,17]/2-W[1,3,18]-
W[1,3,19]/2-W[1,4,1]/2+W[1,4,3]-W[1,4,4]/2-W[1,4,5]/2+
W[1,4,16]-W[1,4,17]/2-W[1,4,20]-W[1,5,4]/2-W[1,5,16]/2+
W[1,5,18]/2+W[1,5,19]/2-(3*W[1,16,1])/2-W[1,16,2]+
W[1,16,3]/2+W[1,16,4]-W[1,16,5]/2+W[1,16,16]/2+
W[1,16,17]-W[1,16,19]/2-W[1,16,20]/2-W[1,17,1]-
W[1,17,2]/2-W[1,17,3]/2-W[1,17,4]/2+W[1,17,16]+
W[1,17,17]+W[1,17,20]/2+W[1,18,1]/2+W[1,18,2]/2-
W[1,18,3]+W[1,18,5]/2+W[1,18,18]/2-W[1,18,19]+
W[1,18,20]+(3*W[1,19,1])/2-W[1,19,3]/2+W[1,19,5]/2-
W[1,19,16]/2-W[1,19,18]+W[1,19,19]/2+W[1,19,20]/2-
W[1,20,2]/2-W[1,20,4]-W[1,20,16]/2+W[1,20,17]/2+
W[1,20,18]+W[1,20,19]/2+W[2,1,1]+W[2,1,3]/2-W[2,1,16]-
W[2,1,17]/2+W[2,1,18]/2-W[2,1,20]/2+W[2,3,1]/2-
W[2,3,16]/2+W[2,3,18]/2-W[2,3,20]/2-W[2,16,1]-
W[2,16,3]/2+W[2,16,16]+W[2,16,17]/2-W[2,16,18]/2+
W[2,16,20]/2-W[2,17,1]/2+W[2,17,16]/2-W[2,17,18]/2+
W[2,17,20]/2+W[2,18,1]/2+W[2,18,3]/2-W[2,18,16]/2-
W[2,18,17]/2-W[2,20,1]/2-W[2,20,3]/2+W[2,20,16]/2+
W[2,20,17]/2+W[3,1,2]/2+W[3,1,4]+W[3,1,16]/2-
W[3,1,17]/2-W[3,1,18]-W[3,1,19]/2+W[3,2,1]/2-
W[3,2,16]/2+W[3,2,18]/2-W[3,2,20]/2-W[3,3,4]/2-
W[3,3,16]/2+W[3,3,18]/2+W[3,3,19]/2+W[3,4,1]-
W[3,4,3]/2-(3*W[3,4,4])/2+W[3,4,16]/2-W[3,4,17]/2+
W[3,4,19]/2-W[3,4,20]/2+W[3,16,1]/2-W[3,16,2]/2-
W[3,16,3]/2+W[3,16,4]/2-W[3,16,16]/2-W[3,16,18]/2-
W[3,17,1]/2-W[3,17,4]/2+W[3,17,19]/2+W[3,17,20]/2-
W[3,18,1]+W[3,18,2]/2+W[3,18,3]/2-W[3,18,16]/2+
(3*W[3,18,18])/2-W[3,18,19]/2+W[3,18,20]/2-W[3,19,1]/2+
W[3,19,3]/2+W[3,19,4]/2+W[3,19,17]/2-W[3,19,18]/2+
W[3,19,19]/2-W[3,20,2]/2-W[3,20,4]/2+W[3,20,17]/2+
W[3,20,18]/2-W[4,1,1]/2+W[4,1,3]-W[4,1,4]/2-W[4,1,5]/2+
W[4,1,16]-W[4,1,17]/2-W[4,1,20]+W[4,3,1]-W[4,3,3]/2-
(3*W[4,3,4])/2+W[4,3,16]/2-W[4,3,17]/2+W[4,3,19]/2-
W[4,3,20]/2-W[4,4,1]/2-(3*W[4,4,3])/2+W[4,4,16]/2+
(3*W[4,4,17])/2+W[4,4,18]-W[4,4,20]-W[4,5,1]/2+
W[4,5,16]/2-W[4,5,18]/2+W[4,5,20]/2+W[4,16,1]+
W[4,16,3]/2+W[4,16,4]/2+W[4,16,5]/2-(3*W[4,16,16])/2-
W[4,16,17]+W[4,16,18]-W[4,17,1]/2-W[4,17,3]/2+
(3*W[4,17,4])/2-W[4,17,16]+(3*W[4,17,17])/2-W[4,17,18]/2-
W[4,17,19]/2+W[4,17,20]+W[4,18,4]-W[4,18,5]/2+
W[4,18,16]-W[4,18,17]/2-W[4,18,18]-W[4,18,19]/2+
W[4,18,20]/2+W[4,19,3]/2-W[4,19,17]/2-W[4,19,18]/2+
W[4,19,20]/2-W[4,20,1]-W[4,20,3]/2-W[4,20,4]+
W[4,20,5]/2+W[4,20,17]+W[4,20,18]/2+W[4,20,19]/2-
W[5,1,4]/2-W[5,1,16]/2+W[5,1,18]/2+W[5,1,19]/2-
W[5,4,1]/2+W[5,4,16]/2-W[5,4,18]/2+W[5,4,20]/2-
W[5,16,1]/2+W[5,16,4]/2+W[5,16,16]-W[5,16,18]-
W[5,16,19]/2+W[5,16,20]/2+W[5,18,1]/2-W[5,18,4]/2-
W[5,18,16]+W[5,18,18]+W[5,18,19]/2-W[5,18,20]/2+
W[5,19,1]/2-W[5,19,16]/2+W[5,19,18]/2-W[5,19,20]/2+
W[5,20,4]/2+W[5,20,16]/2-W[5,20,18]/2-W[5,20,19]/2-
(3*W[16,1,1])/2-W[16,1,2]+W[16,1,3]/2+W[16,1,4]-
W[16,1,5]/2+W[16,1,16]/2+W[16,1,17]-W[16,1,19]/2-
W[16,1,20]/2-W[16,2,1]-W[16,2,3]/2+W[16,2,16]+
W[16,2,17]/2-W[16,2,18]/2+W[16,2,20]/2+W[16,3,1]/2-
W[16,3,2]/2-W[16,3,3]/2+W[16,3,4]/2-W[16,3,16]/2-
W[16,3,18]/2+W[16,4,1]+W[16,4,3]/2+W[16,4,4]/2+
W[16,4,5]/2-(3*W[16,4,16])/2-W[16,4,17]+W[16,4,18]-
W[16,5,1]/2+W[16,5,4]/2+W[16,5,16]-W[16,5,18]-
W[16,5,19]/2+W[16,5,20]/2+W[16,16,1]/2+W[16,16,2]-
W[16,16,3]/2-(3*W[16,16,4])/2+W[16,16,5]+3*W[16,16,16]-
(3*W[16,16,17])/2+W[16,16,18]/2-W[16,16,19]/2+W[16,17,1]+
W[16,17,2]/2-W[16,17,4]-(3*W[16,17,16])/2+W[16,17,17]/2+
W[16,17,18]+W[16,17,19]/2-W[16,18,2]/2-W[16,18,3]/2+
W[16,18,4]-W[16,18,5]+W[16,18,16]/2+W[16,18,17]-
(3*W[16,18,18])/2+W[16,18,19]/2-W[16,18,20]/2-W[16,19,1]/2-
W[16,19,5]/2-W[16,19,16]/2+W[16,19,17]/2+W[16,19,18]/2-
W[16,19,19]/2-W[16,20,1]/2+W[16,20,2]/2+W[16,20,5]/2-
W[16,20,18]/2-W[17,1,1]-W[17,1,2]/2-W[17,1,3]/2-
W[17,1,4]/2+W[17,1,16]+W[17,1,17]+W[17,1,20]/2-
W[17,2,1]/2+W[17,2,16]/2-W[17,2,18]/2+W[17,2,20]/2-
W[17,3,1]/2-W[17,3,4]/2+W[17,3,19]/2+W[17,3,20]/2-
W[17,4,1]/2-W[17,4,3]/2+(3*W[17,4,4])/2-W[17,4,16]+
(3*W[17,4,17])/2-W[17,4,18]/2-W[17,4,19]/2+W[17,4,20]+
W[17,16,1]+W[17,16,2]/2-W[17,16,4]-(3*W[17,16,16])/2+
W[17,16,17]/2+W[17,16,18]+W[17,16,19]/2+W[17,17,1]+
(3*W[17,17,4])/2+W[17,17,16]/2-W[17,17,18]/2-
(3*W[17,17,19])/2-W[17,17,20]-W[17,18,2]/2-W[17,18,4]/2+
W[17,18,16]-W[17,18,17]/2-W[17,18,18]/2+W[17,18,19]-
W[17,18,20]+W[17,19,3]/2-W[17,19,4]/2+W[17,19,16]/2-
(3*W[17,19,17])/2+W[17,19,18]-W[17,19,19]/2-W[17,19,20]/2+
W[17,20,1]/2+W[17,20,2]/2+W[17,20,3]/2+W[17,20,4]-
W[17,20,17]-W[17,20,18]-W[17,20,19]/2+W[18,1,1]/2+
W[18,1,2]/2-W[18,1,3]+W[18,1,5]/2+W[18,1,18]/2-
W[18,1,19]+W[18,1,20]+W[18,2,1]/2+W[18,2,3]/2-
W[18,2,16]/2-W[18,2,17]/2-W[18,3,1]+W[18,3,2]/2+
W[18,3,3]/2-W[18,3,16]/2+(3*W[18,3,18])/2-W[18,3,19]/2+
W[18,3,20]/2+W[18,4,4]-W[18,4,5]/2+W[18,4,16]-
W[18,4,17]/2-W[18,4,18]-W[18,4,19]/2+W[18,4,20]/2+
W[18,5,1]/2-W[18,5,4]/2-W[18,5,16]+W[18,5,18]+
W[18,5,19]/2-W[18,5,20]/2-W[18,16,2]/2-W[18,16,3]/2+
W[18,16,4]-W[18,16,5]+W[18,16,16]/2+W[18,16,17]-
(3*W[18,16,18])/2+W[18,16,19]/2-W[18,16,20]/2-W[18,17,2]/2-
W[18,17,4]/2+W[18,17,16]-W[18,17,17]/2-W[18,17,18]/2+
W[18,17,19]-W[18,17,20]+W[18,18,1]/2+(3*W[18,18,3])/2-
W[18,18,4]+W[18,18,5]-(3*W[18,18,16])/2-W[18,18,17]/2-
W[18,19,1]-W[18,19,3]/2-W[18,19,4]/2+W[18,19,5]/2+
W[18,19,16]/2+W[18,19,17]+W[18,20,1]+W[18,20,3]/2+
W[18,20,4]/2-W[18,20,5]/2-W[18,20,16]/2-W[18,20,17]+
(3*W[19,1,1])/2-W[19,1,3]/2+W[19,1,5]/2-W[19,1,16]/2-
W[19,1,18]+W[19,1,19]/2+W[19,1,20]/2-W[19,3,1]/2+
W[19,3,3]/2+W[19,3,4]/2+W[19,3,17]/2-W[19,3,18]/2+
W[19,3,19]/2+W[19,4,3]/2-W[19,4,17]/2-W[19,4,18]/2+
W[19,4,20]/2+W[19,5,1]/2-W[19,5,16]/2+W[19,5,18]/2-
W[19,5,20]/2-W[19,16,1]/2-W[19,16,5]/2-W[19,16,16]/2+
W[19,16,17]/2+W[19,16,18]/2-W[19,16,19]/2+W[19,17,3]/2-
W[19,17,4]/2+W[19,17,16]/2-(3*W[19,17,17])/2+W[19,17,18]-
W[19,17,19]/2-W[19,17,20]/2-W[19,18,1]-W[19,18,3]/2-
W[19,18,4]/2+W[19,18,5]/2+W[19,18,16]/2+W[19,18,17]+
W[19,19,1]/2+W[19,19,3]/2-W[19,19,16]/2-W[19,19,17]/2+
W[19,20,1]/2+W[19,20,4]/2-W[19,20,5]/2-W[19,20,17]/2-
W[20,1,2]/2-W[20,1,4]-W[20,1,16]/2+W[20,1,17]/2+
W[20,1,18]+W[20,1,19]/2-W[20,2,1]/2-W[20,2,3]/2+
W[20,2,16]/2+W[20,2,17]/2-W[20,3,2]/2-W[20,3,4]/2+
W[20,3,17]/2+W[20,3,18]/2-W[20,4,1]-W[20,4,3]/2-
W[20,4,4]+W[20,4,5]/2+W[20,4,17]+W[20,4,18]/2+
W[20,4,19]/2+W[20,5,4]/2+W[20,5,16]/2-W[20,5,18]/2-
W[20,5,19]/2-W[20,16,1]/2+W[20,16,2]/2+W[20,16,5]/2-
W[20,16,18]/2+W[20,17,1]/2+W[20,17,2]/2+W[20,17,3]/2+
W[20,17,4]-W[20,17,17]-W[20,17,18]-W[20,17,19]/2+
W[20,18,1]+W[20,18,3]/2+W[20,18,4]/2-W[20,18,5]/2-
W[20,18,16]/2-W[20,18,17]+W[20,19,1]/2+W[20,19,4]/2-
W[20,19,5]/2-W[20,19,17]/2)+
r[32]*(-W[1,1,2]+W[1,1,4]/2+(3*W[1,1,16])/2+W[1,1,17]-
W[1,1,18]/2-(3*W[1,1,19])/2-W[1,2,1]+W[1,2,2]-
W[1,2,3]/2-W[1,2,17]/2-W[1,2,18]/2+W[1,2,19]+
W[1,2,20]/2-W[1,3,2]/2-W[1,3,4]-W[1,3,16]/2+
W[1,3,17]/2+W[1,3,18]+W[1,3,19]/2+W[1,4,1]/2-W[1,4,3]+
W[1,4,4]/2+W[1,4,5]/2-W[1,4,16]+W[1,4,17]/2+W[1,4,20]+
W[1,5,4]/2+W[1,5,16]/2-W[1,5,18]/2-W[1,5,19]/2+
(3*W[1,16,1])/2-W[1,16,3]/2-W[1,16,4]+W[1,16,5]/2+
W[1,16,16]/2-W[1,16,19]/2+W[1,16,20]/2+W[1,17,1]-
W[1,17,2]/2+W[1,17,3]/2+W[1,17,4]/2-W[1,17,19]-
W[1,17,20]/2-W[1,18,1]/2-W[1,18,2]/2+W[1,18,3]-
W[1,18,5]/2-W[1,18,18]/2+W[1,18,19]-W[1,18,20]-
(3*W[1,19,1])/2+W[1,19,2]+W[1,19,3]/2-W[1,19,5]/2-
W[1,19,16]/2-W[1,19,17]+W[1,19,18]+W[1,19,19]/2-
W[1,19,20]/2+W[1,20,2]/2+W[1,20,4]+W[1,20,16]/2-
W[1,20,17]/2-W[1,20,18]-W[1,20,19]/2-W[2,1,1]+W[2,1,2]-
W[2,1,3]/2-W[2,1,17]/2-W[2,1,18]/2+W[2,1,19]+
W[2,1,20]/2+W[2,2,1]-W[2,2,4]/2-(3*W[2,2,16])/2+
(3*W[2,2,18])/2+W[2,2,19]/2-W[2,2,20]-W[2,3,1]/2+
W[2,3,16]/2-W[2,3,18]/2+W[2,3,20]/2-W[2,4,2]/2-
W[2,4,4]/2+W[2,4,16]-W[2,4,17]/2-W[2,4,18]/2+W[2,4,19]-
W[2,4,20]-(3*W[2,16,2])/2+W[2,16,3]/2+W[2,16,4]-
W[2,16,16]/2-W[2,16,18]/2+W[2,16,19]/2-W[2,16,20]/2-
W[2,17,1]/2-W[2,17,4]/2+W[2,17,19]/2+W[2,17,20]/2-
W[2,18,1]/2+(3*W[2,18,2])/2-W[2,18,3]/2-W[2,18,4]/2-
W[2,18,16]/2+(3*W[2,18,18])/2-W[2,18,19]+W[2,18,20]+
W[2,19,1]+W[2,19,2]/2+W[2,19,4]+W[2,19,16]/2+
W[2,19,17]/2-W[2,19,18]-(3*W[2,19,19])/2+W[2,20,1]/2-
W[2,20,2]+W[2,20,3]/2-W[2,20,4]-W[2,20,16]/2+
W[2,20,17]/2+W[2,20,18]-W[3,1,2]/2-W[3,1,4]-
W[3,1,16]/2+W[3,1,17]/2+W[3,1,18]+W[3,1,19]/2-
W[3,2,1]/2+W[3,2,16]/2-W[3,2,18]/2+W[3,2,20]/2+
W[3,3,4]/2+W[3,3,16]/2-W[3,3,18]/2-W[3,3,19]/2-
W[3,4,1]+W[3,4,3]/2+(3*W[3,4,4])/2-W[3,4,16]/2+
W[3,4,17]/2-W[3,4,19]/2+W[3,4,20]/2-W[3,16,1]/2+
W[3,16,2]/2+W[3,16,3]/2-W[3,16,4]/2+W[3,16,16]/2+
W[3,16,18]/2+W[3,17,1]/2+W[3,17,4]/2-W[3,17,19]/2-
W[3,17,20]/2+W[3,18,1]-W[3,18,2]/2-W[3,18,3]/2+
W[3,18,16]/2-(3*W[3,18,18])/2+W[3,18,19]/2-W[3,18,20]/2+
W[3,19,1]/2-W[3,19,3]/2-W[3,19,4]/2-W[3,19,17]/2+
W[3,19,18]/2-W[3,19,19]/2+W[3,20,2]/2+W[3,20,4]/2-
W[3,20,17]/2-W[3,20,18]/2+W[4,1,1]/2-W[4,1,3]+
W[4,1,4]/2+W[4,1,5]/2-W[4,1,16]+W[4,1,17]/2+W[4,1,20]-
W[4,2,2]/2-W[4,2,4]/2+W[4,2,16]-W[4,2,17]/2-
W[4,2,18]/2+W[4,2,19]-W[4,2,20]-W[4,3,1]+W[4,3,3]/2+
(3*W[4,3,4])/2-W[4,3,16]/2+W[4,3,17]/2-W[4,3,19]/2+
W[4,3,20]/2+W[4,4,1]/2-W[4,4,2]/2+(3*W[4,4,3])/2+
W[4,4,5]-W[4,4,18]-(3*W[4,4,19])/2+W[4,5,1]/2+W[4,5,4]+
W[4,5,16]/2-W[4,5,18]/2-W[4,5,19]-W[4,5,20]/2-
W[4,16,1]+W[4,16,2]-W[4,16,3]/2+W[4,16,5]/2-
W[4,16,18]/2+W[4,16,19]/2+W[4,17,1]/2-W[4,17,2]/2+
W[4,17,3]/2-W[4,17,19]/2-W[4,18,2]/2-W[4,18,4]-
W[4,18,5]/2-W[4,18,16]/2+W[4,18,18]+W[4,18,19]+
W[4,18,20]/2+W[4,19,2]-W[4,19,3]/2-(3*W[4,19,4])/2-
W[4,19,5]+W[4,19,16]/2-W[4,19,17]/2+W[4,19,18]+
W[4,19,19]/2-W[4,19,20]/2+W[4,20,1]-W[4,20,2]+
W[4,20,3]/2-W[4,20,5]/2+W[4,20,18]/2-W[4,20,19]/2+
W[5,1,4]/2+W[5,1,16]/2-W[5,1,18]/2-W[5,1,19]/2+
W[5,4,1]/2+W[5,4,4]+W[5,4,16]/2-W[5,4,18]/2-W[5,4,19]-
W[5,4,20]/2+W[5,16,1]/2+W[5,16,4]/2-W[5,16,19]/2-
W[5,16,20]/2-W[5,18,1]/2-W[5,18,4]/2+W[5,18,19]/2+
W[5,18,20]/2-W[5,19,1]/2-W[5,19,4]-W[5,19,16]/2+
W[5,19,18]/2+W[5,19,19]+W[5,19,20]/2-W[5,20,4]/2-
W[5,20,16]/2+W[5,20,18]/2+W[5,20,19]/2+(3*W[16,1,1])/2-
W[16,1,3]/2-W[16,1,4]+W[16,1,5]/2+W[16,1,16]/2-
W[16,1,19]/2+W[16,1,20]/2-(3*W[16,2,2])/2+W[16,2,3]/2+
W[16,2,4]-W[16,2,16]/2-W[16,2,18]/2+W[16,2,19]/2-
W[16,2,20]/2-W[16,3,1]/2+W[16,3,2]/2+W[16,3,3]/2-
W[16,3,4]/2+W[16,3,16]/2+W[16,3,18]/2-W[16,4,1]+
W[16,4,2]-W[16,4,3]/2+W[16,4,5]/2-W[16,4,18]/2+
W[16,4,19]/2+W[16,5,1]/2+W[16,5,4]/2-W[16,5,19]/2-
W[16,5,20]/2+W[16,16,1]/2-W[16,16,2]/2+W[16,16,3]/2-
W[16,16,19]/2-W[16,18,2]/2+W[16,18,3]/2-W[16,18,4]/2+
W[16,18,20]/2-W[16,19,1]/2+W[16,19,2]/2+W[16,19,4]/2-
W[16,19,5]/2-W[16,19,16]/2-W[16,19,19]/2+W[16,20,1]/2-
W[16,20,2]/2-W[16,20,5]/2+W[16,20,18]/2+W[17,1,1]-
W[17,1,2]/2+W[17,1,3]/2+W[17,1,4]/2-W[17,1,19]-
W[17,1,20]/2-W[17,2,1]/2-W[17,2,4]/2+W[17,2,19]/2+
W[17,2,20]/2+W[17,3,1]/2+W[17,3,4]/2-W[17,3,19]/2-
W[17,3,20]/2+W[17,4,1]/2-W[17,4,2]/2+W[17,4,3]/2-
W[17,4,19]/2-W[17,19,1]+W[17,19,2]/2-W[17,19,3]/2-
W[17,19,4]/2+W[17,19,19]+W[17,19,20]/2-W[17,20,1]/2+
W[17,20,2]/2-W[17,20,3]/2+W[17,20,19]/2-W[18,1,1]/2-
W[18,1,2]/2+W[18,1,3]-W[18,1,5]/2-W[18,1,18]/2+
W[18,1,19]-W[18,1,20]-W[18,2,1]/2+(3*W[18,2,2])/2-
W[18,2,3]/2-W[18,2,4]/2-W[18,2,16]/2+(3*W[18,2,18])/2-
W[18,2,19]+W[18,2,20]+W[18,3,1]-W[18,3,2]/2-
W[18,3,3]/2+W[18,3,16]/2-(3*W[18,3,18])/2+W[18,3,19]/2-
W[18,3,20]/2-W[18,4,2]/2-W[18,4,4]-W[18,4,5]/2-
W[18,4,16]/2+W[18,4,18]+W[18,4,19]+W[18,4,20]/2-
W[18,5,1]/2-W[18,5,4]/2+W[18,5,19]/2+W[18,5,20]/2-
W[18,16,2]/2+W[18,16,3]/2-W[18,16,4]/2+W[18,16,20]/2-
W[18,18,1]/2+(3*W[18,18,2])/2-(3*W[18,18,3])/2+W[18,18,4]+
W[18,18,19]/2-W[18,18,20]+W[18,19,1]-W[18,19,2]+
W[18,19,3]/2+W[18,19,4]+W[18,19,5]/2+W[18,19,18]/2-
(3*W[18,19,19])/2-W[18,20,1]+W[18,20,2]-W[18,20,3]/2+
W[18,20,4]/2+W[18,20,5]/2+W[18,20,16]/2-W[18,20,18]-
(3*W[19,1,1])/2+W[19,1,2]+W[19,1,3]/2-W[19,1,5]/2-
W[19,1,16]/2-W[19,1,17]+W[19,1,18]+W[19,1,19]/2-
W[19,1,20]/2+W[19,2,1]+W[19,2,2]/2+W[19,2,4]+
W[19,2,16]/2+W[19,2,17]/2-W[19,2,18]-(3*W[19,2,19])/2+
W[19,3,1]/2-W[19,3,3]/2-W[19,3,4]/2-W[19,3,17]/2+
W[19,3,18]/2-W[19,3,19]/2+W[19,4,2]-W[19,4,3]/2-
(3*W[19,4,4])/2-W[19,4,5]+W[19,4,16]/2-W[19,4,17]/2+
W[19,4,18]+W[19,4,19]/2-W[19,4,20]/2-W[19,5,1]/2-
W[19,5,4]-W[19,5,16]/2+W[19,5,18]/2+W[19,5,19]+
W[19,5,20]/2-W[19,16,1]/2+W[19,16,2]/2+W[19,16,4]/2-
W[19,16,5]/2-W[19,16,16]/2-W[19,16,19]/2-W[19,17,1]+
W[19,17,2]/2-W[19,17,3]/2-W[19,17,4]/2+W[19,17,19]+
W[19,17,20]/2+W[19,18,1]-W[19,18,2]+W[19,18,3]/2+
W[19,18,4]+W[19,18,5]/2+W[19,18,18]/2-(3*W[19,18,19])/2+
W[19,19,1]/2-(3*W[19,19,2])/2-W[19,19,3]/2+W[19,19,4]/2+
W[19,19,5]-W[19,19,16]/2+W[19,19,17]-(3*W[19,19,18])/2+
3*W[19,19,19]-W[19,20,1]/2-W[19,20,4]/2+W[19,20,5]/2+
W[19,20,17]/2+W[20,1,2]/2+W[20,1,4]+W[20,1,16]/2-
W[20,1,17]/2-W[20,1,18]-W[20,1,19]/2+W[20,2,1]/2-
W[20,2,2]+W[20,2,3]/2-W[20,2,4]-W[20,2,16]/2+
W[20,2,17]/2+W[20,2,18]+W[20,3,2]/2+W[20,3,4]/2-
W[20,3,17]/2-W[20,3,18]/2+W[20,4,1]-W[20,4,2]+
W[20,4,3]/2-W[20,4,5]/2+W[20,4,18]/2-W[20,4,19]/2-
W[20,5,4]/2-W[20,5,16]/2+W[20,5,18]/2+W[20,5,19]/2+
W[20,16,1]/2-W[20,16,2]/2-W[20,16,5]/2+W[20,16,18]/2-
W[20,17,1]/2+W[20,17,2]/2-W[20,17,3]/2+W[20,17,19]/2-
W[20,18,1]+W[20,18,2]-W[20,18,3]/2+W[20,18,4]/2+
W[20,18,5]/2+W[20,18,16]/2-W[20,18,18]-W[20,19,1]/2-
W[20,19,4]/2+W[20,19,5]/2+W[20,19,17]/2)+
r[29]*(W[1,1,3]/2-W[1,1,5]-(3*W[1,1,17])/2-W[1,1,18]/2+
W[1,1,19]+(3*W[1,1,20])/2+W[1,3,1]/2-(3*W[1,3,3])/2+
W[1,3,16]/2+W[1,3,17]/2+W[1,3,18]+W[1,3,19]-W[1,3,20]-
W[1,5,1]+W[1,5,16]-W[1,5,18]+W[1,5,20]+W[1,16,3]/2+
W[1,16,5]+W[1,16,17]/2-W[1,16,18]/2-W[1,16,19]-
W[1,16,20]/2-(3*W[1,17,1])/2+W[1,17,3]/2+W[1,17,16]/2+
W[1,17,17]/2+W[1,17,18]-W[1,17,19]-W[1,17,20]-
W[1,18,1]/2+W[1,18,3]-W[1,18,5]-W[1,18,16]/2+
W[1,18,17]-W[1,18,18]/2-W[1,18,20]/2+W[1,19,1]+
W[1,19,3]-W[1,19,16]-W[1,19,17]+(3*W[1,20,1])/2-
W[1,20,3]+W[1,20,5]-W[1,20,16]/2-W[1,20,17]-
W[1,20,18]/2+(3*W[1,20,20])/2+W[3,1,1]/2-(3*W[3,1,3])/2+
W[3,1,16]/2+W[3,1,17]/2+W[3,1,18]+W[3,1,19]-W[3,1,20]-
(3*W[3,3,1])/2+3*W[3,3,3]+W[3,3,4]+W[3,3,16]/2-
W[3,3,17]+W[3,3,18]/2+W[3,3,19]-(3*W[3,3,20])/2+
W[3,4,3]-W[3,4,17]-W[3,4,18]+W[3,4,20]+W[3,16,1]/2+
W[3,16,3]/2-(3*W[3,16,16])/2+W[3,16,17]/2-W[3,16,18]-
W[3,16,19]+W[3,16,20]+W[3,17,1]/2-W[3,17,3]-W[3,17,4]+
W[3,17,16]/2-W[3,17,17]+W[3,17,18]/2-W[3,17,19]+
W[3,17,20]/2+W[3,18,1]+W[3,18,3]/2-W[3,18,4]-
W[3,18,16]+W[3,18,17]/2-(3*W[3,18,18])/2+W[3,18,20]/2+
W[3,19,1]+W[3,19,3]-W[3,19,16]-W[3,19,17]-W[3,20,1]-
(3*W[3,20,3])/2+W[3,20,4]+W[3,20,16]+W[3,20,17]/2+
W[3,20,18]/2+W[3,20,20]/2+W[4,3,3]-W[4,3,17]-W[4,3,18]+
W[4,3,20]-W[4,17,3]+W[4,17,17]+W[4,17,18]-W[4,17,20]-
W[4,18,3]+W[4,18,17]+W[4,18,18]-W[4,18,20]+W[4,20,3]-
W[4,20,17]-W[4,20,18]+W[4,20,20]-W[5,1,1]+W[5,1,16]-
W[5,1,18]+W[5,1,20]+W[5,16,1]-W[5,16,16]+W[5,16,18]-
W[5,16,20]-W[5,18,1]+W[5,18,16]-W[5,18,18]+W[5,18,20]+
W[5,20,1]-W[5,20,16]+W[5,20,18]-W[5,20,20]+W[16,1,3]/2+
W[16,1,5]+W[16,1,17]/2-W[16,1,18]/2-W[16,1,19]-
W[16,1,20]/2+W[16,3,1]/2+W[16,3,3]/2-(3*W[16,3,16])/2+
W[16,3,17]/2-W[16,3,18]-W[16,3,19]+W[16,3,20]+
W[16,5,1]-W[16,5,16]+W[16,5,18]-W[16,5,20]-
(3*W[16,16,3])/2-W[16,16,5]+W[16,16,17]/2+
(3*W[16,16,18])/2+W[16,16,19]-W[16,16,20]/2+W[16,17,1]/2+
W[16,17,3]/2+W[16,17,16]/2-(3*W[16,17,17])/2-W[16,17,18]+
W[16,17,19]+W[16,17,20]-W[16,18,1]/2-W[16,18,3]+
W[16,18,5]+(3*W[16,18,16])/2-W[16,18,17]+(3*W[16,18,18])/2-
W[16,18,20]/2-W[16,19,1]-W[16,19,3]+W[16,19,16]+
W[16,19,17]-W[16,20,1]/2+W[16,20,3]-W[16,20,5]-
W[16,20,16]/2+W[16,20,17]-W[16,20,18]/2-W[16,20,20]/2-
(3*W[17,1,1])/2+W[17,1,3]/2+W[17,1,16]/2+W[17,1,17]/2+
W[17,1,18]-W[17,1,19]-W[17,1,20]+W[17,3,1]/2-W[17,3,3]-
W[17,3,4]+W[17,3,16]/2-W[17,3,17]+W[17,3,18]/2-
W[17,3,19]+W[17,3,20]/2-W[17,4,3]+W[17,4,17]+
W[17,4,18]-W[17,4,20]+W[17,16,1]/2+W[17,16,3]/2+
W[17,16,16]/2-(3*W[17,16,17])/2-W[17,16,18]+W[17,16,19]+
W[17,16,20]+W[17,17,1]/2-W[17,17,3]+W[17,17,4]-
(3*W[17,17,16])/2+3*W[17,17,17]-(3*W[17,17,18])/2+
W[17,17,19]+W[17,17,20]/2+W[17,18,1]+W[17,18,3]/2+
W[17,18,4]-W[17,18,16]-(3*W[17,18,17])/2+W[17,18,18]/2+
W[17,18,20]/2-W[17,19,1]-W[17,19,3]+W[17,19,16]+
W[17,19,17]-W[17,20,1]+W[17,20,3]/2-W[17,20,4]+
W[17,20,16]+W[17,20,17]/2+W[17,20,18]/2-(3*W[17,20,20])/2-
W[18,1,1]/2+W[18,1,3]-W[18,1,5]-W[18,1,16]/2+
W[18,1,17]-W[18,1,18]/2-W[18,1,20]/2+W[18,3,1]+
W[18,3,3]/2-W[18,3,4]-W[18,3,16]+W[18,3,17]/2-
(3*W[18,3,18])/2+W[18,3,20]/2-W[18,4,3]+W[18,4,17]+
W[18,4,18]-W[18,4,20]-W[18,5,1]+W[18,5,16]-W[18,5,18]+
W[18,5,20]-W[18,16,1]/2-W[18,16,3]+W[18,16,5]+
(3*W[18,16,16])/2-W[18,16,17]+(3*W[18,16,18])/2-
W[18,16,20]/2+W[18,17,1]+W[18,17,3]/2+W[18,17,4]-
W[18,17,16]-(3*W[18,17,17])/2+W[18,17,18]/2+W[18,17,20]/2-
W[18,18,1]/2-(3*W[18,18,3])/2+W[18,18,4]-W[18,18,5]+
(3*W[18,18,16])/2+W[18,18,17]/2-W[18,20,1]/2+W[18,20,3]/2-
W[18,20,4]+W[18,20,5]-W[18,20,16]/2+W[18,20,17]/2+
W[19,1,1]+W[19,1,3]-W[19,1,16]-W[19,1,17]+W[19,3,1]+
W[19,3,3]-W[19,3,16]-W[19,3,17]-W[19,16,1]-W[19,16,3]+
W[19,16,16]+W[19,16,17]-W[19,17,1]-W[19,17,3]+
W[19,17,16]+W[19,17,17]+(3*W[20,1,1])/2-W[20,1,3]+
W[20,1,5]-W[20,1,16]/2-W[20,1,17]-W[20,1,18]/2+
(3*W[20,1,20])/2-W[20,3,1]-(3*W[20,3,3])/2+W[20,3,4]+
W[20,3,16]+W[20,3,17]/2+W[20,3,18]/2+W[20,3,20]/2+
W[20,4,3]-W[20,4,17]-W[20,4,18]+W[20,4,20]+W[20,5,1]-
W[20,5,16]+W[20,5,18]-W[20,5,20]-W[20,16,1]/2+
W[20,16,3]-W[20,16,5]-W[20,16,16]/2+W[20,16,17]-
W[20,16,18]/2-W[20,16,20]/2-W[20,17,1]+W[20,17,3]/2-
W[20,17,4]+W[20,17,16]+W[20,17,17]/2+W[20,17,18]/2-
(3*W[20,17,20])/2-W[20,18,1]/2+W[20,18,3]/2-W[20,18,4]+
W[20,18,5]-W[20,18,16]/2+W[20,18,17]/2+(3*W[20,20,1])/2+
W[20,20,3]/2+W[20,20,4]-W[20,20,5]-W[20,20,16]/2-
(3*W[20,20,17])/2)+r[36]*(W[1,1,2]+W[1,1,3]/2-W[1,1,4]/2+
(3*W[1,1,5])/2-(3*W[1,1,16])/2-W[1,1,20]+W[1,2,1]+
W[1,2,3]/2-W[1,2,16]-W[1,2,17]/2+W[1,2,18]/2-
W[1,2,20]/2+W[1,3,1]/2+W[1,3,2]/2+W[1,3,3]/2-W[1,3,5]+
W[1,3,17]-W[1,3,18]+W[1,3,19]/2-W[1,4,1]/2-W[1,4,4]/2+
W[1,4,16]-W[1,4,17]+W[1,4,18]-W[1,4,19]/2-W[1,4,20]/2+
(3*W[1,5,1])/2-W[1,5,3]+W[1,5,5]/2-W[1,5,16]/2+
W[1,5,17]/2-W[1,5,18]/2+W[1,5,19]/2-(3*W[1,16,1])/2-
W[1,16,2]+W[1,16,4]-W[1,16,5]/2+W[1,16,16]/2-
W[1,16,17]/2+W[1,16,18]/2-W[1,16,19]/2+W[1,16,20]-
W[1,17,2]/2+W[1,17,3]-W[1,17,4]+W[1,17,5]/2-
W[1,17,16]/2+W[1,17,20]/2+W[1,18,2]/2-W[1,18,3]+
W[1,18,4]-W[1,18,5]/2+W[1,18,16]/2-W[1,18,20]/2+
W[1,19,3]/2-W[1,19,4]/2+W[1,19,5]/2-W[1,19,16]/2-
W[1,20,1]-W[1,20,2]/2-W[1,20,4]/2+W[1,20,16]+
W[1,20,17]/2-W[1,20,18]/2+W[1,20,20]+W[2,1,1]+
W[2,1,3]/2-W[2,1,16]-W[2,1,17]/2+W[2,1,18]/2-
W[2,1,20]/2+W[2,3,1]/2-W[2,3,16]/2+W[2,3,18]/2-
W[2,3,20]/2-W[2,16,1]-W[2,16,3]/2+W[2,16,16]+
W[2,16,17]/2-W[2,16,18]/2+W[2,16,20]/2-W[2,17,1]/2+
W[2,17,16]/2-W[2,17,18]/2+W[2,17,20]/2+W[2,18,1]/2+
W[2,18,3]/2-W[2,18,16]/2-W[2,18,17]/2-W[2,20,1]/2-
W[2,20,3]/2+W[2,20,16]/2+W[2,20,17]/2+W[3,1,1]/2+
W[3,1,2]/2+W[3,1,3]/2-W[3,1,5]+W[3,1,17]-W[3,1,18]+
W[3,1,19]/2+W[3,2,1]/2-W[3,2,16]/2+W[3,2,18]/2-
W[3,2,20]/2+W[3,3,1]/2-W[3,3,4]-(3*W[3,3,16])/2+
(3*W[3,3,18])/2+W[3,3,19]-W[3,3,20]/2-W[3,4,3]+
W[3,4,4]-W[3,4,5]/2+W[3,4,16]+W[3,4,17]/2-W[3,4,19]/2-
W[3,4,20]/2-W[3,5,1]-W[3,5,4]/2+W[3,5,16]/2-
W[3,5,18]/2+W[3,5,19]/2+W[3,5,20]-W[3,16,2]/2-
(3*W[3,16,3])/2+W[3,16,4]+W[3,16,5]/2+W[3,16,16]/2-
W[3,16,17]/2-W[3,16,18]/2-W[3,16,19]+W[3,16,20]+
W[3,17,1]+W[3,17,4]/2-W[3,17,16]/2+W[3,17,18]/2-
W[3,17,19]/2-W[3,17,20]-W[3,18,1]+W[3,18,2]/2+
(3*W[3,18,3])/2-W[3,18,5]/2-W[3,18,16]/2+W[3,18,17]/2+
W[3,18,18]/2+W[3,19,1]/2+W[3,19,3]-W[3,19,4]/2+
W[3,19,5]/2-W[3,19,16]-W[3,19,17]/2-W[3,20,2]/2-
W[3,20,3]/2-W[3,20,4]/2+W[3,20,5]+W[3,20,16]-
W[3,20,17]-W[3,20,20]/2-W[4,1,1]/2-W[4,1,4]/2+
W[4,1,16]-W[4,1,17]+W[4,1,18]-W[4,1,19]/2-W[4,1,20]/2-
W[4,3,3]+W[4,3,4]-W[4,3,5]/2+W[4,3,16]+W[4,3,17]/2-
W[4,3,19]/2-W[4,3,20]/2-W[4,4,1]/2+W[4,4,3]+
W[4,4,16]/2-W[4,4,17]-(3*W[4,4,18])/2+(3*W[4,4,20])/2-
W[4,5,3]/2+W[4,5,17]/2+W[4,5,18]/2-W[4,5,20]/2+
W[4,16,1]+W[4,16,3]+W[4,16,4]/2-(3*W[4,16,16])/2+
W[4,16,18]/2+W[4,16,19]/2-W[4,16,20]-W[4,17,1]+
W[4,17,3]/2-W[4,17,4]+W[4,17,5]/2-W[4,17,18]/2+
W[4,17,19]/2+W[4,17,20]+W[4,18,1]-(3*W[4,18,4])/2+
W[4,18,5]/2+W[4,18,16]/2-W[4,18,17]/2-W[4,18,18]/2-
W[4,18,20]/2-W[4,19,1]/2-W[4,19,3]/2+W[4,19,16]/2+
W[4,19,17]/2-W[4,20,1]/2-W[4,20,3]/2+(3*W[4,20,4])/2-
W[4,20,5]/2-W[4,20,16]+W[4,20,17]-W[4,20,18]/2+
(3*W[4,20,20])/2+(3*W[5,1,1])/2-W[5,1,3]+W[5,1,5]/2-
W[5,1,16]/2+W[5,1,17]/2-W[5,1,18]/2+W[5,1,19]/2-
W[5,3,1]-W[5,3,4]/2+W[5,3,16]/2-W[5,3,18]/2+
W[5,3,19]/2+W[5,3,20]-W[5,4,3]/2+W[5,4,17]/2+
W[5,4,18]/2-W[5,4,20]/2+W[5,5,1]/2-W[5,5,16]/2+
W[5,5,18]/2-W[5,5,20]/2-W[5,16,1]/2+W[5,16,3]/2-
W[5,16,5]/2-W[5,16,16]/2-W[5,16,19]/2+W[5,16,20]/2+
W[5,17,1]/2+W[5,17,4]/2-W[5,17,19]/2-W[5,17,20]/2-
W[5,18,1]/2-W[5,18,3]/2+W[5,18,4]/2+W[5,18,5]/2+
W[5,18,18]/2+W[5,18,20]/2+W[5,19,1]/2+W[5,19,3]/2-
W[5,19,16]/2-W[5,19,17]/2+W[5,20,3]-W[5,20,4]/2-
W[5,20,5]/2+W[5,20,16]/2-W[5,20,17]/2+W[5,20,18]/2-
(3*W[5,20,20])/2-(3*W[16,1,1])/2-W[16,1,2]+W[16,1,4]-
W[16,1,5]/2+W[16,1,16]/2-W[16,1,17]/2+W[16,1,18]/2-
W[16,1,19]/2+W[16,1,20]-W[16,2,1]-W[16,2,3]/2+
W[16,2,16]+W[16,2,17]/2-W[16,2,18]/2+W[16,2,20]/2-
W[16,3,2]/2-(3*W[16,3,3])/2+W[16,3,4]+W[16,3,5]/2+
W[16,3,16]/2-W[16,3,17]/2-W[16,3,18]/2-W[16,3,19]+
W[16,3,20]+W[16,4,1]+W[16,4,3]+W[16,4,4]/2-
(3*W[16,4,16])/2+W[16,4,18]/2+W[16,4,19]/2-W[16,4,20]-
W[16,5,1]/2+W[16,5,3]/2-W[16,5,5]/2-W[16,5,16]/2-
W[16,5,19]/2+W[16,5,20]/2+W[16,16,1]/2+W[16,16,2]+
W[16,16,3]/2-(3*W[16,16,4])/2-W[16,16,5]/2+3*W[16,16,16]-
W[16,16,18]/2+W[16,16,19]-(3*W[16,16,20])/2-W[16,17,1]/2+
W[16,17,2]/2-W[16,17,3]/2+W[16,17,19]/2+W[16,18,1]/2-
W[16,18,2]/2-W[16,18,3]/2+W[16,18,4]/2-W[16,18,16]/2-
W[16,18,18]/2-W[16,19,1]/2-W[16,19,3]+W[16,19,4]/2-
W[16,19,5]/2+W[16,19,16]+W[16,19,17]/2+W[16,20,1]+
W[16,20,2]/2+W[16,20,3]-W[16,20,4]+W[16,20,5]/2-
(3*W[16,20,16])/2+W[16,20,20]/2-W[17,1,2]/2+W[17,1,3]-
W[17,1,4]+W[17,1,5]/2-W[17,1,16]/2+W[17,1,20]/2-
W[17,2,1]/2+W[17,2,16]/2-W[17,2,18]/2+W[17,2,20]/2+
W[17,3,1]+W[17,3,4]/2-W[17,3,16]/2+W[17,3,18]/2-
W[17,3,19]/2-W[17,3,20]-W[17,4,1]+W[17,4,3]/2-
W[17,4,4]+W[17,4,5]/2-W[17,4,18]/2+W[17,4,19]/2+
W[17,4,20]+W[17,5,1]/2+W[17,5,4]/2-W[17,5,19]/2-
W[17,5,20]/2-W[17,16,1]/2+W[17,16,2]/2-W[17,16,3]/2+
W[17,16,19]/2-W[17,18,2]/2+W[17,18,3]/2-W[17,18,4]/2+
W[17,18,20]/2-W[17,19,3]/2+W[17,19,4]/2-W[17,19,5]/2+
W[17,19,16]/2+W[17,20,1]/2+W[17,20,2]/2-W[17,20,3]+
W[17,20,4]-W[17,20,5]/2+W[17,20,18]/2-W[17,20,20]+
W[18,1,2]/2-W[18,1,3]+W[18,1,4]-W[18,1,5]/2+
W[18,1,16]/2-W[18,1,20]/2+W[18,2,1]/2+W[18,2,3]/2-
W[18,2,16]/2-W[18,2,17]/2-W[18,3,1]+W[18,3,2]/2+
(3*W[18,3,3])/2-W[18,3,5]/2-W[18,3,16]/2+W[18,3,17]/2+
W[18,3,18]/2+W[18,4,1]-(3*W[18,4,4])/2+W[18,4,5]/2+
W[18,4,16]/2-W[18,4,17]/2-W[18,4,18]/2-W[18,4,20]/2-
W[18,5,1]/2-W[18,5,3]/2+W[18,5,4]/2+W[18,5,5]/2+
W[18,5,18]/2+W[18,5,20]/2+W[18,16,1]/2-W[18,16,2]/2-
W[18,16,3]/2+W[18,16,4]/2-W[18,16,16]/2-W[18,16,18]/2-
W[18,17,2]/2+W[18,17,3]/2-W[18,17,4]/2+W[18,17,20]/2+
W[18,18,3]/2-W[18,18,4]/2+W[18,18,5]/2-W[18,18,16]/2-
W[18,20,1]/2-W[18,20,4]/2+W[18,20,5]/2+W[18,20,17]/2+
W[19,1,3]/2-W[19,1,4]/2+W[19,1,5]/2-W[19,1,16]/2+
W[19,3,1]/2+W[19,3,3]-W[19,3,4]/2+W[19,3,5]/2-
W[19,3,16]-W[19,3,17]/2-W[19,4,1]/2-W[19,4,3]/2+
W[19,4,16]/2+W[19,4,17]/2+W[19,5,1]/2+W[19,5,3]/2-
W[19,5,16]/2-W[19,5,17]/2-W[19,16,1]/2-W[19,16,3]+
W[19,16,4]/2-W[19,16,5]/2+W[19,16,16]+W[19,16,17]/2-
W[19,17,3]/2+W[19,17,4]/2-W[19,17,5]/2+W[19,17,16]/2-
W[20,1,1]-W[20,1,2]/2-W[20,1,4]/2+W[20,1,16]+
W[20,1,17]/2-W[20,1,18]/2+W[20,1,20]-W[20,2,1]/2-
W[20,2,3]/2+W[20,2,16]/2+W[20,2,17]/2-W[20,3,2]/2-
W[20,3,3]/2-W[20,3,4]/2+W[20,3,5]+W[20,3,16]-
W[20,3,17]-W[20,3,20]/2-W[20,4,1]/2-W[20,4,3]/2+
(3*W[20,4,4])/2-W[20,4,5]/2-W[20,4,16]+W[20,4,17]-
W[20,4,18]/2+(3*W[20,4,20])/2+W[20,5,3]-W[20,5,4]/2-
W[20,5,5]/2+W[20,5,16]/2-W[20,5,17]/2+W[20,5,18]/2-
(3*W[20,5,20])/2+W[20,16,1]+W[20,16,2]/2+W[20,16,3]-
W[20,16,4]+W[20,16,5]/2-(3*W[20,16,16])/2+W[20,16,20]/2+
W[20,17,1]/2+W[20,17,2]/2-W[20,17,3]+W[20,17,4]-
W[20,17,5]/2+W[20,17,18]/2-W[20,17,20]-W[20,18,1]/2-
W[20,18,4]/2+W[20,18,5]/2+W[20,18,17]/2+W[20,20,1]-
W[20,20,3]/2+(3*W[20,20,4])/2-(3*W[20,20,5])/2+
W[20,20,16]/2-W[20,20,17])+
r[19]*(-W[1,1,2]/2-W[1,1,5]/2+W[1,1,16]/2+W[1,1,20]/2-
W[1,2,1]/2-(3*W[1,2,2])/2-W[1,2,3]/2+W[1,2,4]+
W[1,2,5]/2-W[1,2,17]/2+W[1,2,20]/2-W[1,3,2]/2+
W[1,3,16]/2+W[1,3,17]/2-W[1,3,19]/2+W[1,4,2]+
W[1,4,5]/2-W[1,4,16]-W[1,4,17]/2+W[1,4,19]/2-
W[1,4,20]/2-W[1,5,1]/2+W[1,5,2]/2+W[1,5,4]/2-
W[1,5,5]/2-W[1,5,16]/2-W[1,5,19]/2+W[1,16,1]/2+
W[1,16,3]/2-W[1,16,4]-W[1,16,5]/2+(3*W[1,16,16])/2+
W[1,16,19]/2-W[1,16,20]/2-W[1,17,2]/2+W[1,17,3]/2-
W[1,17,4]/2+W[1,17,20]/2-W[1,19,3]/2+W[1,19,4]/2-
W[1,19,5]/2+W[1,19,16]/2+W[1,20,1]/2+W[1,20,2]/2-
W[1,20,4]/2-W[1,20,16]/2+W[1,20,17]/2+W[1,20,20]/2-
W[2,1,1]/2-(3*W[2,1,2])/2-W[2,1,3]/2+W[2,1,4]+
W[2,1,5]/2-W[2,1,17]/2+W[2,1,20]/2-(3*W[2,2,1])/2-
W[2,2,3]-W[2,2,4]/2+W[2,2,5]/2+W[2,2,16]+
(3*W[2,2,17])/2-W[2,3,1]/2-W[2,3,2]-W[2,3,4]+
W[2,3,16]/2+W[2,3,17]+W[2,3,18]/2+W[2,3,20]/2+W[2,4,1]-
W[2,4,2]/2-W[2,4,3]-W[2,4,4]/2+W[2,4,5]-W[2,4,17]/2-
W[2,4,18]/2+W[2,5,1]/2+W[2,5,2]/2+W[2,5,4]-
(3*W[2,5,5])/2+W[2,5,16]-W[2,5,17]+W[2,5,18]/2+
W[2,16,2]+W[2,16,3]/2+W[2,16,5]-W[2,16,16]-
W[2,16,17]/2-W[2,16,18]/2-W[2,16,20]/2-W[2,17,1]/2+
(3*W[2,17,2])/2+W[2,17,3]-W[2,17,4]/2-W[2,17,5]-
W[2,17,16]/2+(3*W[2,17,17])/2-W[2,17,20]/2+W[2,18,3]/2-
W[2,18,4]/2+W[2,18,5]/2-W[2,18,16]/2+W[2,20,1]/2+
W[2,20,3]/2-W[2,20,16]/2-W[2,20,17]/2-W[3,1,2]/2+
W[3,1,16]/2+W[3,1,17]/2-W[3,1,19]/2-W[3,2,1]/2-
W[3,2,2]-W[3,2,4]+W[3,2,16]/2+W[3,2,17]+W[3,2,18]/2+
W[3,2,20]/2-W[3,4,2]-W[3,4,5]/2+W[3,4,16]+W[3,4,17]/2-
W[3,4,19]/2+W[3,4,20]/2-W[3,5,4]/2-W[3,5,16]/2+
W[3,5,18]/2+W[3,5,19]/2+W[3,16,1]/2+W[3,16,2]/2+
W[3,16,4]-W[3,16,5]/2-W[3,16,17]-W[3,16,18]/2+
W[3,17,1]/2+W[3,17,2]+W[3,17,4]/2-W[3,17,16]-
W[3,17,17]+W[3,17,19]/2-W[3,17,20]/2+W[3,18,2]/2+
W[3,18,5]/2-W[3,18,16]/2-W[3,18,20]/2-W[3,19,1]/2-
W[3,19,4]/2+W[3,19,5]/2+W[3,19,17]/2+W[3,20,2]/2+
W[3,20,4]/2-W[3,20,17]/2-W[3,20,18]/2+W[4,1,2]+
W[4,1,5]/2-W[4,1,16]-W[4,1,17]/2+W[4,1,19]/2-
W[4,1,20]/2+W[4,2,1]-W[4,2,2]/2-W[4,2,3]-W[4,2,4]/2+
W[4,2,5]-W[4,2,17]/2-W[4,2,18]/2-W[4,3,2]-W[4,3,5]/2+
W[4,3,16]+W[4,3,17]/2-W[4,3,19]/2+W[4,3,20]/2-
W[4,4,2]/2-(3*W[4,4,5])/2+W[4,4,16]/2-W[4,4,17]+
W[4,4,19]+(3*W[4,4,20])/2+W[4,5,1]/2+W[4,5,2]-
W[4,5,3]/2-(3*W[4,5,4])/2+W[4,5,5]/2+W[4,5,17]-
W[4,5,18]/2-W[4,5,19]-W[4,5,20]/2-W[4,16,1]+W[4,16,3]+
W[4,16,4]/2+W[4,16,16]/2+W[4,16,18]/2+W[4,16,19]/2-
W[4,16,20]-W[4,17,1]/2-W[4,17,2]/2+W[4,17,3]/2-
W[4,17,4]+W[4,17,5]+W[4,17,17]-W[4,17,19]/2-
W[4,18,2]/2-W[4,18,5]/2+W[4,18,16]/2+W[4,18,20]/2+
W[4,19,1]/2-W[4,19,3]/2+W[4,19,4]-W[4,19,5]+
W[4,19,16]/2-W[4,19,17]/2-W[4,20,1]/2+W[4,20,3]/2+
(3*W[4,20,4])/2-W[4,20,5]/2-W[4,20,16]+W[4,20,18]/2+
W[4,20,20]/2-W[5,1,1]/2+W[5,1,2]/2+W[5,1,4]/2-
W[5,1,5]/2-W[5,1,16]/2-W[5,1,19]/2+W[5,2,1]/2+
W[5,2,2]/2+W[5,2,4]-(3*W[5,2,5])/2+W[5,2,16]-W[5,2,17]+
W[5,2,18]/2-W[5,3,4]/2-W[5,3,16]/2+W[5,3,18]/2+
W[5,3,19]/2+W[5,4,1]/2+W[5,4,2]-W[5,4,3]/2-
(3*W[5,4,4])/2+W[5,4,5]/2+W[5,4,17]-W[5,4,18]/2-
W[5,4,19]-W[5,4,20]/2-W[5,5,1]/2-(3*W[5,5,2])/2+
W[5,5,4]/2+3*W[5,5,5]+W[5,5,16]/2-(3*W[5,5,17])/2+
W[5,5,18]+W[5,5,19]-W[5,5,20]/2-W[5,16,1]/2+W[5,16,2]-
W[5,16,3]/2+W[5,16,5]/2-(3*W[5,16,16])/2+W[5,16,17]-
W[5,16,18]-W[5,16,19]/2+W[5,16,20]/2-W[5,17,2]+
W[5,17,4]-(3*W[5,17,5])/2+W[5,17,16]+W[5,17,17]/2+
W[5,17,19]/2+W[5,17,20]/2+W[5,18,2]/2+W[5,18,3]/2-
W[5,18,4]/2+W[5,18,5]-W[5,18,16]-W[5,18,20]/2-
W[5,19,1]/2+W[5,19,3]/2-W[5,19,4]+W[5,19,5]-
W[5,19,16]/2+W[5,19,17]/2-W[5,20,4]/2-W[5,20,5]/2+
W[5,20,16]/2+W[5,20,17]/2-W[5,20,18]/2-W[5,20,20]/2+
W[16,1,1]/2+W[16,1,3]/2-W[16,1,4]-W[16,1,5]/2+
(3*W[16,1,16])/2+W[16,1,19]/2-W[16,1,20]/2+W[16,2,2]+
W[16,2,3]/2+W[16,2,5]-W[16,2,16]-W[16,2,17]/2-
W[16,2,18]/2-W[16,2,20]/2+W[16,3,1]/2+W[16,3,2]/2+
W[16,3,4]-W[16,3,5]/2-W[16,3,17]-W[16,3,18]/2-
W[16,4,1]+W[16,4,3]+W[16,4,4]/2+W[16,4,16]/2+
W[16,4,18]/2+W[16,4,19]/2-W[16,4,20]-W[16,5,1]/2+
W[16,5,2]-W[16,5,3]/2+W[16,5,5]/2-(3*W[16,5,16])/2+
W[16,5,17]-W[16,5,18]-W[16,5,19]/2+W[16,5,20]/2+
(3*W[16,16,1])/2-W[16,16,2]+W[16,16,4]/2-(3*W[16,16,5])/2-
W[16,16,17]/2+W[16,16,18]-W[16,17,2]/2-W[16,17,3]+
W[16,17,5]-W[16,17,16]/2-W[16,17,17]/2-W[16,17,19]/2+
W[16,17,20]-W[16,18,2]/2-W[16,18,3]/2+W[16,18,4]/2-
W[16,18,5]+W[16,18,16]+W[16,18,20]/2+W[16,19,1]/2+
W[16,19,4]/2-W[16,19,5]/2-W[16,19,17]/2-W[16,20,1]/2-
W[16,20,2]/2-W[16,20,4]+W[16,20,5]/2+W[16,20,17]+
W[16,20,18]/2-W[17,1,2]/2+W[17,1,3]/2-W[17,1,4]/2+
W[17,1,20]/2-W[17,2,1]/2+(3*W[17,2,2])/2+W[17,2,3]-
W[17,2,4]/2-W[17,2,5]-W[17,2,16]/2+(3*W[17,2,17])/2-
W[17,2,20]/2+W[17,3,1]/2+W[17,3,2]+W[17,3,4]/2-
W[17,3,16]-W[17,3,17]+W[17,3,19]/2-W[17,3,20]/2-
W[17,4,1]/2-W[17,4,2]/2+W[17,4,3]/2-W[17,4,4]+
W[17,4,5]+W[17,4,17]-W[17,4,19]/2-W[17,5,2]+W[17,5,4]-
(3*W[17,5,5])/2+W[17,5,16]+W[17,5,17]/2+W[17,5,19]/2+
W[17,5,20]/2-W[17,16,2]/2-W[17,16,3]+W[17,16,5]-
W[17,16,16]/2-W[17,16,17]/2-W[17,16,19]/2+W[17,16,20]+
(3*W[17,17,2])/2-W[17,17,3]+W[17,17,4]+W[17,17,5]/2-
W[17,17,16]/2-(3*W[17,17,20])/2+W[17,19,3]/2-W[17,19,4]/2+
W[17,19,5]/2-W[17,19,16]/2+W[17,20,1]/2-W[17,20,2]/2-
W[17,20,3]/2+W[17,20,5]/2+W[17,20,16]-(3*W[17,20,17])/2-
W[17,20,20]/2+W[18,2,3]/2-W[18,2,4]/2+W[18,2,5]/2-
W[18,2,16]/2+W[18,3,2]/2+W[18,3,5]/2-W[18,3,16]/2-
W[18,3,20]/2-W[18,4,2]/2-W[18,4,5]/2+W[18,4,16]/2+
W[18,4,20]/2+W[18,5,2]/2+W[18,5,3]/2-W[18,5,4]/2+
W[18,5,5]-W[18,5,16]-W[18,5,20]/2-W[18,16,2]/2-
W[18,16,3]/2+W[18,16,4]/2-W[18,16,5]+W[18,16,16]+
W[18,16,20]/2-W[18,20,3]/2+W[18,20,4]/2-W[18,20,5]/2+
W[18,20,16]/2-W[19,1,3]/2+W[19,1,4]/2-W[19,1,5]/2+
W[19,1,16]/2-W[19,3,1]/2-W[19,3,4]/2+W[19,3,5]/2+
W[19,3,17]/2+W[19,4,1]/2-W[19,4,3]/2+W[19,4,4]-
W[19,4,5]+W[19,4,16]/2-W[19,4,17]/2-W[19,5,1]/2+
W[19,5,3]/2-W[19,5,4]+W[19,5,5]-W[19,5,16]/2+
W[19,5,17]/2+W[19,16,1]/2+W[19,16,4]/2-W[19,16,5]/2-
W[19,16,17]/2+W[19,17,3]/2-W[19,17,4]/2+W[19,17,5]/2-
W[19,17,16]/2+W[20,1,1]/2+W[20,1,2]/2-W[20,1,4]/2-
W[20,1,16]/2+W[20,1,17]/2+W[20,1,20]/2+W[20,2,1]/2+
W[20,2,3]/2-W[20,2,16]/2-W[20,2,17]/2+W[20,3,2]/2+
W[20,3,4]/2-W[20,3,17]/2-W[20,3,18]/2-W[20,4,1]/2+
W[20,4,3]/2+(3*W[20,4,4])/2-W[20,4,5]/2-W[20,4,16]+
W[20,4,18]/2+W[20,4,20]/2-W[20,5,4]/2-W[20,5,5]/2+
W[20,5,16]/2+W[20,5,17]/2-W[20,5,18]/2-W[20,5,20]/2-
W[20,16,1]/2-W[20,16,2]/2-W[20,16,4]+W[20,16,5]/2+
W[20,16,17]+W[20,16,18]/2+W[20,17,1]/2-W[20,17,2]/2-
W[20,17,3]/2+W[20,17,5]/2+W[20,17,16]-(3*W[20,17,17])/2-
W[20,17,20]/2-W[20,18,3]/2+W[20,18,4]/2-W[20,18,5]/2+
W[20,18,16]/2+W[20,20,1]/2+W[20,20,4]/2-W[20,20,5]/2-
W[20,20,17]/2)+r[45]*(W[1,1,3]/2-W[1,1,5]-(3*W[1,1,17])/2-
W[1,1,18]/2+W[1,1,19]+(3*W[1,1,20])/2+W[1,2,3]/2-
W[1,2,17]/2-W[1,2,18]/2+W[1,2,20]/2+W[1,3,1]/2+
W[1,3,2]/2+W[1,3,3]/2-W[1,3,4]+W[1,3,16]+W[1,3,19]/2-
W[1,3,20]-W[1,4,3]-W[1,4,5]/2+W[1,4,17]/2+W[1,4,18]+
W[1,4,19]/2-W[1,4,20]/2-W[1,5,1]-W[1,5,4]/2+W[1,5,5]+
W[1,5,16]/2+W[1,5,17]-W[1,5,18]/2-W[1,5,19]/2+
W[1,16,3]+W[1,16,5]/2-W[1,16,17]/2-W[1,16,18]-
W[1,16,19]/2+W[1,16,20]/2-(3*W[1,17,1])/2-W[1,17,2]/2+
W[1,17,4]/2+W[1,17,5]-W[1,17,16]/2+W[1,17,17]/2+
W[1,17,18]-W[1,17,19]-W[1,17,20]/2-W[1,18,1]/2-
W[1,18,2]/2+W[1,18,4]-W[1,18,5]/2-W[1,18,16]+
W[1,18,17]-W[1,18,18]/2+W[1,19,1]+W[1,19,3]/2+
W[1,19,4]/2-W[1,19,5]/2-W[1,19,16]/2-W[1,19,17]+
(3*W[1,20,1])/2+W[1,20,2]/2-W[1,20,3]-W[1,20,4]/2+
W[1,20,16]/2-W[1,20,17]/2+W[1,20,20]/2+W[2,1,3]/2-
W[2,1,17]/2-W[2,1,18]/2+W[2,1,20]/2+W[2,3,1]/2+
W[2,3,3]-W[2,3,16]/2-W[2,3,17]-W[2,3,18]/2+W[2,3,20]/2-
W[2,16,3]/2+W[2,16,17]/2+W[2,16,18]/2-W[2,16,20]/2-
W[2,17,1]/2-W[2,17,3]+W[2,17,16]/2+W[2,17,17]+
W[2,17,18]/2-W[2,17,20]/2-W[2,18,1]/2-W[2,18,3]/2+
W[2,18,16]/2+W[2,18,17]/2+W[2,20,1]/2+W[2,20,3]/2-
W[2,20,16]/2-W[2,20,17]/2+W[3,1,1]/2+W[3,1,2]/2+
W[3,1,3]/2-W[3,1,4]+W[3,1,16]+W[3,1,19]/2-W[3,1,20]+
W[3,2,1]/2+W[3,2,3]-W[3,2,16]/2-W[3,2,17]-W[3,2,18]/2+
W[3,2,20]/2+W[3,3,1]/2+W[3,3,2]+(3*W[3,3,4])/2-
W[3,3,5]/2-(3*W[3,3,17])/2-W[3,3,18]-W[3,4,1]+
(3*W[3,4,3])/2+W[3,4,4]/2+W[3,4,16]/2-W[3,4,17]/2+
W[3,4,19]/2-W[3,4,20]/2-W[3,5,3]/2-W[3,5,5]/2-
W[3,5,16]+W[3,5,17]-W[3,5,18]/2-W[3,5,19]/2+W[3,5,20]+
W[3,16,1]-W[3,16,2]/2+W[3,16,4]/2-W[3,16,5]-
W[3,16,17]/2+W[3,16,18]/2-W[3,17,2]-(3*W[3,17,3])/2-
W[3,17,4]/2+W[3,17,5]-W[3,17,16]/2+W[3,17,17]/2+
W[3,17,18]-W[3,17,19]/2+W[3,17,20]/2-W[3,18,2]/2-
W[3,18,3]-W[3,18,5]/2+W[3,18,16]/2+W[3,18,17]+
W[3,18,18]-W[3,18,20]/2+W[3,19,1]/2+W[3,19,4]/2-
W[3,19,5]/2-W[3,19,17]/2-W[3,20,1]+W[3,20,2]/2-
W[3,20,4]/2+W[3,20,5]+W[3,20,17]/2-W[3,20,18]/2-
W[4,1,3]-W[4,1,5]/2+W[4,1,17]/2+W[4,1,18]+W[4,1,19]/2-
W[4,1,20]/2-W[4,3,1]+(3*W[4,3,3])/2+W[4,3,4]/2+
W[4,3,16]/2-W[4,3,17]/2+W[4,3,19]/2-W[4,3,20]/2+
W[4,4,3]/2-W[4,4,17]/2-W[4,4,18]/2+W[4,4,20]/2-
W[4,5,1]/2+W[4,5,16]/2-W[4,5,18]/2+W[4,5,20]/2+
W[4,16,3]/2+W[4,16,5]/2-W[4,16,18]/2-W[4,16,19]/2+
W[4,17,1]/2-W[4,17,3]/2-W[4,17,4]/2-W[4,17,17]/2+
W[4,17,18]/2-W[4,17,19]/2+W[4,18,1]-W[4,18,4]/2-
W[4,18,5]/2-W[4,18,16]/2+W[4,18,17]/2-(3*W[4,18,18])/2+
W[4,18,20]/2+W[4,19,1]/2+W[4,19,3]/2-W[4,19,16]/2-
W[4,19,17]/2-W[4,20,1]/2-W[4,20,3]/2+W[4,20,4]/2+
W[4,20,5]/2+W[4,20,18]/2+W[4,20,20]/2-W[5,1,1]-
W[5,1,4]/2+W[5,1,5]+W[5,1,16]/2+W[5,1,17]-W[5,1,18]/2-
W[5,1,19]/2-W[5,3,3]/2-W[5,3,5]/2-W[5,3,16]+W[5,3,17]-
W[5,3,18]/2-W[5,3,19]/2+W[5,3,20]-W[5,4,1]/2+
W[5,4,16]/2-W[5,4,18]/2+W[5,4,20]/2+W[5,5,1]-
W[5,5,3]/2-W[5,5,16]+W[5,5,17]/2+(3*W[5,5,18])/2-
(3*W[5,5,20])/2+W[5,16,1]/2-W[5,16,3]+W[5,16,4]/2-
W[5,16,5]+W[5,16,18]+W[5,16,19]/2-W[5,16,20]/2+
W[5,17,1]+W[5,17,3]+W[5,17,5]/2-(3*W[5,17,17])/2-
W[5,17,18]+W[5,17,19]/2+W[5,17,20]/2-W[5,18,1]/2-
W[5,18,3]/2-W[5,18,4]/2+(3*W[5,18,5])/2+W[5,18,16]-
W[5,18,17]+(3*W[5,18,18])/2-W[5,18,20]/2-W[5,19,1]/2-
W[5,19,3]/2+W[5,19,16]/2+W[5,19,17]/2+W[5,20,3]+
W[5,20,4]/2-(3*W[5,20,5])/2-W[5,20,16]/2+W[5,20,17]/2-
W[5,20,18]/2-W[5,20,20]/2+W[16,1,3]+W[16,1,5]/2-
W[16,1,17]/2-W[16,1,18]-W[16,1,19]/2+W[16,1,20]/2-
W[16,2,3]/2+W[16,2,17]/2+W[16,2,18]/2-W[16,2,20]/2+
W[16,3,1]-W[16,3,2]/2+W[16,3,4]/2-W[16,3,5]-
W[16,3,17]/2+W[16,3,18]/2+W[16,4,3]/2+W[16,4,5]/2-
W[16,4,18]/2-W[16,4,19]/2+W[16,5,1]/2-W[16,5,3]+
W[16,5,4]/2-W[16,5,5]+W[16,5,18]+W[16,5,19]/2-
W[16,5,20]/2-W[16,17,1]/2+W[16,17,2]/2-W[16,17,3]/2+
W[16,17,19]/2-W[16,18,1]+W[16,18,2]/2+W[16,18,3]/2-
W[16,18,4]/2+W[16,18,5]-W[16,18,18]+W[16,18,20]/2-
W[16,19,1]/2-W[16,19,4]/2+W[16,19,5]/2+W[16,19,17]/2+
W[16,20,1]/2-W[16,20,2]/2-W[16,20,5]/2+W[16,20,18]/2-
(3*W[17,1,1])/2-W[17,1,2]/2+W[17,1,4]/2+W[17,1,5]-
W[17,1,16]/2+W[17,1,17]/2+W[17,1,18]-W[17,1,19]-
W[17,1,20]/2-W[17,2,1]/2-W[17,2,3]+W[17,2,16]/2+
W[17,2,17]+W[17,2,18]/2-W[17,2,20]/2-W[17,3,2]-
(3*W[17,3,3])/2-W[17,3,4]/2+W[17,3,5]-W[17,3,16]/2+
W[17,3,17]/2+W[17,3,18]-W[17,3,19]/2+W[17,3,20]/2+
W[17,4,1]/2-W[17,4,3]/2-W[17,4,4]/2-W[17,4,17]/2+
W[17,4,18]/2-W[17,4,19]/2+W[17,5,1]+W[17,5,3]+
W[17,5,5]/2-(3*W[17,5,17])/2-W[17,5,18]+W[17,5,19]/2+
W[17,5,20]/2-W[17,16,1]/2+W[17,16,2]/2-W[17,16,3]/2+
W[17,16,19]/2+W[17,17,1]/2+W[17,17,2]+W[17,17,3]/2-
W[17,17,4]/2-(3*W[17,17,5])/2+3*W[17,17,17]-
(3*W[17,17,18])/2+W[17,17,19]-W[17,17,20]/2+W[17,18,1]+
W[17,18,2]/2+W[17,18,3]+W[17,18,4]/2-W[17,18,5]-
(3*W[17,18,17])/2+W[17,18,18]/2-W[17,19,1]-W[17,19,3]/2-
W[17,19,4]/2+W[17,19,5]/2+W[17,19,16]/2+W[17,19,17]-
W[17,20,1]/2-W[17,20,2]/2+W[17,20,3]/2+W[17,20,5]/2-
W[17,20,17]/2-W[17,20,20]/2-W[18,1,1]/2-W[18,1,2]/2+
W[18,1,4]-W[18,1,5]/2-W[18,1,16]+W[18,1,17]-
W[18,1,18]/2-W[18,2,1]/2-W[18,2,3]/2+W[18,2,16]/2+
W[18,2,17]/2-W[18,3,2]/2-W[18,3,3]-W[18,3,5]/2+
W[18,3,16]/2+W[18,3,17]+W[18,3,18]-W[18,3,20]/2+
W[18,4,1]-W[18,4,4]/2-W[18,4,5]/2-W[18,4,16]/2+
W[18,4,17]/2-(3*W[18,4,18])/2+W[18,4,20]/2-W[18,5,1]/2-
W[18,5,3]/2-W[18,5,4]/2+(3*W[18,5,5])/2+W[18,5,16]-
W[18,5,17]+(3*W[18,5,18])/2-W[18,5,20]/2-W[18,16,1]+
W[18,16,2]/2+W[18,16,3]/2-W[18,16,4]/2+W[18,16,5]-
W[18,16,18]+W[18,16,20]/2+W[18,17,1]+W[18,17,2]/2+
W[18,17,3]+W[18,17,4]/2-W[18,17,5]-(3*W[18,17,17])/2+
W[18,17,18]/2-W[18,18,1]/2+W[18,18,3]-(3*W[18,18,4])/2+
(3*W[18,18,5])/2-W[18,18,16]+W[18,18,17]/2-W[18,20,3]/2+
W[18,20,4]/2-W[18,20,5]/2+W[18,20,16]/2+W[19,1,1]+
W[19,1,3]/2+W[19,1,4]/2-W[19,1,5]/2-W[19,1,16]/2-
W[19,1,17]+W[19,3,1]/2+W[19,3,4]/2-W[19,3,5]/2-
W[19,3,17]/2+W[19,4,1]/2+W[19,4,3]/2-W[19,4,16]/2-
W[19,4,17]/2-W[19,5,1]/2-W[19,5,3]/2+W[19,5,16]/2+
W[19,5,17]/2-W[19,16,1]/2-W[19,16,4]/2+W[19,16,5]/2+
W[19,16,17]/2-W[19,17,1]-W[19,17,3]/2-W[19,17,4]/2+
W[19,17,5]/2+W[19,17,16]/2+W[19,17,17]+(3*W[20,1,1])/2+
W[20,1,2]/2-W[20,1,3]-W[20,1,4]/2+W[20,1,16]/2-
W[20,1,17]/2+W[20,1,20]/2+W[20,2,1]/2+W[20,2,3]/2-
W[20,2,16]/2-W[20,2,17]/2-W[20,3,1]+W[20,3,2]/2-
W[20,3,4]/2+W[20,3,5]+W[20,3,17]/2-W[20,3,18]/2-
W[20,4,1]/2-W[20,4,3]/2+W[20,4,4]/2+W[20,4,5]/2+
W[20,4,18]/2+W[20,4,20]/2+W[20,5,3]+W[20,5,4]/2-
(3*W[20,5,5])/2-W[20,5,16]/2+W[20,5,17]/2-W[20,5,18]/2-
W[20,5,20]/2+W[20,16,1]/2-W[20,16,2]/2-W[20,16,5]/2+
W[20,16,18]/2-W[20,17,1]/2-W[20,17,2]/2+W[20,17,3]/2+
W[20,17,5]/2-W[20,17,17]/2-W[20,17,20]/2-W[20,18,3]/2+
W[20,18,4]/2-W[20,18,5]/2+W[20,18,16]/2+W[20,20,1]/2+
W[20,20,4]/2-W[20,20,5]/2-W[20,20,17]/2)+
r[23]*(3*W[1,1,1]+W[1,1,2]-(3*W[1,1,4])/2-W[1,1,5]/2+
W[1,1,16]/2+W[1,1,17]/2-(3*W[1,1,18])/2+W[1,1,19]-
W[1,1,20]/2+W[1,2,1]+W[1,2,3]/2-W[1,2,16]-W[1,2,17]/2+
W[1,2,18]/2-W[1,2,20]/2+W[1,3,2]/2-W[1,3,16]/2-
W[1,3,17]/2+W[1,3,19]/2-(3*W[1,4,1])/2+W[1,4,4]/2+
W[1,4,16]+W[1,4,17]-W[1,4,18]+W[1,4,19]/2+W[1,4,20]/2-
W[1,5,1]/2-W[1,5,5]/2-W[1,5,16]/2+W[1,5,17]/2+
W[1,5,18]/2-W[1,5,19]/2+W[1,16,1]/2-W[1,16,2]-
W[1,16,3]/2+W[1,16,4]-W[1,16,5]/2-(3*W[1,16,16])/2+
W[1,16,18]-W[1,16,19]/2+W[1,16,20]/2+W[1,17,1]/2-
W[1,17,2]/2-W[1,17,3]/2+W[1,17,4]+W[1,17,5]/2-
(3*W[1,17,17])/2+W[1,17,18]-W[1,17,19]-W[1,17,20]/2-
(3*W[1,18,1])/2+W[1,18,2]/2-W[1,18,4]+W[1,18,5]/2+
W[1,18,16]+W[1,18,17]+W[1,18,18]/2+W[1,19,1]+
W[1,19,3]/2+W[1,19,4]/2-W[1,19,5]/2-W[1,19,16]/2-
W[1,19,17]-W[1,20,1]/2-W[1,20,2]/2+W[1,20,4]/2+
W[1,20,16]/2-W[1,20,17]/2-W[1,20,20]/2+W[2,1,1]+
W[2,1,3]/2-W[2,1,16]-W[2,1,17]/2+W[2,1,18]/2-
W[2,1,20]/2+W[2,3,1]/2-W[2,3,16]/2+W[2,3,18]/2-
W[2,3,20]/2-W[2,16,1]-W[2,16,3]/2+W[2,16,16]+
W[2,16,17]/2-W[2,16,18]/2+W[2,16,20]/2-W[2,17,1]/2+
W[2,17,16]/2-W[2,17,18]/2+W[2,17,20]/2+W[2,18,1]/2+
W[2,18,3]/2-W[2,18,16]/2-W[2,18,17]/2-W[2,20,1]/2-
W[2,20,3]/2+W[2,20,16]/2+W[2,20,17]/2+W[3,1,2]/2-
W[3,1,16]/2-W[3,1,17]/2+W[3,1,19]/2+W[3,2,1]/2-
W[3,2,16]/2+W[3,2,18]/2-W[3,2,20]/2-W[3,4,4]+
W[3,4,5]/2-W[3,4,16]+W[3,4,17]/2+W[3,4,18]+W[3,4,19]/2-
W[3,4,20]/2+W[3,5,4]/2+W[3,5,16]/2-W[3,5,18]/2-
W[3,5,19]/2-W[3,16,1]/2-W[3,16,2]/2-W[3,16,4]+
W[3,16,5]/2+W[3,16,17]+W[3,16,18]/2-W[3,17,1]/2+
W[3,17,4]/2+W[3,17,16]-W[3,17,18]-W[3,17,19]/2+
W[3,17,20]/2+W[3,18,2]/2+W[3,18,4]-W[3,18,5]/2+
W[3,18,16]/2-W[3,18,17]-W[3,18,18]+W[3,18,20]/2+
W[3,19,1]/2+W[3,19,4]/2-W[3,19,5]/2-W[3,19,17]/2-
W[3,20,2]/2-W[3,20,4]/2+W[3,20,17]/2+W[3,20,18]/2-
(3*W[4,1,1])/2+W[4,1,4]/2+W[4,1,16]+W[4,1,17]-
W[4,1,18]+W[4,1,19]/2+W[4,1,20]/2-W[4,3,4]+W[4,3,5]/2-
W[4,3,16]+W[4,3,17]/2+W[4,3,18]+W[4,3,19]/2-
W[4,3,20]/2+W[4,4,1]/2-W[4,4,3]-W[4,4,16]/2+W[4,4,17]+
(3*W[4,4,18])/2-(3*W[4,4,20])/2+W[4,5,3]/2-W[4,5,17]/2-
W[4,5,18]/2+W[4,5,20]/2+W[4,16,1]-W[4,16,3]-
W[4,16,4]/2-W[4,16,16]/2-W[4,16,18]/2-W[4,16,19]/2+
W[4,16,20]+W[4,17,1]+W[4,17,3]/2+W[4,17,4]-W[4,17,5]/2-
W[4,17,17]-W[4,17,18]/2-W[4,17,19]/2-W[4,18,1]+
W[4,18,3]+(3*W[4,18,4])/2-W[4,18,5]/2-W[4,18,16]/2-
W[4,18,17]/2+(3*W[4,18,18])/2-W[4,18,20]/2+W[4,19,1]/2+
W[4,19,3]/2-W[4,19,16]/2-W[4,19,17]/2+W[4,20,1]/2-
W[4,20,3]/2-(3*W[4,20,4])/2+W[4,20,5]/2+W[4,20,16]-
W[4,20,18]/2-W[4,20,20]/2-W[5,1,1]/2-W[5,1,5]/2-
W[5,1,16]/2+W[5,1,17]/2+W[5,1,18]/2-W[5,1,19]/2+
W[5,3,4]/2+W[5,3,16]/2-W[5,3,18]/2-W[5,3,19]/2+
W[5,4,3]/2-W[5,4,17]/2-W[5,4,18]/2+W[5,4,20]/2-
W[5,5,1]/2+W[5,5,16]/2-W[5,5,18]/2+W[5,5,20]/2-
W[5,16,1]/2+W[5,16,3]/2+W[5,16,5]/2+(3*W[5,16,16])/2-
W[5,16,17]+W[5,16,19]/2-W[5,16,20]/2+W[5,17,1]/2-
W[5,17,4]/2-W[5,17,16]+W[5,17,18]+W[5,17,19]/2-
W[5,17,20]/2+W[5,18,1]/2-W[5,18,3]/2-W[5,18,4]/2-
W[5,18,5]/2+W[5,18,17]-(3*W[5,18,18])/2+W[5,18,20]/2-
W[5,19,1]/2-W[5,19,3]/2+W[5,19,16]/2+W[5,19,17]/2+
W[5,20,4]/2+W[5,20,5]/2-W[5,20,16]/2-W[5,20,17]/2+
W[5,20,18]/2+W[5,20,20]/2+W[16,1,1]/2-W[16,1,2]-
W[16,1,3]/2+W[16,1,4]-W[16,1,5]/2-(3*W[16,1,16])/2+
W[16,1,18]-W[16,1,19]/2+W[16,1,20]/2-W[16,2,1]-
W[16,2,3]/2+W[16,2,16]+W[16,2,17]/2-W[16,2,18]/2+
W[16,2,20]/2-W[16,3,1]/2-W[16,3,2]/2-W[16,3,4]+
W[16,3,5]/2+W[16,3,17]+W[16,3,18]/2+W[16,4,1]-
W[16,4,3]-W[16,4,4]/2-W[16,4,16]/2-W[16,4,18]/2-
W[16,4,19]/2+W[16,4,20]-W[16,5,1]/2+W[16,5,3]/2+
W[16,5,5]/2+(3*W[16,5,16])/2-W[16,5,17]+W[16,5,19]/2-
W[16,5,20]/2-(3*W[16,16,1])/2+W[16,16,2]-W[16,16,4]/2+
(3*W[16,16,5])/2+W[16,16,17]/2-W[16,16,18]+W[16,17,2]/2+
W[16,17,3]-W[16,17,5]+W[16,17,16]/2+W[16,17,17]/2+
W[16,17,19]/2-W[16,17,20]+W[16,18,1]-W[16,18,2]/2+
W[16,18,3]/2-W[16,18,4]/2-W[16,18,16]+W[16,18,18]-
W[16,18,20]/2-W[16,19,1]/2-W[16,19,4]/2+W[16,19,5]/2+
W[16,19,17]/2+W[16,20,1]/2+W[16,20,2]/2+W[16,20,4]-
W[16,20,5]/2-W[16,20,17]-W[16,20,18]/2+W[17,1,1]/2-
W[17,1,2]/2-W[17,1,3]/2+W[17,1,4]+W[17,1,5]/2-
(3*W[17,1,17])/2+W[17,1,18]-W[17,1,19]-W[17,1,20]/2-
W[17,2,1]/2+W[17,2,16]/2-W[17,2,18]/2+W[17,2,20]/2-
W[17,3,1]/2+W[17,3,4]/2+W[17,3,16]-W[17,3,18]-
W[17,3,19]/2+W[17,3,20]/2+W[17,4,1]+W[17,4,3]/2+
W[17,4,4]-W[17,4,5]/2-W[17,4,17]-W[17,4,18]/2-
W[17,4,19]/2+W[17,5,1]/2-W[17,5,4]/2-W[17,5,16]+
W[17,5,18]+W[17,5,19]/2-W[17,5,20]/2+W[17,16,2]/2+
W[17,16,3]-W[17,16,5]+W[17,16,16]/2+W[17,16,17]/2+
W[17,16,19]/2-W[17,16,20]-(3*W[17,17,1])/2-W[17,17,4]+
W[17,17,16]/2-W[17,17,18]/2+W[17,17,19]+(3*W[17,17,20])/2+
W[17,18,1]-W[17,18,2]/2-W[17,18,3]-W[17,18,4]/2+
W[17,18,5]-W[17,18,17]/2-W[17,18,18]/2-W[17,19,1]-
W[17,19,3]/2-W[17,19,4]/2+W[17,19,5]/2+W[17,19,16]/2+
W[17,19,17]-W[17,20,1]/2+W[17,20,2]/2+W[17,20,3]/2-
W[17,20,5]/2-W[17,20,16]+(3*W[17,20,17])/2+W[17,20,20]/2-
(3*W[18,1,1])/2+W[18,1,2]/2-W[18,1,4]+W[18,1,5]/2+
W[18,1,16]+W[18,1,17]+W[18,1,18]/2+W[18,2,1]/2+
W[18,2,3]/2-W[18,2,16]/2-W[18,2,17]/2+W[18,3,2]/2+
W[18,3,4]-W[18,3,5]/2+W[18,3,16]/2-W[18,3,17]-
W[18,3,18]+W[18,3,20]/2-W[18,4,1]+W[18,4,3]+
(3*W[18,4,4])/2-W[18,4,5]/2-W[18,4,16]/2-W[18,4,17]/2+
(3*W[18,4,18])/2-W[18,4,20]/2+W[18,5,1]/2-W[18,5,3]/2-
W[18,5,4]/2-W[18,5,5]/2+W[18,5,17]-(3*W[18,5,18])/2+
W[18,5,20]/2+W[18,16,1]-W[18,16,2]/2+W[18,16,3]/2-
W[18,16,4]/2-W[18,16,16]+W[18,16,18]-W[18,16,20]/2+
W[18,17,1]-W[18,17,2]/2-W[18,17,3]-W[18,17,4]/2+
W[18,17,5]-W[18,17,17]/2-W[18,17,18]/2+W[18,18,1]/2-
W[18,18,3]+(3*W[18,18,4])/2-(3*W[18,18,5])/2+W[18,18,16]-
W[18,18,17]/2+W[18,20,3]/2-W[18,20,4]/2+W[18,20,5]/2-
W[18,20,16]/2+W[19,1,1]+W[19,1,3]/2+W[19,1,4]/2-
W[19,1,5]/2-W[19,1,16]/2-W[19,1,17]+W[19,3,1]/2+
W[19,3,4]/2-W[19,3,5]/2-W[19,3,17]/2+W[19,4,1]/2+
W[19,4,3]/2-W[19,4,16]/2-W[19,4,17]/2-W[19,5,1]/2-
W[19,5,3]/2+W[19,5,16]/2+W[19,5,17]/2-W[19,16,1]/2-
W[19,16,4]/2+W[19,16,5]/2+W[19,16,17]/2-W[19,17,1]-
W[19,17,3]/2-W[19,17,4]/2+W[19,17,5]/2+W[19,17,16]/2+
W[19,17,17]-W[20,1,1]/2-W[20,1,2]/2+W[20,1,4]/2+
W[20,1,16]/2-W[20,1,17]/2-W[20,1,20]/2-W[20,2,1]/2-
W[20,2,3]/2+W[20,2,16]/2+W[20,2,17]/2-W[20,3,2]/2-
W[20,3,4]/2+W[20,3,17]/2+W[20,3,18]/2+W[20,4,1]/2-
W[20,4,3]/2-(3*W[20,4,4])/2+W[20,4,5]/2+W[20,4,16]-
W[20,4,18]/2-W[20,4,20]/2+W[20,5,4]/2+W[20,5,5]/2-
W[20,5,16]/2-W[20,5,17]/2+W[20,5,18]/2+W[20,5,20]/2+
W[20,16,1]/2+W[20,16,2]/2+W[20,16,4]-W[20,16,5]/2-
W[20,16,17]-W[20,16,18]/2-W[20,17,1]/2+W[20,17,2]/2+
W[20,17,3]/2-W[20,17,5]/2-W[20,17,16]+(3*W[20,17,17])/2+
W[20,17,20]/2+W[20,18,3]/2-W[20,18,4]/2+W[20,18,5]/2-
W[20,18,16]/2-W[20,20,1]/2-W[20,20,4]/2+W[20,20,5]/2+
W[20,20,17]/2)+r[34]*(-W[1,2,2]-W[1,2,5]+W[1,2,16]+
W[1,2,20]-W[1,5,2]-W[1,5,5]+W[1,5,16]+W[1,5,20]+
W[1,16,2]+W[1,16,5]-W[1,16,16]-W[1,16,20]+W[1,20,2]+
W[1,20,5]-W[1,20,16]-W[1,20,20]-W[2,1,2]-W[2,1,5]+
W[2,1,16]+W[2,1,20]-W[2,2,1]-(3*W[2,2,3])/2+W[2,2,4]/2-
W[2,2,5]/2+(3*W[2,2,16])/2+W[2,2,17]-(3*W[2,3,2])/2+
W[2,3,3]/2+W[2,3,4]/2+W[2,3,5]-W[2,3,16]-W[2,3,17]+
W[2,3,20]/2+W[2,4,2]/2+W[2,4,3]/2-(3*W[2,4,4])/2+
W[2,4,5]-W[2,4,16]+W[2,4,17]+W[2,4,20]/2-W[2,5,1]-
W[2,5,2]/2+W[2,5,3]+W[2,5,4]-W[2,5,5]/2-W[2,5,16]/2-
W[2,5,20]/2+W[2,16,1]+(3*W[2,16,2])/2-W[2,16,3]-
W[2,16,4]-W[2,16,5]/2+(3*W[2,16,16])/2-W[2,16,20]/2+
W[2,17,2]-W[2,17,3]+W[2,17,4]-W[2,17,20]+W[2,20,1]+
W[2,20,3]/2+W[2,20,4]/2-W[2,20,5]/2-W[2,20,16]/2-
W[2,20,17]-(3*W[3,2,2])/2+W[3,2,3]/2+W[3,2,4]/2+
W[3,2,5]-W[3,2,16]-W[3,2,17]+W[3,2,20]/2+W[3,3,2]/2+
3*W[3,3,3]-W[3,3,4]-(3*W[3,3,5])/2+W[3,3,16]/2+
W[3,3,17]+W[3,3,19]-(3*W[3,3,20])/2+W[3,4,2]/2-
W[3,4,3]-W[3,4,4]+W[3,4,5]/2+W[3,4,16]/2-W[3,4,17]-
W[3,4,19]+W[3,4,20]/2+W[3,5,2]-(3*W[3,5,3])/2+
W[3,5,4]/2+W[3,5,5]/2+W[3,5,16]/2+W[3,5,19]-W[3,5,20]-
W[3,16,2]+W[3,16,3]/2+W[3,16,4]/2+W[3,16,5]/2-
(3*W[3,16,16])/2-W[3,16,19]+W[3,16,20]-W[3,17,2]+
W[3,17,3]-W[3,17,4]+W[3,17,20]+W[3,19,3]-W[3,19,4]+
W[3,19,5]-W[3,19,16]+W[3,20,2]/2-(3*W[3,20,3])/2+
W[3,20,4]/2-W[3,20,5]+W[3,20,16]+W[3,20,17]+
W[3,20,20]/2+W[4,2,2]/2+W[4,2,3]/2-(3*W[4,2,4])/2+
W[4,2,5]-W[4,2,16]+W[4,2,17]+W[4,2,20]/2+W[4,3,2]/2-
W[4,3,3]-W[4,3,4]+W[4,3,5]/2+W[4,3,16]/2-W[4,3,17]-
W[4,3,19]+W[4,3,20]/2-(3*W[4,4,2])/2-W[4,4,3]+
3*W[4,4,4]+W[4,4,5]/2-(3*W[4,4,16])/2+W[4,4,17]+
W[4,4,19]+W[4,4,20]/2+W[4,5,2]+W[4,5,3]/2+W[4,5,4]/2-
(3*W[4,5,5])/2+W[4,5,16]/2-W[4,5,19]-W[4,5,20]-
W[4,16,2]+W[4,16,3]/2-(3*W[4,16,4])/2+W[4,16,5]/2+
W[4,16,16]/2+W[4,16,19]+W[4,16,20]+W[4,17,2]-W[4,17,3]+
W[4,17,4]-W[4,17,20]-W[4,19,3]+W[4,19,4]-W[4,19,5]+
W[4,19,16]+W[4,20,2]/2+W[4,20,3]/2+W[4,20,4]/2-
W[4,20,5]+W[4,20,16]-W[4,20,17]-(3*W[4,20,20])/2-
W[5,1,2]-W[5,1,5]+W[5,1,16]+W[5,1,20]-W[5,2,1]-
W[5,2,2]/2+W[5,2,3]+W[5,2,4]-W[5,2,5]/2-W[5,2,16]/2-
W[5,2,20]/2+W[5,3,2]-(3*W[5,3,3])/2+W[5,3,4]/2+
W[5,3,5]/2+W[5,3,16]/2+W[5,3,19]-W[5,3,20]+W[5,4,2]+
W[5,4,3]/2+W[5,4,4]/2-(3*W[5,4,5])/2+W[5,4,16]/2-
W[5,4,19]-W[5,4,20]-W[5,5,1]-W[5,5,2]/2+W[5,5,3]/2-
(3*W[5,5,4])/2+W[5,5,19]+(3*W[5,5,20])/2+W[5,16,1]-
W[5,16,2]/2+W[5,16,3]/2+W[5,16,4]/2-W[5,16,19]-
W[5,16,20]/2+W[5,19,3]-W[5,19,4]+W[5,19,5]-W[5,19,16]+
W[5,20,1]-W[5,20,2]/2-W[5,20,3]-W[5,20,4]+
(3*W[5,20,5])/2-W[5,20,16]/2+(3*W[5,20,20])/2+W[16,1,2]+
W[16,1,5]-W[16,1,16]-W[16,1,20]+W[16,2,1]+
(3*W[16,2,2])/2-W[16,2,3]-W[16,2,4]-W[16,2,5]/2+
(3*W[16,2,16])/2-W[16,2,20]/2-W[16,3,2]+W[16,3,3]/2+
W[16,3,4]/2+W[16,3,5]/2-(3*W[16,3,16])/2-W[16,3,19]+
W[16,3,20]-W[16,4,2]+W[16,4,3]/2-(3*W[16,4,4])/2+
W[16,4,5]/2+W[16,4,16]/2+W[16,4,19]+W[16,4,20]+
W[16,5,1]-W[16,5,2]/2+W[16,5,3]/2+W[16,5,4]/2-
W[16,5,19]-W[16,5,20]/2-W[16,16,1]+(3*W[16,16,2])/2-
(3*W[16,16,3])/2+W[16,16,4]/2+W[16,16,19]-W[16,16,20]/2-
W[16,19,3]+W[16,19,4]-W[16,19,5]+W[16,19,16]-
W[16,20,1]-W[16,20,2]/2+W[16,20,3]+W[16,20,4]-
W[16,20,5]/2-W[16,20,16]/2-W[16,20,20]/2+W[17,2,2]-
W[17,2,3]+W[17,2,4]-W[17,2,20]-W[17,3,2]+W[17,3,3]-
W[17,3,4]+W[17,3,20]+W[17,4,2]-W[17,4,3]+W[17,4,4]-
W[17,4,20]-W[17,20,2]+W[17,20,3]-W[17,20,4]+
W[17,20,20]+W[19,3,3]-W[19,3,4]+W[19,3,5]-W[19,3,16]-
W[19,4,3]+W[19,4,4]-W[19,4,5]+W[19,4,16]+W[19,5,3]-
W[19,5,4]+W[19,5,5]-W[19,5,16]-W[19,16,3]+W[19,16,4]-
W[19,16,5]+W[19,16,16]+W[20,1,2]+W[20,1,5]-W[20,1,16]-
W[20,1,20]+W[20,2,1]+W[20,2,3]/2+W[20,2,4]/2-
W[20,2,5]/2-W[20,2,16]/2-W[20,2,17]+W[20,3,2]/2-
(3*W[20,3,3])/2+W[20,3,4]/2-W[20,3,5]+W[20,3,16]+
W[20,3,17]+W[20,3,20]/2+W[20,4,2]/2+W[20,4,3]/2+
W[20,4,4]/2-W[20,4,5]+W[20,4,16]-W[20,4,17]-
(3*W[20,4,20])/2+W[20,5,1]-W[20,5,2]/2-W[20,5,3]-
W[20,5,4]+(3*W[20,5,5])/2-W[20,5,16]/2+(3*W[20,5,20])/2-
W[20,16,1]-W[20,16,2]/2+W[20,16,3]+W[20,16,4]-
W[20,16,5]/2-W[20,16,16]/2-W[20,16,20]/2-W[20,17,2]+
W[20,17,3]-W[20,17,4]+W[20,17,20]-W[20,20,1]+
W[20,20,3]/2-(3*W[20,20,4])/2+(3*W[20,20,5])/2-
W[20,20,16]/2+W[20,20,17])+
r[43]*(W[1,2,3]/2-W[1,2,17]/2-W[1,2,18]/2+W[1,2,20]/2+
W[1,3,2]/2-W[1,3,16]/2-W[1,3,17]/2+W[1,3,19]/2+
W[1,4,5]/2+W[1,4,17]/2-W[1,4,19]/2-W[1,4,20]/2+
W[1,5,4]/2-W[1,5,5]+W[1,5,16]/2-W[1,5,17]-W[1,5,18]/2+
W[1,5,19]/2+W[1,5,20]-W[1,16,3]/2+W[1,16,5]/2+
W[1,16,17]+W[1,16,18]/2-W[1,16,19]/2-W[1,16,20]-
W[1,17,2]/2-W[1,17,3]/2+W[1,17,4]/2-W[1,17,5]+
W[1,17,16]+W[1,17,20]/2-W[1,18,2]/2-W[1,18,5]/2+
W[1,18,16]/2+W[1,18,20]/2+W[1,19,3]/2-W[1,19,4]/2+
W[1,19,5]/2-W[1,19,16]/2+W[1,20,2]/2-W[1,20,4]/2+
W[1,20,5]-W[1,20,16]+W[1,20,17]/2+W[1,20,18]/2-
W[1,20,20]+W[2,1,3]/2-W[2,1,17]/2-W[2,1,18]/2+
W[2,1,20]/2+W[2,3,1]/2+W[2,3,3]-W[2,3,16]/2-W[2,3,17]-
W[2,3,18]/2+W[2,3,20]/2-W[2,16,3]/2+W[2,16,17]/2+
W[2,16,18]/2-W[2,16,20]/2-W[2,17,1]/2-W[2,17,3]+
W[2,17,16]/2+W[2,17,17]+W[2,17,18]/2-W[2,17,20]/2-
W[2,18,1]/2-W[2,18,3]/2+W[2,18,16]/2+W[2,18,17]/2+
W[2,20,1]/2+W[2,20,3]/2-W[2,20,16]/2-W[2,20,17]/2+
W[3,1,2]/2-W[3,1,16]/2-W[3,1,17]/2+W[3,1,19]/2+
W[3,2,1]/2+W[3,2,3]-W[3,2,16]/2-W[3,2,17]-W[3,2,18]/2+
W[3,2,20]/2+W[3,3,2]+3*W[3,3,3]-W[3,3,4]/2-
(3*W[3,3,5])/2+W[3,3,16]/2+W[3,3,17]/2-W[3,3,18]/2+
W[3,3,19]-(3*W[3,3,20])/2-W[3,4,3]/2-W[3,4,4]/2+
W[3,4,16]/2-W[3,4,17]/2-W[3,4,19]/2+W[3,4,20]/2-
(3*W[3,5,3])/2+W[3,5,5]/2+W[3,5,16]+W[3,5,17]+
W[3,5,18]/2+W[3,5,19]/2-W[3,5,20]-W[3,16,1]/2-
W[3,16,2]/2+W[3,16,3]/2+W[3,16,4]/2+W[3,16,5]-
(3*W[3,16,16])/2-W[3,16,18]/2-W[3,16,19]+W[3,16,20]-
W[3,17,1]/2-W[3,17,2]+W[3,17,3]/2-W[3,17,4]/2+
W[3,17,5]-(3*W[3,17,17])/2+W[3,17,18]/2-W[3,17,19]/2+
W[3,17,20]-W[3,18,2]/2-W[3,18,3]/2+W[3,18,5]/2-
W[3,18,16]/2+W[3,18,17]/2-W[3,18,18]/2+W[3,19,1]/2+
W[3,19,3]-W[3,19,4]/2+W[3,19,5]/2-W[3,19,16]-
W[3,19,17]/2+W[3,20,2]/2-(3*W[3,20,3])/2+W[3,20,4]/2-
W[3,20,5]+W[3,20,16]+W[3,20,17]+W[3,20,20]/2+
W[4,1,5]/2+W[4,1,17]/2-W[4,1,19]/2-W[4,1,20]/2-
W[4,3,3]/2-W[4,3,4]/2+W[4,3,16]/2-W[4,3,17]/2-
W[4,3,19]/2+W[4,3,20]/2-W[4,4,3]/2+W[4,4,17]/2+
W[4,4,18]/2-W[4,4,20]/2+W[4,5,1]/2-W[4,5,16]/2+
W[4,5,18]/2-W[4,5,20]/2+W[4,16,3]/2-W[4,16,5]/2-
W[4,16,17]-W[4,16,18]/2+W[4,16,19]/2+W[4,16,20]+
W[4,17,1]/2-W[4,17,3]/2+W[4,17,4]/2-W[4,17,16]+
(3*W[4,17,17])/2-W[4,17,18]/2+W[4,17,19]/2+W[4,18,4]/2+
W[4,18,5]/2-W[4,18,16]/2-W[4,18,17]/2+W[4,18,18]/2+
W[4,18,20]/2-W[4,19,1]/2-W[4,19,3]/2+W[4,19,16]/2+
W[4,19,17]/2-W[4,20,1]/2+W[4,20,3]/2-W[4,20,4]/2-
W[4,20,5]/2+W[4,20,16]+W[4,20,18]/2-(3*W[4,20,20])/2+
W[5,1,4]/2-W[5,1,5]+W[5,1,16]/2-W[5,1,17]-W[5,1,18]/2+
W[5,1,19]/2+W[5,1,20]-(3*W[5,3,3])/2+W[5,3,5]/2+
W[5,3,16]+W[5,3,17]+W[5,3,18]/2+W[5,3,19]/2-W[5,3,20]+
W[5,4,1]/2-W[5,4,16]/2+W[5,4,18]/2-W[5,4,20]/2-
W[5,5,1]+W[5,5,3]/2+W[5,5,16]-W[5,5,17]/2-
(3*W[5,5,18])/2+(3*W[5,5,20])/2+W[5,16,1]/2+W[5,16,3]-
W[5,16,4]/2+W[5,16,5]-W[5,16,16]-W[5,16,19]/2-
W[5,16,20]/2-W[5,17,1]+W[5,17,3]-W[5,17,5]/2-
W[5,17,17]/2+W[5,17,18]-W[5,17,19]/2-W[5,17,20]/2-
W[5,18,1]/2+W[5,18,3]/2+W[5,18,4]/2-(3*W[5,18,5])/2+
W[5,18,17]-W[5,18,18]/2-W[5,18,20]/2+W[5,19,1]/2+
W[5,19,3]/2-W[5,19,16]/2-W[5,19,17]/2+W[5,20,1]-
W[5,20,3]-W[5,20,4]/2+(3*W[5,20,5])/2-W[5,20,16]/2-
W[5,20,17]/2-W[5,20,18]/2+(3*W[5,20,20])/2-W[16,1,3]/2+
W[16,1,5]/2+W[16,1,17]+W[16,1,18]/2-W[16,1,19]/2-
W[16,1,20]-W[16,2,3]/2+W[16,2,17]/2+W[16,2,18]/2-
W[16,2,20]/2-W[16,3,1]/2-W[16,3,2]/2+W[16,3,3]/2+
W[16,3,4]/2+W[16,3,5]-(3*W[16,3,16])/2-W[16,3,18]/2-
W[16,3,19]+W[16,3,20]+W[16,4,3]/2-W[16,4,5]/2-
W[16,4,17]-W[16,4,18]/2+W[16,4,19]/2+W[16,4,20]+
W[16,5,1]/2+W[16,5,3]-W[16,5,4]/2+W[16,5,5]-W[16,5,16]-
W[16,5,19]/2-W[16,5,20]/2-(3*W[16,16,3])/2-W[16,16,5]+
W[16,16,17]/2+(3*W[16,16,18])/2+W[16,16,19]-W[16,16,20]/2+
W[16,17,1]+W[16,17,2]/2-W[16,17,4]+W[16,17,16]/2+
W[16,17,17]/2-W[16,17,18]+W[16,17,19]/2+W[16,18,1]/2+
W[16,18,2]/2-W[16,18,3]/2-W[16,18,4]/2+(3*W[16,18,16])/2-
W[16,18,17]+W[16,18,18]/2-W[16,19,1]/2-W[16,19,3]+
W[16,19,4]/2-W[16,19,5]/2+W[16,19,16]+W[16,19,17]/2-
W[16,20,1]-W[16,20,2]/2+W[16,20,3]+W[16,20,4]-
W[16,20,5]/2-W[16,20,16]/2-W[16,20,20]/2-W[17,1,2]/2-
W[17,1,3]/2+W[17,1,4]/2-W[17,1,5]+W[17,1,16]+
W[17,1,20]/2-W[17,2,1]/2-W[17,2,3]+W[17,2,16]/2+
W[17,2,17]+W[17,2,18]/2-W[17,2,20]/2-W[17,3,1]/2-
W[17,3,2]+W[17,3,3]/2-W[17,3,4]/2+W[17,3,5]-
(3*W[17,3,17])/2+W[17,3,18]/2-W[17,3,19]/2+W[17,3,20]+
W[17,4,1]/2-W[17,4,3]/2+W[17,4,4]/2-W[17,4,16]+
(3*W[17,4,17])/2-W[17,4,18]/2+W[17,4,19]/2-W[17,5,1]+
W[17,5,3]-W[17,5,5]/2-W[17,5,17]/2+W[17,5,18]-
W[17,5,19]/2-W[17,5,20]/2+W[17,16,1]+W[17,16,2]/2-
W[17,16,4]+W[17,16,16]/2+W[17,16,17]/2-W[17,16,18]+
W[17,16,19]/2+W[17,17,2]-(3*W[17,17,3])/2+(3*W[17,17,4])/2-
W[17,17,5]/2+W[17,17,16]/2-W[17,17,20]+W[17,18,2]/2+
W[17,18,3]/2-W[17,18,4]/2+W[17,18,5]-W[17,18,16]-
W[17,18,20]/2-W[17,19,3]/2+W[17,19,4]/2-W[17,19,5]/2+
W[17,19,16]/2+W[17,20,1]/2-W[17,20,2]/2+W[17,20,3]-
W[17,20,5]/2-W[17,20,17]-W[17,20,18]/2+W[17,20,20]-
W[18,1,2]/2-W[18,1,5]/2+W[18,1,16]/2+W[18,1,20]/2-
W[18,2,1]/2-W[18,2,3]/2+W[18,2,16]/2+W[18,2,17]/2-
W[18,3,2]/2-W[18,3,3]/2+W[18,3,5]/2-W[18,3,16]/2+
W[18,3,17]/2-W[18,3,18]/2+W[18,4,4]/2+W[18,4,5]/2-
W[18,4,16]/2-W[18,4,17]/2+W[18,4,18]/2+W[18,4,20]/2-
W[18,5,1]/2+W[18,5,3]/2+W[18,5,4]/2-(3*W[18,5,5])/2+
W[18,5,17]-W[18,5,18]/2-W[18,5,20]/2+W[18,16,1]/2+
W[18,16,2]/2-W[18,16,3]/2-W[18,16,4]/2+(3*W[18,16,16])/2-
W[18,16,17]+W[18,16,18]/2+W[18,17,2]/2+W[18,17,3]/2-
W[18,17,4]/2+W[18,17,5]-W[18,17,16]-W[18,17,20]/2-
W[18,18,3]/2+W[18,18,4]/2-W[18,18,5]/2+W[18,18,16]/2+
W[18,20,1]/2+W[18,20,4]/2-W[18,20,5]/2-W[18,20,17]/2+
W[19,1,3]/2-W[19,1,4]/2+W[19,1,5]/2-W[19,1,16]/2+
W[19,3,1]/2+W[19,3,3]-W[19,3,4]/2+W[19,3,5]/2-
W[19,3,16]-W[19,3,17]/2-W[19,4,1]/2-W[19,4,3]/2+
W[19,4,16]/2+W[19,4,17]/2+W[19,5,1]/2+W[19,5,3]/2-
W[19,5,16]/2-W[19,5,17]/2-W[19,16,1]/2-W[19,16,3]+
W[19,16,4]/2-W[19,16,5]/2+W[19,16,16]+W[19,16,17]/2-
W[19,17,3]/2+W[19,17,4]/2-W[19,17,5]/2+W[19,17,16]/2+
W[20,1,2]/2-W[20,1,4]/2+W[20,1,5]-W[20,1,16]+
W[20,1,17]/2+W[20,1,18]/2-W[20,1,20]+W[20,2,1]/2+
W[20,2,3]/2-W[20,2,16]/2-W[20,2,17]/2+W[20,3,2]/2-
(3*W[20,3,3])/2+W[20,3,4]/2-W[20,3,5]+W[20,3,16]+
W[20,3,17]+W[20,3,20]/2-W[20,4,1]/2+W[20,4,3]/2-
W[20,4,4]/2-W[20,4,5]/2+W[20,4,16]+W[20,4,18]/2-
(3*W[20,4,20])/2+W[20,5,1]-W[20,5,3]-W[20,5,4]/2+
(3*W[20,5,5])/2-W[20,5,16]/2-W[20,5,17]/2-W[20,5,18]/2+
(3*W[20,5,20])/2-W[20,16,1]-W[20,16,2]/2+W[20,16,3]+
W[20,16,4]-W[20,16,5]/2-W[20,16,16]/2-W[20,16,20]/2+
W[20,17,1]/2-W[20,17,2]/2+W[20,17,3]-W[20,17,5]/2-
W[20,17,17]-W[20,17,18]/2+W[20,17,20]+W[20,18,1]/2+
W[20,18,4]/2-W[20,18,5]/2-W[20,18,17]/2-W[20,20,1]+
W[20,20,3]/2-(3*W[20,20,4])/2+(3*W[20,20,5])/2-
W[20,20,16]/2+W[20,20,17])+
r[27]*(3*W[1,1,1]+W[1,1,2]-(3*W[1,1,3])/2-(3*W[1,1,4])/2+
W[1,1,5]+W[1,1,16]/2-W[1,1,17]/2-W[1,1,19]/2+
W[1,1,20]/2+W[1,2,1]+W[1,2,3]/2-W[1,2,16]-W[1,2,17]/2+
W[1,2,18]/2-W[1,2,20]/2-(3*W[1,3,1])/2+W[1,3,2]/2+
W[1,3,3]/2-W[1,3,4]+W[1,3,16]+W[1,3,19]/2+W[1,3,20]-
(3*W[1,4,1])/2-W[1,4,3]+W[1,4,4]/2+W[1,4,5]/2+
W[1,4,16]+W[1,4,17]/2+W[1,4,20]+W[1,5,1]+W[1,5,4]/2-
W[1,5,16]/2+W[1,5,18]/2-W[1,5,19]/2-W[1,5,20]+
W[1,16,1]/2-W[1,16,2]+W[1,16,3]+W[1,16,4]-W[1,16,5]/2-
(3*W[1,16,16])/2+W[1,16,17]/2-W[1,16,18]/2-W[1,16,19]/2-
W[1,17,1]/2-W[1,17,2]/2+W[1,17,4]/2+W[1,17,16]/2-
W[1,17,17]/2-W[1,17,20]/2+W[1,18,2]/2+W[1,18,5]/2-
W[1,18,16]/2-W[1,18,20]/2-W[1,19,1]/2+W[1,19,3]/2-
W[1,19,5]/2-W[1,19,16]/2-W[1,19,19]/2+W[1,19,20]/2+
W[1,20,1]/2-W[1,20,2]/2+W[1,20,3]+W[1,20,4]-W[1,20,5]-
W[1,20,17]/2-W[1,20,18]/2+W[1,20,19]/2-(3*W[1,20,20])/2+
W[2,1,1]+W[2,1,3]/2-W[2,1,16]-W[2,1,17]/2+W[2,1,18]/2-
W[2,1,20]/2+W[2,3,1]/2-W[2,3,16]/2+W[2,3,18]/2-
W[2,3,20]/2-W[2,16,1]-W[2,16,3]/2+W[2,16,16]+
W[2,16,17]/2-W[2,16,18]/2+W[2,16,20]/2-W[2,17,1]/2+
W[2,17,16]/2-W[2,17,18]/2+W[2,17,20]/2+W[2,18,1]/2+
W[2,18,3]/2-W[2,18,16]/2-W[2,18,17]/2-W[2,20,1]/2-
W[2,20,3]/2+W[2,20,16]/2+W[2,20,17]/2-(3*W[3,1,1])/2+
W[3,1,2]/2+W[3,1,3]/2-W[3,1,4]+W[3,1,16]+W[3,1,19]/2+
W[3,1,20]+W[3,2,1]/2-W[3,2,16]/2+W[3,2,18]/2-
W[3,2,20]/2+W[3,3,1]/2+(3*W[3,3,4])/2+W[3,3,16]-
W[3,3,18]-(3*W[3,3,19])/2-W[3,3,20]/2-W[3,4,1]+
(3*W[3,4,3])/2+(3*W[3,4,4])/2-W[3,4,16]/2-W[3,4,17]/2+
W[3,4,18]-W[3,4,19]/2-W[3,4,20]/2+W[3,16,1]-
W[3,16,2]/2+W[3,16,3]-W[3,16,4]/2-W[3,16,16]-
W[3,16,17]/2+W[3,16,18]/2-W[3,17,4]/2-W[3,17,16]/2+
W[3,17,18]/2+W[3,17,19]/2+W[3,18,2]/2-W[3,18,3]+
W[3,18,4]+W[3,18,16]/2+W[3,18,17]/2-W[3,18,19]/2-
W[3,18,20]+W[3,19,1]/2-(3*W[3,19,3])/2-W[3,19,4]/2+
W[3,19,17]/2-W[3,19,18]/2-W[3,19,19]/2+W[3,19,20]+
W[3,20,1]-W[3,20,2]/2-W[3,20,3]/2-W[3,20,4]/2-
W[3,20,18]+W[3,20,19]-W[3,20,20]/2-(3*W[4,1,1])/2-
W[4,1,3]+W[4,1,4]/2+W[4,1,5]/2+W[4,1,16]+W[4,1,17]/2+
W[4,1,20]-W[4,3,1]+(3*W[4,3,3])/2+(3*W[4,3,4])/2-
W[4,3,16]/2-W[4,3,17]/2+W[4,3,18]-W[4,3,19]/2-
W[4,3,20]/2+W[4,4,1]/2+(3*W[4,4,3])/2-W[4,4,16]/2-
(3*W[4,4,17])/2-W[4,4,18]+W[4,4,20]+W[4,5,1]/2-
W[4,5,16]/2+W[4,5,18]/2-W[4,5,20]/2+W[4,16,1]-
W[4,16,3]/2-W[4,16,4]/2-W[4,16,5]/2-W[4,16,16]/2+
W[4,16,17]-W[4,16,18]+W[4,17,1]/2-W[4,17,3]/2-
(3*W[4,17,4])/2+W[4,17,16]-W[4,17,17]/2-W[4,17,18]/2+
W[4,17,19]/2+W[4,18,3]-W[4,18,4]+W[4,18,5]/2-
W[4,18,16]-W[4,18,17]/2+W[4,18,19]/2+W[4,18,20]/2-
W[4,19,3]/2+W[4,19,17]/2+W[4,19,18]/2-W[4,19,20]/2+
W[4,20,1]-W[4,20,3]/2+W[4,20,4]-W[4,20,5]/2+
W[4,20,18]/2-W[4,20,19]/2-W[4,20,20]+W[5,1,1]+
W[5,1,4]/2-W[5,1,16]/2+W[5,1,18]/2-W[5,1,19]/2-
W[5,1,20]+W[5,4,1]/2-W[5,4,16]/2+W[5,4,18]/2-
W[5,4,20]/2-W[5,16,1]/2-W[5,16,4]/2+W[5,16,19]/2+
W[5,16,20]/2+W[5,18,1]/2+W[5,18,4]/2-W[5,18,19]/2-
W[5,18,20]/2-W[5,19,1]/2+W[5,19,16]/2-W[5,19,18]/2+
W[5,19,20]/2-W[5,20,1]-W[5,20,4]/2+W[5,20,16]/2-
W[5,20,18]/2+W[5,20,19]/2+W[5,20,20]+W[16,1,1]/2-
W[16,1,2]+W[16,1,3]+W[16,1,4]-W[16,1,5]/2-
(3*W[16,1,16])/2+W[16,1,17]/2-W[16,1,18]/2-W[16,1,19]/2-
W[16,2,1]-W[16,2,3]/2+W[16,2,16]+W[16,2,17]/2-
W[16,2,18]/2+W[16,2,20]/2+W[16,3,1]-W[16,3,2]/2+
W[16,3,3]-W[16,3,4]/2-W[16,3,16]-W[16,3,17]/2+
W[16,3,18]/2+W[16,4,1]-W[16,4,3]/2-W[16,4,4]/2-
W[16,4,5]/2-W[16,4,16]/2+W[16,4,17]-W[16,4,18]-
W[16,5,1]/2-W[16,5,4]/2+W[16,5,19]/2+W[16,5,20]/2-
(3*W[16,16,1])/2+W[16,16,2]-W[16,16,3]-W[16,16,4]/2+
(3*W[16,16,19])/2+W[16,16,20]/2+W[16,17,1]/2+W[16,17,2]/2-
W[16,17,3]/2+W[16,17,4]-W[16,17,19]/2-W[16,17,20]-
W[16,18,1]/2-W[16,18,2]/2+W[16,18,3]/2-W[16,18,4]+
W[16,18,19]/2+W[16,18,20]-W[16,19,1]/2+W[16,19,5]/2+
(3*W[16,19,16])/2-W[16,19,17]/2+W[16,19,18]/2+
W[16,19,19]/2-W[16,19,20]+W[16,20,2]/2+W[16,20,5]/2+
W[16,20,16]/2-W[16,20,17]+W[16,20,18]-W[16,20,19]+
W[16,20,20]/2-W[17,1,1]/2-W[17,1,2]/2+W[17,1,4]/2+
W[17,1,16]/2-W[17,1,17]/2-W[17,1,20]/2-W[17,2,1]/2+
W[17,2,16]/2-W[17,2,18]/2+W[17,2,20]/2-W[17,3,4]/2-
W[17,3,16]/2+W[17,3,18]/2+W[17,3,19]/2+W[17,4,1]/2-
W[17,4,3]/2-(3*W[17,4,4])/2+W[17,4,16]-W[17,4,17]/2-
W[17,4,18]/2+W[17,4,19]/2+W[17,16,1]/2+W[17,16,2]/2-
W[17,16,3]/2+W[17,16,4]-W[17,16,19]/2-W[17,16,20]-
W[17,17,1]/2-W[17,17,4]/2+W[17,17,19]/2+W[17,17,20]/2-
W[17,18,2]/2+W[17,18,3]/2-W[17,18,4]/2+W[17,18,20]/2+
W[17,19,3]/2+W[17,19,4]/2-W[17,19,16]/2+W[17,19,17]/2+
W[17,19,19]/2-W[17,19,20]/2-W[17,20,1]/2+W[17,20,2]/2-
W[17,20,16]+W[17,20,17]/2+W[17,20,18]/2-W[17,20,19]/2+
(3*W[17,20,20])/2+W[18,1,2]/2+W[18,1,5]/2-W[18,1,16]/2-
W[18,1,20]/2+W[18,2,1]/2+W[18,2,3]/2-W[18,2,16]/2-
W[18,2,17]/2+W[18,3,2]/2-W[18,3,3]+W[18,3,4]+
W[18,3,16]/2+W[18,3,17]/2-W[18,3,19]/2-W[18,3,20]+
W[18,4,3]-W[18,4,4]+W[18,4,5]/2-W[18,4,16]-
W[18,4,17]/2+W[18,4,19]/2+W[18,4,20]/2+W[18,5,1]/2+
W[18,5,4]/2-W[18,5,19]/2-W[18,5,20]/2-W[18,16,1]/2-
W[18,16,2]/2+W[18,16,3]/2-W[18,16,4]+W[18,16,19]/2+
W[18,16,20]-W[18,17,2]/2+W[18,17,3]/2-W[18,17,4]/2+
W[18,17,20]/2-W[18,19,3]/2+W[18,19,4]/2-W[18,19,5]/2+
W[18,19,16]/2-W[18,20,1]/2-W[18,20,3]+W[18,20,4]/2-
W[18,20,5]/2+W[18,20,16]+W[18,20,17]/2-W[19,1,1]/2+
W[19,1,3]/2-W[19,1,5]/2-W[19,1,16]/2-W[19,1,19]/2+
W[19,1,20]/2+W[19,3,1]/2-(3*W[19,3,3])/2-W[19,3,4]/2+
W[19,3,17]/2-W[19,3,18]/2-W[19,3,19]/2+W[19,3,20]-
W[19,4,3]/2+W[19,4,17]/2+W[19,4,18]/2-W[19,4,20]/2-
W[19,5,1]/2+W[19,5,16]/2-W[19,5,18]/2+W[19,5,20]/2-
W[19,16,1]/2+W[19,16,5]/2+(3*W[19,16,16])/2-W[19,16,17]/2+
W[19,16,18]/2+W[19,16,19]/2-W[19,16,20]+W[19,17,3]/2+
W[19,17,4]/2-W[19,17,16]/2+W[19,17,17]/2+W[19,17,19]/2-
W[19,17,20]/2-W[19,18,3]/2+W[19,18,4]/2-W[19,18,5]/2+
W[19,18,16]/2-W[19,19,1]/2-W[19,19,3]/2+W[19,19,16]/2+
W[19,19,17]/2+W[19,20,1]/2+W[19,20,3]-W[19,20,4]/2+
W[19,20,5]/2-W[19,20,16]-W[19,20,17]/2+W[20,1,1]/2-
W[20,1,2]/2+W[20,1,3]+W[20,1,4]-W[20,1,5]-W[20,1,17]/2-
W[20,1,18]/2+W[20,1,19]/2-(3*W[20,1,20])/2-W[20,2,1]/2-
W[20,2,3]/2+W[20,2,16]/2+W[20,2,17]/2+W[20,3,1]-
W[20,3,2]/2-W[20,3,3]/2-W[20,3,4]/2-W[20,3,18]+
W[20,3,19]-W[20,3,20]/2+W[20,4,1]-W[20,4,3]/2+
W[20,4,4]-W[20,4,5]/2+W[20,4,18]/2-W[20,4,19]/2-
W[20,4,20]-W[20,5,1]-W[20,5,4]/2+W[20,5,16]/2-
W[20,5,18]/2+W[20,5,19]/2+W[20,5,20]+W[20,16,2]/2+
W[20,16,5]/2+W[20,16,16]/2-W[20,16,17]+W[20,16,18]-
W[20,16,19]+W[20,16,20]/2-W[20,17,1]/2+W[20,17,2]/2-
W[20,17,16]+W[20,17,17]/2+W[20,17,18]/2-W[20,17,19]/2+
(3*W[20,17,20])/2-W[20,18,1]/2-W[20,18,3]+W[20,18,4]/2-
W[20,18,5]/2+W[20,18,16]+W[20,18,17]/2+W[20,19,1]/2+
W[20,19,3]-W[20,19,4]/2+W[20,19,5]/2-W[20,19,16]-
W[20,19,17]/2-(3*W[20,20,1])/2-W[20,20,3]/2-W[20,20,4]+
W[20,20,5]+W[20,20,16]/2+(3*W[20,20,17])/2)+
r[37]*((-3*W[1,1,2])/2+W[1,1,3]/2-W[1,1,4]/2-W[1,1,5]+
W[1,1,16]+(3*W[1,1,20])/2-(3*W[1,2,1])/2+W[1,2,2]/2+
W[1,2,4]+W[1,2,5]-W[1,2,16]-W[1,2,17]/2+W[1,2,18]/2-
W[1,2,19]/2-W[1,2,20]/2+W[1,3,1]/2+W[1,3,3]/2+
W[1,3,16]/2+W[1,3,17]/2-W[1,3,18]+W[1,3,19]-W[1,3,20]-
W[1,4,1]/2+W[1,4,2]-W[1,4,4]/2-W[1,4,5]/2-W[1,4,17]/2+
W[1,4,18]-W[1,4,19]-W[1,5,1]+W[1,5,2]-W[1,5,4]/2+
W[1,5,5]-W[1,5,16]/2-W[1,5,18]/2+W[1,5,19]/2+W[1,16,1]-
W[1,16,2]+W[1,16,3]/2-W[1,16,5]/2+W[1,16,18]/2-
W[1,16,19]/2-W[1,17,2]/2+W[1,17,3]/2-W[1,17,4]/2+
W[1,17,20]/2+W[1,18,2]/2-W[1,18,3]+W[1,18,4]-
W[1,18,5]/2+W[1,18,16]/2-W[1,18,20]/2-W[1,19,2]/2+
W[1,19,3]-W[1,19,4]+W[1,19,5]/2-W[1,19,16]/2+
W[1,19,20]/2+(3*W[1,20,1])/2-W[1,20,2]/2-W[1,20,3]+
W[1,20,17]/2-W[1,20,18]/2+W[1,20,19]/2+W[1,20,20]/2-
(3*W[2,1,1])/2+W[2,1,2]/2+W[2,1,4]+W[2,1,5]-W[2,1,16]-
W[2,1,17]/2+W[2,1,18]/2-W[2,1,19]/2-W[2,1,20]/2+
W[2,2,1]/2+3*W[2,2,2]+W[2,2,3]/2-(3*W[2,2,4])/2-
(3*W[2,2,5])/2+W[2,2,16]+W[2,2,17]-W[2,2,18]/2-
W[2,2,20]/2+W[2,3,2]/2-(3*W[2,3,3])/2+W[2,3,4]+
W[2,3,5]-W[2,3,16]/2-W[2,3,17]-W[2,3,18]/2-W[2,3,19]/2+
W[2,3,20]/2+W[2,4,1]-(3*W[2,4,2])/2+W[2,4,3]+
W[2,4,4]/2-W[2,4,5]+W[2,4,17]/2+W[2,4,18]/2+W[2,5,1]-
(3*W[2,5,2])/2+W[2,5,3]-W[2,5,4]+W[2,5,5]/2+
W[2,5,16]/2+W[2,5,20]/2-W[2,16,1]+W[2,16,2]-
W[2,16,3]/2+W[2,16,5]/2-W[2,16,18]/2+W[2,16,19]/2-
W[2,17,1]/2+W[2,17,2]-W[2,17,3]+W[2,17,4]/2+
W[2,17,19]/2-W[2,17,20]/2+W[2,18,1]/2-W[2,18,2]/2-
W[2,18,3]/2+W[2,18,4]/2-W[2,18,16]/2-W[2,18,18]/2-
W[2,19,1]/2-W[2,19,3]/2+W[2,19,16]/2+W[2,19,17]/2-
W[2,20,1]/2-W[2,20,2]/2+W[2,20,3]/2+W[2,20,5]/2-
W[2,20,17]/2-W[2,20,20]/2+W[3,1,1]/2+W[3,1,3]/2+
W[3,1,16]/2+W[3,1,17]/2-W[3,1,18]+W[3,1,19]-W[3,1,20]+
W[3,2,2]/2-(3*W[3,2,3])/2+W[3,2,4]+W[3,2,5]-
W[3,2,16]/2-W[3,2,17]-W[3,2,18]/2-W[3,2,19]/2+
W[3,2,20]/2+W[3,3,1]/2-(3*W[3,3,2])/2-W[3,3,4]-
W[3,3,5]/2+W[3,3,17]+(3*W[3,3,18])/2+W[3,4,2]-W[3,4,3]+
W[3,4,4]-W[3,4,5]/2-W[3,4,17]/2+W[3,4,19]/2-
W[3,4,20]/2+W[3,5,2]-W[3,5,3]/2-W[3,5,4]/2-W[3,5,5]/2-
W[3,5,16]/2-W[3,5,19]+W[3,5,20]+W[3,16,1]/2-
W[3,16,2]/2-W[3,16,5]/2+W[3,16,18]/2+W[3,17,1]/2-
W[3,17,2]+W[3,17,3]-W[3,17,4]/2-W[3,17,19]/2+
W[3,17,20]/2-W[3,18,1]-W[3,18,2]/2+(3*W[3,18,3])/2+
W[3,18,16]/2+W[3,18,18]/2+W[3,18,19]/2-W[3,18,20]/2+
W[3,19,1]-W[3,19,2]/2+W[3,19,4]/2-W[3,19,5]-
W[3,19,17]/2+W[3,19,18]/2-W[3,20,1]+W[3,20,2]/2-
W[3,20,4]/2+W[3,20,5]+W[3,20,17]/2-W[3,20,18]/2-
W[4,1,1]/2+W[4,1,2]-W[4,1,4]/2-W[4,1,5]/2-W[4,1,17]/2+
W[4,1,18]-W[4,1,19]+W[4,2,1]-(3*W[4,2,2])/2+W[4,2,3]+
W[4,2,4]/2-W[4,2,5]+W[4,2,17]/2+W[4,2,18]/2+W[4,3,2]-
W[4,3,3]+W[4,3,4]-W[4,3,5]/2-W[4,3,17]/2+W[4,3,19]/2-
W[4,3,20]/2-W[4,4,1]/2+W[4,4,2]/2+W[4,4,3]+
(3*W[4,4,5])/2-(3*W[4,4,18])/2-W[4,4,19]-W[4,5,1]/2-
W[4,5,2]-W[4,5,3]/2+(3*W[4,5,4])/2+(3*W[4,5,5])/2-
W[4,5,18]/2+W[4,5,19]-W[4,5,20]/2-W[4,17,1]/2+
W[4,17,2]/2-W[4,17,3]/2+W[4,17,19]/2+W[4,18,1]+
W[4,18,2]/2-(3*W[4,18,4])/2-W[4,18,5]/2-W[4,18,18]/2-
W[4,18,19]/2+W[4,18,20]/2-W[4,19,1]+W[4,19,3]/2-
W[4,19,4]+W[4,19,5]+W[4,19,17]/2-W[4,19,18]/2+
W[4,19,20]/2-W[4,20,3]/2-W[4,20,5]/2+W[4,20,18]/2+
W[4,20,19]/2-W[5,1,1]+W[5,1,2]-W[5,1,4]/2+W[5,1,5]-
W[5,1,16]/2-W[5,1,18]/2+W[5,1,19]/2+W[5,2,1]-
(3*W[5,2,2])/2+W[5,2,3]-W[5,2,4]+W[5,2,5]/2+
W[5,2,16]/2+W[5,2,20]/2+W[5,3,2]-W[5,3,3]/2-W[5,3,4]/2-
W[5,3,5]/2-W[5,3,16]/2-W[5,3,19]+W[5,3,20]-W[5,4,1]/2-
W[5,4,2]-W[5,4,3]/2+(3*W[5,4,4])/2+(3*W[5,4,5])/2-
W[5,4,18]/2+W[5,4,19]-W[5,4,20]/2+W[5,5,1]+W[5,5,2]/2-
W[5,5,3]/2+(3*W[5,5,4])/2-W[5,5,19]-(3*W[5,5,20])/2-
W[5,16,1]/2+W[5,16,2]/2-W[5,16,3]/2+W[5,16,19]/2-
W[5,18,1]/2-W[5,18,4]/2+W[5,18,19]/2+W[5,18,20]/2+
W[5,19,1]/2-W[5,19,3]+W[5,19,4]-W[5,19,5]+W[5,19,16]/2+
W[5,19,18]/2-W[5,19,20]/2+W[5,20,2]/2+W[5,20,3]-
W[5,20,4]/2-(3*W[5,20,5])/2+W[5,20,18]/2-W[5,20,19]/2-
W[5,20,20]/2+W[16,1,1]-W[16,1,2]+W[16,1,3]/2-
W[16,1,5]/2+W[16,1,18]/2-W[16,1,19]/2-W[16,2,1]+
W[16,2,2]-W[16,2,3]/2+W[16,2,5]/2-W[16,2,18]/2+
W[16,2,19]/2+W[16,3,1]/2-W[16,3,2]/2-W[16,3,5]/2+
W[16,3,18]/2-W[16,5,1]/2+W[16,5,2]/2-W[16,5,3]/2+
W[16,5,19]/2+W[16,18,1]/2-W[16,18,2]/2+W[16,18,3]/2-
W[16,18,19]/2-W[16,19,1]/2+W[16,19,2]/2+W[16,19,5]/2-
W[16,19,18]/2-W[17,1,2]/2+W[17,1,3]/2-W[17,1,4]/2+
W[17,1,20]/2-W[17,2,1]/2+W[17,2,2]-W[17,2,3]+
W[17,2,4]/2+W[17,2,19]/2-W[17,2,20]/2+W[17,3,1]/2-
W[17,3,2]+W[17,3,3]-W[17,3,4]/2-W[17,3,19]/2+
W[17,3,20]/2-W[17,4,1]/2+W[17,4,2]/2-W[17,4,3]/2+
W[17,4,19]/2+W[17,19,2]/2-W[17,19,3]/2+W[17,19,4]/2-
W[17,19,20]/2+W[17,20,1]/2-W[17,20,2]/2+W[17,20,3]/2-
W[17,20,19]/2+W[18,1,2]/2-W[18,1,3]+W[18,1,4]-
W[18,1,5]/2+W[18,1,16]/2-W[18,1,20]/2+W[18,2,1]/2-
W[18,2,2]/2-W[18,2,3]/2+W[18,2,4]/2-W[18,2,16]/2-
W[18,2,18]/2-W[18,3,1]-W[18,3,2]/2+(3*W[18,3,3])/2+
W[18,3,16]/2+W[18,3,18]/2+W[18,3,19]/2-W[18,3,20]/2+
W[18,4,1]+W[18,4,2]/2-(3*W[18,4,4])/2-W[18,4,5]/2-
W[18,4,18]/2-W[18,4,19]/2+W[18,4,20]/2-W[18,5,1]/2-
W[18,5,4]/2+W[18,5,19]/2+W[18,5,20]/2+W[18,16,1]/2-
W[18,16,2]/2+W[18,16,3]/2-W[18,16,19]/2-W[18,18,2]/2+
W[18,18,3]/2-W[18,18,4]/2+W[18,18,20]/2+W[18,19,3]/2-
W[18,19,4]/2+W[18,19,5]/2-W[18,19,16]/2-W[18,20,1]/2-
W[18,20,3]/2+W[18,20,4]/2+W[18,20,5]/2+W[18,20,18]/2+
W[18,20,20]/2-W[19,1,2]/2+W[19,1,3]-W[19,1,4]+
W[19,1,5]/2-W[19,1,16]/2+W[19,1,20]/2-W[19,2,1]/2-
W[19,2,3]/2+W[19,2,16]/2+W[19,2,17]/2+W[19,3,1]-
W[19,3,2]/2+W[19,3,4]/2-W[19,3,5]-W[19,3,17]/2+
W[19,3,18]/2-W[19,4,1]+W[19,4,3]/2-W[19,4,4]+W[19,4,5]+
W[19,4,17]/2-W[19,4,18]/2+W[19,4,20]/2+W[19,5,1]/2-
W[19,5,3]+W[19,5,4]-W[19,5,5]+W[19,5,16]/2+
W[19,5,18]/2-W[19,5,20]/2-W[19,16,1]/2+W[19,16,2]/2+
W[19,16,5]/2-W[19,16,18]/2+W[19,17,2]/2-W[19,17,3]/2+
W[19,17,4]/2-W[19,17,20]/2+W[19,18,3]/2-W[19,18,4]/2+
W[19,18,5]/2-W[19,18,16]/2+W[19,20,1]/2+W[19,20,4]/2-
W[19,20,5]/2-W[19,20,17]/2+(3*W[20,1,1])/2-W[20,1,2]/2-
W[20,1,3]+W[20,1,17]/2-W[20,1,18]/2+W[20,1,19]/2+
W[20,1,20]/2-W[20,2,1]/2-W[20,2,2]/2+W[20,2,3]/2+
W[20,2,5]/2-W[20,2,17]/2-W[20,2,20]/2-W[20,3,1]+
W[20,3,2]/2-W[20,3,4]/2+W[20,3,5]+W[20,3,17]/2-
W[20,3,18]/2-W[20,4,3]/2-W[20,4,5]/2+W[20,4,18]/2+
W[20,4,19]/2+W[20,5,2]/2+W[20,5,3]-W[20,5,4]/2-
(3*W[20,5,5])/2+W[20,5,18]/2-W[20,5,19]/2-W[20,5,20]/2+
W[20,17,1]/2-W[20,17,2]/2+W[20,17,3]/2-W[20,17,19]/2-
W[20,18,1]/2-W[20,18,3]/2+W[20,18,4]/2+W[20,18,5]/2+
W[20,18,18]/2+W[20,18,20]/2+W[20,19,1]/2+W[20,19,4]/2-
W[20,19,5]/2-W[20,19,17]/2+W[20,20,1]/2-W[20,20,2]/2-
W[20,20,5]/2+W[20,20,18]/2)+
r[9]*(W[1,1,2]-W[1,1,4]/2-(3*W[1,1,16])/2-W[1,1,17]+
W[1,1,18]/2+(3*W[1,1,19])/2+W[1,2,1]-W[1,2,16]+
W[1,2,18]-W[1,2,20]-W[1,4,1]/2-W[1,4,4]/2+W[1,4,16]-
W[1,4,17]+W[1,4,18]-W[1,4,19]/2-W[1,4,20]/2-
(3*W[1,16,1])/2-W[1,16,2]+W[1,16,4]+W[1,16,16]/2+
W[1,16,18]/2-W[1,16,19]+W[1,16,20]/2-W[1,17,1]-
W[1,17,4]+W[1,17,19]+W[1,17,20]+W[1,18,1]/2+W[1,18,2]+
W[1,18,4]+W[1,18,16]/2-(3*W[1,18,18])/2-W[1,18,19]+
W[1,18,20]/2+(3*W[1,19,1])/2-W[1,19,4]/2-W[1,19,16]+
W[1,19,17]-W[1,19,18]+(3*W[1,19,19])/2-W[1,19,20]/2-
W[1,20,2]-W[1,20,4]/2+W[1,20,16]/2+W[1,20,17]+
W[1,20,18]/2-W[1,20,19]/2+W[2,1,1]-W[2,1,16]+W[2,1,18]-
W[2,1,20]-W[2,16,1]+W[2,16,16]-W[2,16,18]+W[2,16,20]+
W[2,18,1]-W[2,18,16]+W[2,18,18]-W[2,18,20]-W[2,20,1]+
W[2,20,16]-W[2,20,18]+W[2,20,20]+W[3,4,4]+W[3,4,16]-
W[3,4,18]-W[3,4,19]+W[3,16,4]+W[3,16,16]-W[3,16,18]-
W[3,16,19]-W[3,18,4]-W[3,18,16]+W[3,18,18]+W[3,18,19]-
W[3,19,4]-W[3,19,16]+W[3,19,18]+W[3,19,19]-W[4,1,1]/2-
W[4,1,4]/2+W[4,1,16]-W[4,1,17]+W[4,1,18]-W[4,1,19]/2-
W[4,1,20]/2+W[4,3,4]+W[4,3,16]-W[4,3,18]-W[4,3,19]-
W[4,4,1]/2+W[4,4,3]+W[4,4,16]/2-W[4,4,17]-
(3*W[4,4,18])/2+(3*W[4,4,20])/2+W[4,16,1]+W[4,16,3]+
W[4,16,4]/2-(3*W[4,16,16])/2+W[4,16,18]/2+W[4,16,19]/2-
W[4,16,20]-W[4,17,1]-W[4,17,4]+W[4,17,19]+W[4,17,20]+
W[4,18,1]-W[4,18,3]-(3*W[4,18,4])/2+W[4,18,16]/2+
W[4,18,18]/2+W[4,18,19]/2-W[4,18,20]-W[4,19,1]/2-
W[4,19,3]+W[4,19,16]/2+W[4,19,17]+W[4,19,18]/2-
W[4,19,20]/2-W[4,20,1]/2+(3*W[4,20,4])/2-W[4,20,16]+
W[4,20,17]-W[4,20,18]-W[4,20,19]/2+(3*W[4,20,20])/2-
(3*W[16,1,1])/2-W[16,1,2]+W[16,1,4]+W[16,1,16]/2+
W[16,1,18]/2-W[16,1,19]+W[16,1,20]/2-W[16,2,1]+
W[16,2,16]-W[16,2,18]+W[16,2,20]+W[16,3,4]+W[16,3,16]-
W[16,3,18]-W[16,3,19]+W[16,4,1]+W[16,4,3]+W[16,4,4]/2-
(3*W[16,4,16])/2+W[16,4,18]/2+W[16,4,19]/2-W[16,4,20]+
W[16,16,1]/2+W[16,16,2]+W[16,16,3]-(3*W[16,16,4])/2+
3*W[16,16,16]-W[16,16,18]+W[16,16,19]/2-(3*W[16,16,20])/2+
W[16,18,1]/2-W[16,18,2]-W[16,18,3]+W[16,18,4]/2-
W[16,18,16]-W[16,18,18]+W[16,18,19]/2+W[16,18,20]/2-
W[16,19,1]-W[16,19,3]+W[16,19,4]/2+W[16,19,16]/2+
W[16,19,18]/2-(3*W[16,19,19])/2+W[16,19,20]+W[16,20,1]/2+
W[16,20,2]-W[16,20,4]-(3*W[16,20,16])/2+W[16,20,18]/2+
W[16,20,19]+W[16,20,20]/2-W[17,1,1]-W[17,1,4]+
W[17,1,19]+W[17,1,20]-W[17,4,1]-W[17,4,4]+W[17,4,19]+
W[17,4,20]+W[17,19,1]+W[17,19,4]-W[17,19,19]-
W[17,19,20]+W[17,20,1]+W[17,20,4]-W[17,20,19]-
W[17,20,20]+W[18,1,1]/2+W[18,1,2]+W[18,1,4]+
W[18,1,16]/2-(3*W[18,1,18])/2-W[18,1,19]+W[18,1,20]/2+
W[18,2,1]-W[18,2,16]+W[18,2,18]-W[18,2,20]-W[18,3,4]-
W[18,3,16]+W[18,3,18]+W[18,3,19]+W[18,4,1]-W[18,4,3]-
(3*W[18,4,4])/2+W[18,4,16]/2+W[18,4,18]/2+W[18,4,19]/2-
W[18,4,20]+W[18,16,1]/2-W[18,16,2]-W[18,16,3]+
W[18,16,4]/2-W[18,16,16]-W[18,16,18]+W[18,16,19]/2+
W[18,16,20]/2-(3*W[18,18,1])/2+W[18,18,2]+W[18,18,3]+
W[18,18,4]/2-W[18,18,16]+3*W[18,18,18]-(3*W[18,18,19])/2+
W[18,18,20]/2-W[18,19,1]+W[18,19,3]+W[18,19,4]/2+
W[18,19,16]/2-(3*W[18,19,18])/2+W[18,19,19]/2+W[18,19,20]+
W[18,20,1]/2-W[18,20,2]-W[18,20,4]+W[18,20,16]/2+
W[18,20,18]/2+W[18,20,19]-(3*W[18,20,20])/2+
(3*W[19,1,1])/2-W[19,1,4]/2-W[19,1,16]+W[19,1,17]-
W[19,1,18]+(3*W[19,1,19])/2-W[19,1,20]/2-W[19,3,4]-
W[19,3,16]+W[19,3,18]+W[19,3,19]-W[19,4,1]/2-W[19,4,3]+
W[19,4,16]/2+W[19,4,17]+W[19,4,18]/2-W[19,4,20]/2-
W[19,16,1]-W[19,16,3]+W[19,16,4]/2+W[19,16,16]/2+
W[19,16,18]/2-(3*W[19,16,19])/2+W[19,16,20]+W[19,17,1]+
W[19,17,4]-W[19,17,19]-W[19,17,20]-W[19,18,1]+
W[19,18,3]+W[19,18,4]/2+W[19,18,16]/2-(3*W[19,18,18])/2+
W[19,18,19]/2+W[19,18,20]+(3*W[19,19,1])/2+W[19,19,3]-
(3*W[19,19,16])/2-W[19,19,17]+W[19,19,18]/2-W[19,19,20]/2-
W[19,20,1]/2-W[19,20,4]/2+W[19,20,16]-W[19,20,17]+
W[19,20,18]-W[19,20,19]/2-W[19,20,20]/2-W[20,1,2]-
W[20,1,4]/2+W[20,1,16]/2+W[20,1,17]+W[20,1,18]/2-
W[20,1,19]/2-W[20,2,1]+W[20,2,16]-W[20,2,18]+
W[20,2,20]-W[20,4,1]/2+(3*W[20,4,4])/2-W[20,4,16]+
W[20,4,17]-W[20,4,18]-W[20,4,19]/2+(3*W[20,4,20])/2+
W[20,16,1]/2+W[20,16,2]-W[20,16,4]-(3*W[20,16,16])/2+
W[20,16,18]/2+W[20,16,19]+W[20,16,20]/2+W[20,17,1]+
W[20,17,4]-W[20,17,19]-W[20,17,20]+W[20,18,1]/2-
W[20,18,2]-W[20,18,4]+W[20,18,16]/2+W[20,18,18]/2+
W[20,18,19]-(3*W[20,18,20])/2-W[20,19,1]/2-W[20,19,4]/2+
W[20,19,16]-W[20,19,17]+W[20,19,18]-W[20,19,19]/2-
W[20,19,20]/2+W[20,20,2]+(3*W[20,20,4])/2+W[20,20,16]/2-
W[20,20,17]-(3*W[20,20,18])/2-W[20,20,19]/2)+
r[41]*(-W[1,2,3]/2+W[1,2,17]/2+W[1,2,18]/2-W[1,2,20]/2-
W[1,3,2]/2+W[1,3,16]/2+W[1,3,17]/2-W[1,3,19]/2-
W[1,4,5]/2-W[1,4,17]/2+W[1,4,19]/2+W[1,4,20]/2-
W[1,5,4]/2-W[1,5,16]/2+W[1,5,18]/2+W[1,5,19]/2+
W[1,16,3]/2-W[1,16,5]/2-W[1,16,17]-W[1,16,18]/2+
W[1,16,19]/2+W[1,16,20]+W[1,17,2]/2+W[1,17,3]/2-
W[1,17,4]/2-W[1,17,16]-W[1,17,17]+W[1,17,19]+
W[1,17,20]/2+W[1,18,2]/2+W[1,18,5]/2-W[1,18,16]/2-
W[1,18,20]/2-W[1,19,3]/2+W[1,19,4]/2+W[1,19,5]/2+
W[1,19,16]/2+W[1,19,17]-W[1,19,19]-W[1,19,20]-
W[1,20,2]/2+W[1,20,4]/2+W[1,20,16]+W[1,20,17]/2-
W[1,20,18]/2-W[1,20,19]-W[2,1,3]/2+W[2,1,17]/2+
W[2,1,18]/2-W[2,1,20]/2-W[2,3,1]/2+W[2,3,16]/2-
W[2,3,18]/2+W[2,3,20]/2+W[2,16,3]/2-W[2,16,17]/2-
W[2,16,18]/2+W[2,16,20]/2+W[2,17,1]/2-W[2,17,16]/2+
W[2,17,18]/2-W[2,17,20]/2+W[2,18,1]/2-W[2,18,3]/2-
W[2,18,16]/2+W[2,18,17]/2+W[2,18,18]-W[2,18,20]-
W[2,20,1]/2+W[2,20,3]/2+W[2,20,16]/2-W[2,20,17]/2-
W[2,20,18]+W[2,20,20]-W[3,1,2]/2+W[3,1,16]/2+
W[3,1,17]/2-W[3,1,19]/2-W[3,2,1]/2+W[3,2,16]/2-
W[3,2,18]/2+W[3,2,20]/2+W[3,3,4]/2+W[3,3,16]/2-
W[3,3,18]/2-W[3,3,19]/2+W[3,4,3]/2+W[3,4,4]/2-
W[3,4,16]/2+W[3,4,17]/2+W[3,4,19]/2-W[3,4,20]/2+
W[3,16,1]/2+W[3,16,2]/2+W[3,16,3]/2-W[3,16,4]/2+
(3*W[3,16,16])/2-W[3,16,18]/2-W[3,16,20]+W[3,17,1]/2+
W[3,17,4]/2-W[3,17,19]/2-W[3,17,20]/2-W[3,18,2]/2-
W[3,18,3]/2-W[3,18,16]/2-W[3,18,18]/2+W[3,18,19]/2+
W[3,18,20]/2-W[3,19,1]/2-W[3,19,3]/2+W[3,19,4]/2-
W[3,19,17]/2+W[3,19,18]/2-(3*W[3,19,19])/2+W[3,19,20]+
W[3,20,2]/2-W[3,20,4]/2-W[3,20,16]-W[3,20,17]/2+
W[3,20,18]/2+W[3,20,19]-W[4,1,5]/2-W[4,1,17]/2+
W[4,1,19]/2+W[4,1,20]/2+W[4,3,3]/2+W[4,3,4]/2-
W[4,3,16]/2+W[4,3,17]/2+W[4,3,19]/2-W[4,3,20]/2+
W[4,4,3]/2-W[4,4,17]/2-W[4,4,18]/2+W[4,4,20]/2-
W[4,5,1]/2+W[4,5,16]/2-W[4,5,18]/2+W[4,5,20]/2-
W[4,16,3]/2+W[4,16,5]/2+W[4,16,17]+W[4,16,18]/2-
W[4,16,19]/2-W[4,16,20]-W[4,17,1]/2+W[4,17,3]/2-
W[4,17,4]/2+W[4,17,16]-(3*W[4,17,17])/2+W[4,17,18]/2-
W[4,17,19]/2-W[4,18,4]/2-W[4,18,5]/2+W[4,18,16]/2+
W[4,18,17]/2-W[4,18,18]/2-W[4,18,20]/2+W[4,19,1]/2+
W[4,19,3]/2-W[4,19,16]/2-W[4,19,17]/2+W[4,20,1]/2-
W[4,20,3]/2+W[4,20,4]/2+W[4,20,5]/2-W[4,20,16]-
W[4,20,18]/2+(3*W[4,20,20])/2-W[5,1,4]/2-W[5,1,16]/2+
W[5,1,18]/2+W[5,1,19]/2-W[5,4,1]/2+W[5,4,16]/2-
W[5,4,18]/2+W[5,4,20]/2-W[5,16,1]/2+W[5,16,4]/2+
W[5,16,16]-W[5,16,18]-W[5,16,19]/2+W[5,16,20]/2+
W[5,18,1]/2-W[5,18,4]/2-W[5,18,16]+W[5,18,18]+
W[5,18,19]/2-W[5,18,20]/2+W[5,19,1]/2-W[5,19,16]/2+
W[5,19,18]/2-W[5,19,20]/2+W[5,20,4]/2+W[5,20,16]/2-
W[5,20,18]/2-W[5,20,19]/2+W[16,1,3]/2-W[16,1,5]/2-
W[16,1,17]-W[16,1,18]/2+W[16,1,19]/2+W[16,1,20]+
W[16,2,3]/2-W[16,2,17]/2-W[16,2,18]/2+W[16,2,20]/2+
W[16,3,1]/2+W[16,3,2]/2+W[16,3,3]/2-W[16,3,4]/2+
(3*W[16,3,16])/2-W[16,3,18]/2-W[16,3,20]-W[16,4,3]/2+
W[16,4,5]/2+W[16,4,17]+W[16,4,18]/2-W[16,4,19]/2-
W[16,4,20]-W[16,5,1]/2+W[16,5,4]/2+W[16,5,16]-
W[16,5,18]-W[16,5,19]/2+W[16,5,20]/2+(3*W[16,16,3])/2+
W[16,16,5]-W[16,16,17]/2-(3*W[16,16,18])/2-W[16,16,19]+
W[16,16,20]/2-W[16,17,1]-W[16,17,2]/2+W[16,17,4]-
W[16,17,16]/2-W[16,17,17]/2+W[16,17,18]-W[16,17,19]/2-
W[16,18,1]/2-W[16,18,2]/2-W[16,18,3]/2+W[16,18,4]/2-
W[16,18,5]-(3*W[16,18,16])/2+W[16,18,17]+W[16,18,18]/2+
W[16,18,19]+W[16,19,1]/2-W[16,19,4]/2-W[16,19,5]/2-
W[16,19,16]-W[16,19,17]/2+W[16,19,18]+W[16,19,19]+
W[16,20,1]+W[16,20,2]/2-W[16,20,3]-W[16,20,4]+
W[16,20,5]/2+W[16,20,16]/2+W[16,20,20]/2+W[17,1,2]/2+
W[17,1,3]/2-W[17,1,4]/2-W[17,1,16]-W[17,1,17]+
W[17,1,19]+W[17,1,20]/2+W[17,2,1]/2-W[17,2,16]/2+
W[17,2,18]/2-W[17,2,20]/2+W[17,3,1]/2+W[17,3,4]/2-
W[17,3,19]/2-W[17,3,20]/2-W[17,4,1]/2+W[17,4,3]/2-
W[17,4,4]/2+W[17,4,16]-(3*W[17,4,17])/2+W[17,4,18]/2-
W[17,4,19]/2-W[17,16,1]-W[17,16,2]/2+W[17,16,4]-
W[17,16,16]/2-W[17,16,17]/2+W[17,16,18]-W[17,16,19]/2-
W[17,17,1]-(3*W[17,17,4])/2-W[17,17,16]/2+W[17,17,18]/2+
(3*W[17,17,19])/2+W[17,17,20]+W[17,18,2]/2+W[17,18,4]/2+
W[17,18,16]+W[17,18,17]/2-(3*W[17,18,18])/2-W[17,18,19]+
W[17,18,20]+W[17,19,1]-W[17,19,3]/2-W[17,19,4]/2-
W[17,19,16]/2+(3*W[17,19,17])/2-W[17,19,18]+
(3*W[17,19,19])/2-W[17,19,20]/2+W[17,20,1]/2-W[17,20,2]/2-
W[17,20,3]/2+W[17,20,17]+W[17,20,18]-W[17,20,19]/2-
W[17,20,20]+W[18,1,2]/2+W[18,1,5]/2-W[18,1,16]/2-
W[18,1,20]/2+W[18,2,1]/2-W[18,2,3]/2-W[18,2,16]/2+
W[18,2,17]/2+W[18,2,18]-W[18,2,20]-W[18,3,2]/2-
W[18,3,3]/2-W[18,3,16]/2-W[18,3,18]/2+W[18,3,19]/2+
W[18,3,20]/2-W[18,4,4]/2-W[18,4,5]/2+W[18,4,16]/2+
W[18,4,17]/2-W[18,4,18]/2-W[18,4,20]/2+W[18,5,1]/2-
W[18,5,4]/2-W[18,5,16]+W[18,5,18]+W[18,5,19]/2-
W[18,5,20]/2-W[18,16,1]/2-W[18,16,2]/2-W[18,16,3]/2+
W[18,16,4]/2-W[18,16,5]-(3*W[18,16,16])/2+W[18,16,17]+
W[18,16,18]/2+W[18,16,19]+W[18,17,2]/2+W[18,17,4]/2+
W[18,17,16]+W[18,17,17]/2-(3*W[18,17,18])/2-W[18,17,19]+
W[18,17,20]+W[18,18,2]-W[18,18,3]/2-W[18,18,4]/2+
W[18,18,5]+W[18,18,16]/2-(3*W[18,18,17])/2+3*W[18,18,18]-
(3*W[18,18,19])/2+W[18,18,20]/2+W[18,19,3]/2+W[18,19,5]/2+
W[18,19,16]-W[18,19,17]-(3*W[18,19,18])/2+W[18,19,19]/2+
W[18,19,20]-W[18,20,1]/2-W[18,20,2]+W[18,20,3]/2-
W[18,20,4]/2-W[18,20,5]/2+W[18,20,17]+W[18,20,18]/2+
W[18,20,19]-(3*W[18,20,20])/2-W[19,1,3]/2+W[19,1,4]/2+
W[19,1,5]/2+W[19,1,16]/2+W[19,1,17]-W[19,1,19]-
W[19,1,20]-W[19,3,1]/2-W[19,3,3]/2+W[19,3,4]/2-
W[19,3,17]/2+W[19,3,18]/2-(3*W[19,3,19])/2+W[19,3,20]+
W[19,4,1]/2+W[19,4,3]/2-W[19,4,16]/2-W[19,4,17]/2+
W[19,5,1]/2-W[19,5,16]/2+W[19,5,18]/2-W[19,5,20]/2+
W[19,16,1]/2-W[19,16,4]/2-W[19,16,5]/2-W[19,16,16]-
W[19,16,17]/2+W[19,16,18]+W[19,16,19]+W[19,17,1]-
W[19,17,3]/2-W[19,17,4]/2-W[19,17,16]/2+(3*W[19,17,17])/2-
W[19,17,18]+(3*W[19,17,19])/2-W[19,17,20]/2+W[19,18,3]/2+
W[19,18,5]/2+W[19,18,16]-W[19,18,17]-(3*W[19,18,18])/2+
W[19,18,19]/2+W[19,18,20]-W[19,19,1]-(3*W[19,19,3])/2+
W[19,19,16]+(3*W[19,19,17])/2+W[19,19,18]/2-W[19,19,20]/2-
W[19,20,1]+W[19,20,3]-W[19,20,5]/2-W[19,20,17]/2+
W[19,20,18]-W[19,20,19]/2-W[19,20,20]/2-W[20,1,2]/2+
W[20,1,4]/2+W[20,1,16]+W[20,1,17]/2-W[20,1,18]/2-
W[20,1,19]-W[20,2,1]/2+W[20,2,3]/2+W[20,2,16]/2-
W[20,2,17]/2-W[20,2,18]+W[20,2,20]+W[20,3,2]/2-
W[20,3,4]/2-W[20,3,16]-W[20,3,17]/2+W[20,3,18]/2+
W[20,3,19]+W[20,4,1]/2-W[20,4,3]/2+W[20,4,4]/2+
W[20,4,5]/2-W[20,4,16]-W[20,4,18]/2+(3*W[20,4,20])/2+
W[20,5,4]/2+W[20,5,16]/2-W[20,5,18]/2-W[20,5,19]/2+
W[20,16,1]+W[20,16,2]/2-W[20,16,3]-W[20,16,4]+
W[20,16,5]/2+W[20,16,16]/2+W[20,16,20]/2+W[20,17,1]/2-
W[20,17,2]/2-W[20,17,3]/2+W[20,17,17]+W[20,17,18]-
W[20,17,19]/2-W[20,17,20]-W[20,18,1]/2-W[20,18,2]+
W[20,18,3]/2-W[20,18,4]/2-W[20,18,5]/2+W[20,18,17]+
W[20,18,18]/2+W[20,18,19]-(3*W[20,18,20])/2-W[20,19,1]+
W[20,19,3]-W[20,19,5]/2-W[20,19,17]/2+W[20,19,18]-
W[20,19,19]/2-W[20,19,20]/2+W[20,20,2]+(3*W[20,20,4])/2+
W[20,20,16]/2-W[20,20,17]-(3*W[20,20,18])/2-W[20,20,19]/2)+
r[28]*((-3*W[1,1,2])/2+W[1,1,3]/2-W[1,1,4]/2-W[1,1,5]+
W[1,1,16]+(3*W[1,1,20])/2-(3*W[1,2,1])/2+W[1,2,2]/2+
W[1,2,3]/2+W[1,2,4]-W[1,2,16]+W[1,2,19]/2-W[1,2,20]+
W[1,3,1]/2+W[1,3,2]/2-(3*W[1,3,3])/2+W[1,3,4]+
W[1,3,16]+W[1,3,19]/2-W[1,3,20]-W[1,4,1]/2+W[1,4,2]+
W[1,4,3]-W[1,4,4]/2-W[1,4,5]-W[1,4,19]/2-W[1,4,20]/2-
W[1,5,1]-W[1,5,4]+W[1,5,19]+W[1,5,20]+W[1,16,1]-
W[1,16,2]+W[1,16,3]-W[1,16,19]+W[1,19,2]/2+W[1,19,3]/2-
W[1,19,4]/2+W[1,19,5]-W[1,19,16]-W[1,19,20]/2+
(3*W[1,20,1])/2-W[1,20,2]-W[1,20,3]-W[1,20,4]/2+
W[1,20,5]-W[1,20,19]/2+(3*W[1,20,20])/2-(3*W[2,1,1])/2+
W[2,1,2]/2+W[2,1,3]/2+W[2,1,4]-W[2,1,16]+W[2,1,19]/2-
W[2,1,20]+W[2,2,1]/2+3*W[2,2,2]-W[2,2,3]-
(3*W[2,2,4])/2+W[2,2,16]+W[2,2,18]-(3*W[2,2,19])/2+
W[2,2,20]/2+W[2,3,1]/2-W[2,3,2]-W[2,3,3]+W[2,3,4]/2-
W[2,3,16]-W[2,3,18]+W[2,3,19]/2+W[2,3,20]/2+W[2,4,1]-
(3*W[2,4,2])/2+W[2,4,3]/2+W[2,4,4]/2+W[2,4,18]-
W[2,4,19]+W[2,4,20]/2-W[2,16,1]+W[2,16,2]-W[2,16,3]+
W[2,16,19]+W[2,18,2]-W[2,18,3]+W[2,18,4]-W[2,18,20]+
W[2,19,1]/2-(3*W[2,19,2])/2+W[2,19,3]/2-W[2,19,4]+
W[2,19,16]+W[2,19,19]/2+W[2,19,20]-W[2,20,1]+
W[2,20,2]/2+W[2,20,3]/2+W[2,20,4]/2-W[2,20,18]+
W[2,20,19]-(3*W[2,20,20])/2+W[3,1,1]/2+W[3,1,2]/2-
(3*W[3,1,3])/2+W[3,1,4]+W[3,1,16]+W[3,1,19]/2-
W[3,1,20]+W[3,2,1]/2-W[3,2,2]-W[3,2,3]+W[3,2,4]/2-
W[3,2,16]-W[3,2,18]+W[3,2,19]/2+W[3,2,20]/2-
(3*W[3,3,1])/2-W[3,3,2]+3*W[3,3,3]+W[3,3,4]/2+
W[3,3,16]+W[3,3,18]+W[3,3,19]/2-(3*W[3,3,20])/2+
W[3,4,1]+W[3,4,2]/2+W[3,4,3]/2-(3*W[3,4,4])/2-
W[3,4,18]-W[3,4,19]+W[3,4,20]/2+W[3,16,1]-W[3,16,2]+
W[3,16,3]-W[3,16,19]-W[3,18,2]+W[3,18,3]-W[3,18,4]+
W[3,18,20]+W[3,19,1]/2+W[3,19,2]/2+W[3,19,3]/2-
W[3,19,4]-W[3,19,16]-(3*W[3,19,19])/2+W[3,19,20]-
W[3,20,1]+W[3,20,2]/2-(3*W[3,20,3])/2+W[3,20,4]/2+
W[3,20,18]+W[3,20,19]+W[3,20,20]/2-W[4,1,1]/2+W[4,1,2]+
W[4,1,3]-W[4,1,4]/2-W[4,1,5]-W[4,1,19]/2-W[4,1,20]/2+
W[4,2,1]-(3*W[4,2,2])/2+W[4,2,3]/2+W[4,2,4]/2+
W[4,2,18]-W[4,2,19]+W[4,2,20]/2+W[4,3,1]+W[4,3,2]/2+
W[4,3,3]/2-(3*W[4,3,4])/2-W[4,3,18]-W[4,3,19]+
W[4,3,20]/2-W[4,4,1]/2+W[4,4,2]/2-(3*W[4,4,3])/2-
W[4,4,5]+W[4,4,18]+(3*W[4,4,19])/2-W[4,5,1]-W[4,5,4]+
W[4,5,19]+W[4,5,20]+W[4,18,2]-W[4,18,3]+W[4,18,4]-
W[4,18,20]-W[4,19,1]/2-W[4,19,2]-W[4,19,3]+
(3*W[4,19,4])/2+W[4,19,5]+(3*W[4,19,19])/2-W[4,19,20]/2-
W[4,20,1]/2+W[4,20,2]/2+W[4,20,3]/2+W[4,20,5]-
W[4,20,18]-W[4,20,19]/2-W[5,1,1]-W[5,1,4]+W[5,1,19]+
W[5,1,20]-W[5,4,1]-W[5,4,4]+W[5,4,19]+W[5,4,20]+
W[5,19,1]+W[5,19,4]-W[5,19,19]-W[5,19,20]+W[5,20,1]+
W[5,20,4]-W[5,20,19]-W[5,20,20]+W[16,1,1]-W[16,1,2]+
W[16,1,3]-W[16,1,19]-W[16,2,1]+W[16,2,2]-W[16,2,3]+
W[16,2,19]+W[16,3,1]-W[16,3,2]+W[16,3,3]-W[16,3,19]-
W[16,19,1]+W[16,19,2]-W[16,19,3]+W[16,19,19]+W[18,2,2]-
W[18,2,3]+W[18,2,4]-W[18,2,20]-W[18,3,2]+W[18,3,3]-
W[18,3,4]+W[18,3,20]+W[18,4,2]-W[18,4,3]+W[18,4,4]-
W[18,4,20]-W[18,20,2]+W[18,20,3]-W[18,20,4]+
W[18,20,20]+W[19,1,2]/2+W[19,1,3]/2-W[19,1,4]/2+
W[19,1,5]-W[19,1,16]-W[19,1,20]/2+W[19,2,1]/2-
(3*W[19,2,2])/2+W[19,2,3]/2-W[19,2,4]+W[19,2,16]+
W[19,2,19]/2+W[19,2,20]+W[19,3,1]/2+W[19,3,2]/2+
W[19,3,3]/2-W[19,3,4]-W[19,3,16]-(3*W[19,3,19])/2+
W[19,3,20]-W[19,4,1]/2-W[19,4,2]-W[19,4,3]+
(3*W[19,4,4])/2+W[19,4,5]+(3*W[19,4,19])/2-W[19,4,20]/2+
W[19,5,1]+W[19,5,4]-W[19,5,19]-W[19,5,20]-W[19,16,1]+
W[19,16,2]-W[19,16,3]+W[19,16,19]+W[19,19,2]/2-
(3*W[19,19,3])/2+(3*W[19,19,4])/2-W[19,19,5]+W[19,19,16]-
W[19,19,20]/2-W[19,20,1]/2+W[19,20,2]+W[19,20,3]-
W[19,20,4]/2-W[19,20,5]-W[19,20,19]/2-W[19,20,20]/2+
(3*W[20,1,1])/2-W[20,1,2]-W[20,1,3]-W[20,1,4]/2+
W[20,1,5]-W[20,1,19]/2+(3*W[20,1,20])/2-W[20,2,1]+
W[20,2,2]/2+W[20,2,3]/2+W[20,2,4]/2-W[20,2,18]+
W[20,2,19]-(3*W[20,2,20])/2-W[20,3,1]+W[20,3,2]/2-
(3*W[20,3,3])/2+W[20,3,4]/2+W[20,3,18]+W[20,3,19]+
W[20,3,20]/2-W[20,4,1]/2+W[20,4,2]/2+W[20,4,3]/2+
W[20,4,5]-W[20,4,18]-W[20,4,19]/2+W[20,5,1]+W[20,5,4]-
W[20,5,19]-W[20,5,20]-W[20,18,2]+W[20,18,3]-W[20,18,4]+
W[20,18,20]-W[20,19,1]/2+W[20,19,2]+W[20,19,3]-
W[20,19,4]/2-W[20,19,5]-W[20,19,19]/2-W[20,19,20]/2+
(3*W[20,20,1])/2-(3*W[20,20,2])/2+W[20,20,3]/2-W[20,20,5]+
W[20,20,18]-W[20,20,19]/2)+
r[14]*(3*W[2,2,2]+W[2,2,3]-(3*W[2,2,5])/2-W[2,2,16]+
W[2,2,17]/2+W[2,2,18]-(3*W[2,2,19])/2+W[2,2,20]/2+
W[2,3,2]-W[2,3,16]-W[2,3,17]+W[2,3,19]-(3*W[2,5,2])/2+
W[2,5,5]/2+W[2,5,16]/2+W[2,5,17]+W[2,5,18]-W[2,5,19]+
W[2,5,20]/2-W[2,16,2]-W[2,16,3]+W[2,16,5]/2-W[2,16,16]+
W[2,16,17]/2-W[2,16,18]+W[2,16,19]/2+W[2,16,20]/2+
W[2,17,2]/2-W[2,17,3]+W[2,17,5]+W[2,17,16]/2-
(3*W[2,17,17])/2+W[2,17,19]/2-W[2,17,20]+W[2,18,2]+
W[2,18,5]-W[2,18,16]-W[2,18,20]-(3*W[2,19,2])/2+
W[2,19,3]-W[2,19,5]+W[2,19,16]/2+W[2,19,17]/2+
W[2,19,19]/2+W[2,19,20]+W[2,20,2]/2+W[2,20,5]/2+
W[2,20,16]/2-W[2,20,17]-W[2,20,18]+W[2,20,19]-
(3*W[2,20,20])/2+W[3,2,2]-W[3,2,16]-W[3,2,17]+
W[3,2,19]-W[3,16,2]+W[3,16,16]+W[3,16,17]-W[3,16,19]-
W[3,17,2]+W[3,17,16]+W[3,17,17]-W[3,17,19]+W[3,19,2]-
W[3,19,16]-W[3,19,17]+W[3,19,19]-W[4,5,5]-W[4,5,17]+
W[4,5,19]+W[4,5,20]-W[4,17,5]-W[4,17,17]+W[4,17,19]+
W[4,17,20]+W[4,19,5]+W[4,19,17]-W[4,19,19]-W[4,19,20]+
W[4,20,5]+W[4,20,17]-W[4,20,19]-W[4,20,20]-
(3*W[5,2,2])/2+W[5,2,5]/2+W[5,2,16]/2+W[5,2,17]+
W[5,2,18]-W[5,2,19]+W[5,2,20]/2-W[5,4,5]-W[5,4,17]+
W[5,4,19]+W[5,4,20]+W[5,5,2]/2-W[5,5,4]-
(3*W[5,5,16])/2-W[5,5,17]/2+W[5,5,18]+(3*W[5,5,19])/2+
W[5,16,2]/2-(3*W[5,16,5])/2+W[5,16,16]/2+W[5,16,17]-
W[5,16,18]-W[5,16,19]+W[5,16,20]/2+W[5,17,2]-W[5,17,4]-
W[5,17,5]/2+W[5,17,16]-W[5,17,17]/2-W[5,17,19]/2-
W[5,17,20]/2+W[5,18,2]+W[5,18,5]-W[5,18,16]-W[5,18,20]-
W[5,19,2]+W[5,19,4]+(3*W[5,19,5])/2-W[5,19,16]-
W[5,19,17]/2+(3*W[5,19,19])/2-W[5,19,20]/2+W[5,20,2]/2+
W[5,20,4]+W[5,20,16]/2-W[5,20,17]/2-W[5,20,18]-
W[5,20,19]/2-W[16,2,2]-W[16,2,3]+W[16,2,5]/2-
W[16,2,16]+W[16,2,17]/2-W[16,2,18]+W[16,2,19]/2+
W[16,2,20]/2-W[16,3,2]+W[16,3,16]+W[16,3,17]-
W[16,3,19]+W[16,5,2]/2-(3*W[16,5,5])/2+W[16,5,16]/2+
W[16,5,17]-W[16,5,18]-W[16,5,19]+W[16,5,20]/2-
W[16,16,2]+W[16,16,3]+W[16,16,5]/2+3*W[16,16,16]-
(3*W[16,16,17])/2+W[16,16,18]+W[16,16,19]/2-
(3*W[16,16,20])/2+W[16,17,2]/2+W[16,17,3]+W[16,17,5]-
(3*W[16,17,16])/2+W[16,17,17]/2+W[16,17,19]/2-W[16,17,20]-
W[16,18,2]-W[16,18,5]+W[16,18,16]+W[16,18,20]+
W[16,19,2]/2-W[16,19,3]-W[16,19,5]+W[16,19,16]/2+
W[16,19,17]/2-(3*W[16,19,19])/2+W[16,19,20]+W[16,20,2]/2+
W[16,20,5]/2-(3*W[16,20,16])/2-W[16,20,17]+W[16,20,18]+
W[16,20,19]+W[16,20,20]/2+W[17,2,2]/2-W[17,2,3]+
W[17,2,5]+W[17,2,16]/2-(3*W[17,2,17])/2+W[17,2,19]/2-
W[17,2,20]-W[17,3,2]+W[17,3,16]+W[17,3,17]-W[17,3,19]-
W[17,4,5]-W[17,4,17]+W[17,4,19]+W[17,4,20]+W[17,5,2]-
W[17,5,4]-W[17,5,5]/2+W[17,5,16]-W[17,5,17]/2-
W[17,5,19]/2-W[17,5,20]/2+W[17,16,2]/2+W[17,16,3]+
W[17,16,5]-(3*W[17,16,16])/2+W[17,16,17]/2+W[17,16,19]/2-
W[17,16,20]-(3*W[17,17,2])/2+W[17,17,3]-W[17,17,4]-
W[17,17,5]/2+W[17,17,16]/2+(3*W[17,17,20])/2+W[17,19,2]/2-
W[17,19,3]+W[17,19,4]-W[17,19,5]/2+W[17,19,16]/2-
W[17,19,20]/2-W[17,20,2]+W[17,20,4]-W[17,20,5]/2-
W[17,20,16]+(3*W[17,20,17])/2-W[17,20,19]/2+
(3*W[17,20,20])/2+W[18,2,2]+W[18,2,5]-W[18,2,16]-
W[18,2,20]+W[18,5,2]+W[18,5,5]-W[18,5,16]-W[18,5,20]-
W[18,16,2]-W[18,16,5]+W[18,16,16]+W[18,16,20]-
W[18,20,2]-W[18,20,5]+W[18,20,16]+W[18,20,20]-
(3*W[19,2,2])/2+W[19,2,3]-W[19,2,5]+W[19,2,16]/2+
W[19,2,17]/2+W[19,2,19]/2+W[19,2,20]+W[19,3,2]-
W[19,3,16]-W[19,3,17]+W[19,3,19]+W[19,4,5]+W[19,4,17]-
W[19,4,19]-W[19,4,20]-W[19,5,2]+W[19,5,4]+
(3*W[19,5,5])/2-W[19,5,16]-W[19,5,17]/2+(3*W[19,5,19])/2-
W[19,5,20]/2+W[19,16,2]/2-W[19,16,3]-W[19,16,5]+
W[19,16,16]/2+W[19,16,17]/2-(3*W[19,16,19])/2+W[19,16,20]+
W[19,17,2]/2-W[19,17,3]+W[19,17,4]-W[19,17,5]/2+
W[19,17,16]/2-W[19,17,20]/2+W[19,19,2]/2+W[19,19,3]-
W[19,19,4]+(3*W[19,19,5])/2-(3*W[19,19,16])/2-
W[19,19,20]/2+W[19,20,2]-W[19,20,4]-W[19,20,5]/2+
W[19,20,16]-W[19,20,17]/2-W[19,20,19]/2-W[19,20,20]/2+
W[20,2,2]/2+W[20,2,5]/2+W[20,2,16]/2-W[20,2,17]-
W[20,2,18]+W[20,2,19]-(3*W[20,2,20])/2+W[20,4,5]+
W[20,4,17]-W[20,4,19]-W[20,4,20]+W[20,5,2]/2+W[20,5,4]+
W[20,5,16]/2-W[20,5,17]/2-W[20,5,18]-W[20,5,19]/2+
W[20,16,2]/2+W[20,16,5]/2-(3*W[20,16,16])/2-W[20,16,17]+
W[20,16,18]+W[20,16,19]+W[20,16,20]/2-W[20,17,2]+
W[20,17,4]-W[20,17,5]/2-W[20,17,16]+(3*W[20,17,17])/2-
W[20,17,19]/2+(3*W[20,17,20])/2-W[20,18,2]-W[20,18,5]+
W[20,18,16]+W[20,18,20]+W[20,19,2]-W[20,19,4]-
W[20,19,5]/2+W[20,19,16]-W[20,19,17]/2-W[20,19,19]/2-
W[20,19,20]/2-(3*W[20,20,2])/2-W[20,20,4]+W[20,20,16]/2+
(3*W[20,20,17])/2+W[20,20,18]-W[20,20,19]/2)+
r[22]*(W[1,1,2]/2-W[1,1,16]/2-W[1,1,17]/2+W[1,1,19]/2+
W[1,2,1]/2+W[1,2,2]/2+W[1,2,17]/2-W[1,2,18]/2-
W[1,2,19]/2+W[1,2,20]/2-W[1,4,5]/2-W[1,4,17]/2+
W[1,4,19]/2+W[1,4,20]/2-W[1,5,4]/2-W[1,5,16]/2+
W[1,5,18]/2+W[1,5,19]/2-W[1,16,1]/2-W[1,16,5]/2-
W[1,16,16]/2+W[1,16,17]/2+W[1,16,18]/2-W[1,16,19]/2-
W[1,17,1]/2+W[1,17,2]/2-W[1,17,4]/2+W[1,17,16]/2-
(3*W[1,17,17])/2+W[1,17,18]-W[1,17,20]/2-W[1,18,2]/2+
W[1,18,5]/2+W[1,18,16]/2+W[1,18,17]-W[1,18,19]-
W[1,18,20]/2+W[1,19,1]/2-W[1,19,2]/2+W[1,19,4]/2+
W[1,19,5]/2-W[1,19,16]/2-W[1,19,18]+(3*W[1,19,19])/2+
W[1,20,2]/2+W[1,20,4]/2-W[1,20,17]/2-W[1,20,18]/2+
W[2,1,1]/2+W[2,1,2]/2+W[2,1,17]/2-W[2,1,18]/2-
W[2,1,19]/2+W[2,1,20]/2+W[2,2,1]/2-W[2,2,16]/2+
W[2,2,18]/2-W[2,2,20]/2-W[2,3,4]/2-W[2,3,16]/2+
W[2,3,18]/2+W[2,3,19]/2-W[2,4,3]/2+W[2,4,17]/2+
W[2,4,18]/2-W[2,4,20]/2-W[2,16,2]/2-W[2,16,3]/2-
W[2,16,16]/2-W[2,16,18]/2+W[2,16,19]/2+W[2,16,20]/2+
W[2,17,1]/2+W[2,17,4]/2-W[2,17,19]/2-W[2,17,20]/2-
W[2,18,1]/2+W[2,18,2]/2+W[2,18,3]/2+W[2,18,4]/2-
W[2,18,16]/2+(3*W[2,18,18])/2-W[2,18,19]-W[2,19,1]/2+
W[2,19,3]/2+W[2,19,16]/2-W[2,19,17]/2-W[2,19,18]+
W[2,19,20]+W[2,20,1]/2-W[2,20,2]/2-W[2,20,4]/2+
W[2,20,16]/2-W[2,20,17]/2+W[2,20,19]-(3*W[2,20,20])/2-
W[3,2,4]/2-W[3,2,16]/2+W[3,2,18]/2+W[3,2,19]/2-
W[3,4,2]/2+W[3,4,16]/2+W[3,4,17]/2-W[3,4,19]/2-
W[3,16,2]/2+W[3,16,4]/2+W[3,16,16]+W[3,16,17]/2-
W[3,16,18]/2-W[3,16,19]+W[3,17,4]/2+W[3,17,16]/2-
W[3,17,18]/2-W[3,17,19]/2+W[3,18,2]/2-W[3,18,16]/2-
W[3,18,17]/2+W[3,18,19]/2+W[3,19,2]/2-W[3,19,4]/2-
W[3,19,16]-W[3,19,17]/2+W[3,19,18]/2+W[3,19,19]-
W[4,1,5]/2-W[4,1,17]/2+W[4,1,19]/2+W[4,1,20]/2-
W[4,2,3]/2+W[4,2,17]/2+W[4,2,18]/2-W[4,2,20]/2-
W[4,3,2]/2+W[4,3,16]/2+W[4,3,17]/2-W[4,3,19]/2-
W[4,5,1]/2+W[4,5,16]/2-W[4,5,18]/2+W[4,5,20]/2+
W[4,16,3]/2+W[4,16,5]/2-W[4,16,18]/2-W[4,16,19]/2-
W[4,17,1]/2+W[4,17,2]/2+W[4,17,3]/2-W[4,17,17]-
W[4,17,18]+W[4,17,19]/2+W[4,17,20]+W[4,18,2]/2-
W[4,18,5]/2-W[4,18,16]/2-W[4,18,17]+W[4,18,19]+
W[4,18,20]/2+W[4,19,1]/2-W[4,19,3]/2-W[4,19,16]/2+
W[4,19,17]/2+W[4,19,18]-W[4,19,20]+W[4,20,1]/2-
W[4,20,2]/2+W[4,20,5]/2+W[4,20,17]+W[4,20,18]/2-
W[4,20,19]-W[4,20,20]-W[5,1,4]/2-W[5,1,16]/2+
W[5,1,18]/2+W[5,1,19]/2-W[5,4,1]/2+W[5,4,16]/2-
W[5,4,18]/2+W[5,4,20]/2-W[5,16,1]/2+W[5,16,4]/2+
W[5,16,16]-W[5,16,18]-W[5,16,19]/2+W[5,16,20]/2+
W[5,18,1]/2-W[5,18,4]/2-W[5,18,16]+W[5,18,18]+
W[5,18,19]/2-W[5,18,20]/2+W[5,19,1]/2-W[5,19,16]/2+
W[5,19,18]/2-W[5,19,20]/2+W[5,20,4]/2+W[5,20,16]/2-
W[5,20,18]/2-W[5,20,19]/2-W[16,1,1]/2-W[16,1,5]/2-
W[16,1,16]/2+W[16,1,17]/2+W[16,1,18]/2-W[16,1,19]/2-
W[16,2,2]/2-W[16,2,3]/2-W[16,2,16]/2-W[16,2,18]/2+
W[16,2,19]/2+W[16,2,20]/2-W[16,3,2]/2+W[16,3,4]/2+
W[16,3,16]+W[16,3,17]/2-W[16,3,18]/2-W[16,3,19]+
W[16,4,3]/2+W[16,4,5]/2-W[16,4,18]/2-W[16,4,19]/2-
W[16,5,1]/2+W[16,5,4]/2+W[16,5,16]-W[16,5,18]-
W[16,5,19]/2+W[16,5,20]/2-W[16,16,1]/2-W[16,16,2]/2+
W[16,16,3]+W[16,16,5]+3*W[16,16,16]-(3*W[16,16,17])/2+
W[16,16,18]/2+W[16,16,19]/2-(3*W[16,16,20])/2+W[16,17,1]/2+
W[16,17,3]/2-(3*W[16,17,16])/2+W[16,17,17]/2+W[16,17,18]+
W[16,17,19]-W[16,17,20]+W[16,18,1]/2-W[16,18,2]/2-
W[16,18,3]/2-W[16,18,4]/2-W[16,18,5]+W[16,18,16]/2+
W[16,18,17]-(3*W[16,18,18])/2+W[16,18,20]-W[16,19,1]/2+
W[16,19,2]/2-W[16,19,3]-W[16,19,4]/2-W[16,19,5]/2+
W[16,19,16]/2+W[16,19,17]-(3*W[16,19,19])/2+W[16,19,20]+
W[16,20,2]/2+W[16,20,5]/2-(3*W[16,20,16])/2-W[16,20,17]+
W[16,20,18]+W[16,20,19]+W[16,20,20]/2-W[17,1,1]/2+
W[17,1,2]/2-W[17,1,4]/2+W[17,1,16]/2-(3*W[17,1,17])/2+
W[17,1,18]-W[17,1,20]/2+W[17,2,1]/2+W[17,2,4]/2-
W[17,2,19]/2-W[17,2,20]/2+W[17,3,4]/2+W[17,3,16]/2-
W[17,3,18]/2-W[17,3,19]/2-W[17,4,1]/2+W[17,4,2]/2+
W[17,4,3]/2-W[17,4,17]-W[17,4,18]+W[17,4,19]/2+
W[17,4,20]+W[17,16,1]/2+W[17,16,3]/2-(3*W[17,16,16])/2+
W[17,16,17]/2+W[17,16,18]+W[17,16,19]-W[17,16,20]-
(3*W[17,17,1])/2-W[17,17,4]+W[17,17,16]/2-W[17,17,18]/2+
W[17,17,19]+(3*W[17,17,20])/2+W[17,18,1]-W[17,18,3]/2-
W[17,18,4]+W[17,18,16]-W[17,18,17]/2-W[17,18,18]/2-
W[17,18,20]/2-W[17,19,2]/2-W[17,19,3]/2+W[17,19,4]/2+
W[17,19,16]+W[17,19,17]-W[17,19,19]-W[17,19,20]/2-
W[17,20,1]/2-W[17,20,2]/2+W[17,20,4]-W[17,20,16]+
(3*W[17,20,17])/2-W[17,20,18]/2-W[17,20,19]/2+
(3*W[17,20,20])/2-W[18,1,2]/2+W[18,1,5]/2+W[18,1,16]/2+
W[18,1,17]-W[18,1,19]-W[18,1,20]/2-W[18,2,1]/2+
W[18,2,2]/2+W[18,2,3]/2+W[18,2,4]/2-W[18,2,16]/2+
(3*W[18,2,18])/2-W[18,2,19]+W[18,3,2]/2-W[18,3,16]/2-
W[18,3,17]/2+W[18,3,19]/2+W[18,4,2]/2-W[18,4,5]/2-
W[18,4,16]/2-W[18,4,17]+W[18,4,19]+W[18,4,20]/2+
W[18,5,1]/2-W[18,5,4]/2-W[18,5,16]+W[18,5,18]+
W[18,5,19]/2-W[18,5,20]/2+W[18,16,1]/2-W[18,16,2]/2-
W[18,16,3]/2-W[18,16,4]/2-W[18,16,5]+W[18,16,16]/2+
W[18,16,17]-(3*W[18,16,18])/2+W[18,16,20]+W[18,17,1]-
W[18,17,3]/2-W[18,17,4]+W[18,17,16]-W[18,17,17]/2-
W[18,17,18]/2-W[18,17,20]/2+(3*W[18,18,2])/2+W[18,18,5]-
(3*W[18,18,16])/2-W[18,18,17]/2+W[18,18,19]/2-W[18,18,20]-
W[18,19,1]-W[18,19,2]+W[18,19,3]/2+W[18,19,4]+
W[18,19,5]/2+W[18,19,18]/2+W[18,19,19]/2-W[18,20,1]/2+
W[18,20,4]/2-W[18,20,5]/2+W[18,20,16]-W[18,20,17]/2-
W[18,20,18]+W[18,20,20]+W[19,1,1]/2-W[19,1,2]/2+
W[19,1,4]/2+W[19,1,5]/2-W[19,1,16]/2-W[19,1,18]+
(3*W[19,1,19])/2-W[19,2,1]/2+W[19,2,3]/2+W[19,2,16]/2-
W[19,2,17]/2-W[19,2,18]+W[19,2,20]+W[19,3,2]/2-
W[19,3,4]/2-W[19,3,16]-W[19,3,17]/2+W[19,3,18]/2+
W[19,3,19]+W[19,4,1]/2-W[19,4,3]/2-W[19,4,16]/2+
W[19,4,17]/2+W[19,4,18]-W[19,4,20]+W[19,5,1]/2-
W[19,5,16]/2+W[19,5,18]/2-W[19,5,20]/2-W[19,16,1]/2+
W[19,16,2]/2-W[19,16,3]-W[19,16,4]/2-W[19,16,5]/2+
W[19,16,16]/2+W[19,16,17]-(3*W[19,16,19])/2+W[19,16,20]-
W[19,17,2]/2-W[19,17,3]/2+W[19,17,4]/2+W[19,17,16]+
W[19,17,17]-W[19,17,19]-W[19,17,20]/2-W[19,18,1]-
W[19,18,2]+W[19,18,3]/2+W[19,18,4]+W[19,18,5]/2+
W[19,18,18]/2+W[19,18,19]/2+(3*W[19,19,1])/2+W[19,19,3]-
(3*W[19,19,16])/2-W[19,19,17]+W[19,19,18]/2-W[19,19,20]/2+
W[19,20,2]-W[19,20,4]-W[19,20,5]/2+W[19,20,16]-
W[19,20,17]/2-W[19,20,19]/2-W[19,20,20]/2+W[20,1,2]/2+
W[20,1,4]/2-W[20,1,17]/2-W[20,1,18]/2+W[20,2,1]/2-
W[20,2,2]/2-W[20,2,4]/2+W[20,2,16]/2-W[20,2,17]/2+
W[20,2,19]-(3*W[20,2,20])/2+W[20,4,1]/2-W[20,4,2]/2+
W[20,4,5]/2+W[20,4,17]+W[20,4,18]/2-W[20,4,19]-
W[20,4,20]+W[20,5,4]/2+W[20,5,16]/2-W[20,5,18]/2-
W[20,5,19]/2+W[20,16,2]/2+W[20,16,5]/2-(3*W[20,16,16])/2-
W[20,16,17]+W[20,16,18]+W[20,16,19]+W[20,16,20]/2-
W[20,17,1]/2-W[20,17,2]/2+W[20,17,4]-W[20,17,16]+
(3*W[20,17,17])/2-W[20,17,18]/2-W[20,17,19]/2+
(3*W[20,17,20])/2-W[20,18,1]/2+W[20,18,4]/2-W[20,18,5]/2+
W[20,18,16]-W[20,18,17]/2-W[20,18,18]+W[20,18,20]+
W[20,19,2]-W[20,19,4]-W[20,19,5]/2+W[20,19,16]-
W[20,19,17]/2-W[20,19,19]/2-W[20,19,20]/2-(3*W[20,20,2])/2-
W[20,20,4]+W[20,20,16]/2+(3*W[20,20,17])/2+W[20,20,18]-
W[20,20,19]/2)+r[26]*(3*W[1,1,1]-W[1,1,2]/2-(3*W[1,1,3])/2+
W[1,1,5]-W[1,1,16]/2+W[1,1,17]-(3*W[1,1,18])/2+
W[1,1,19]/2+W[1,1,20]/2-W[1,2,1]/2-W[1,2,2]/2-
W[1,2,17]/2+W[1,2,18]/2+W[1,2,19]/2-W[1,2,20]/2-
(3*W[1,3,1])/2+W[1,3,3]/2+W[1,3,16]/2+W[1,3,17]/2-
W[1,3,18]+W[1,3,19]+W[1,3,20]+W[1,4,5]/2+W[1,4,17]/2-
W[1,4,19]/2-W[1,4,20]/2+W[1,5,1]+W[1,5,4]/2-
W[1,5,16]/2+W[1,5,18]/2-W[1,5,19]/2-W[1,5,20]-
W[1,16,1]/2+W[1,16,3]/2-W[1,16,5]/2-W[1,16,16]/2-
W[1,16,19]/2+W[1,16,20]/2+W[1,17,1]-W[1,17,2]/2+
W[1,17,3]/2+W[1,17,4]/2-W[1,17,19]-W[1,17,20]/2-
(3*W[1,18,1])/2+W[1,18,2]/2-W[1,18,3]+W[1,18,5]/2+
W[1,18,18]/2+W[1,18,19]+W[1,18,20]+W[1,19,1]/2+
W[1,19,2]/2+W[1,19,3]-W[1,19,4]/2-W[1,19,5]/2-
W[1,19,16]/2-W[1,19,17]+W[1,19,18]-(3*W[1,19,19])/2+
W[1,20,1]/2-W[1,20,2]/2+W[1,20,3]-W[1,20,4]/2-
W[1,20,5]+W[1,20,16]/2-W[1,20,17]/2+W[1,20,18]-
(3*W[1,20,20])/2-W[2,1,1]/2-W[2,1,2]/2-W[2,1,17]/2+
W[2,1,18]/2+W[2,1,19]/2-W[2,1,20]/2-W[2,2,1]/2+
W[2,2,16]/2-W[2,2,18]/2+W[2,2,20]/2+W[2,3,4]/2+
W[2,3,16]/2-W[2,3,18]/2-W[2,3,19]/2+W[2,4,3]/2-
W[2,4,17]/2-W[2,4,18]/2+W[2,4,20]/2+W[2,16,2]/2+
W[2,16,3]/2+W[2,16,16]/2+W[2,16,18]/2-W[2,16,19]/2-
W[2,16,20]/2-W[2,17,1]/2-W[2,17,4]/2+W[2,17,19]/2+
W[2,17,20]/2+W[2,18,1]/2-W[2,18,2]/2-W[2,18,3]/2-
W[2,18,4]/2+W[2,18,16]/2-(3*W[2,18,18])/2+W[2,18,19]+
W[2,19,1]/2-W[2,19,3]/2-W[2,19,16]/2+W[2,19,17]/2+
W[2,19,18]-W[2,19,20]-W[2,20,1]/2+W[2,20,2]/2+
W[2,20,4]/2-W[2,20,16]/2+W[2,20,17]/2-W[2,20,19]+
(3*W[2,20,20])/2-(3*W[3,1,1])/2+W[3,1,3]/2+W[3,1,16]/2+
W[3,1,17]/2-W[3,1,18]+W[3,1,19]+W[3,1,20]+W[3,2,4]/2+
W[3,2,16]/2-W[3,2,18]/2-W[3,2,19]/2+W[3,3,1]/2-
W[3,3,4]-(3*W[3,3,16])/2+(3*W[3,3,18])/2+W[3,3,19]-
W[3,3,20]/2+W[3,4,2]/2-W[3,4,3]-W[3,4,16]/2+
W[3,4,17]/2+W[3,4,18]+W[3,4,19]/2-W[3,4,20]+
W[3,16,1]/2+W[3,16,2]/2-(3*W[3,16,3])/2-W[3,16,4]/2-
W[3,16,16]/2-W[3,16,18]/2+W[3,16,20]+W[3,17,1]/2+
W[3,17,4]/2-W[3,17,19]/2-W[3,17,20]/2-W[3,18,1]-
W[3,18,2]/2+(3*W[3,18,3])/2+W[3,18,4]-W[3,18,16]/2+
(3*W[3,18,18])/2-W[3,18,19]/2-W[3,18,20]/2+W[3,19,1]-
W[3,19,2]/2+W[3,19,3]+W[3,19,4]/2-W[3,19,17]/2-
W[3,19,18]/2-W[3,19,19]+W[3,20,1]-W[3,20,3]/2-
W[3,20,4]+W[3,20,16]-W[3,20,17]/2-W[3,20,18]/2-
W[3,20,20]/2+W[4,1,5]/2+W[4,1,17]/2-W[4,1,19]/2-
W[4,1,20]/2+W[4,2,3]/2-W[4,2,17]/2-W[4,2,18]/2+
W[4,2,20]/2+W[4,3,2]/2-W[4,3,3]-W[4,3,16]/2+
W[4,3,17]/2+W[4,3,18]+W[4,3,19]/2-W[4,3,20]+W[4,5,1]/2-
W[4,5,16]/2+W[4,5,18]/2-W[4,5,20]/2-W[4,16,3]/2-
W[4,16,5]/2+W[4,16,18]/2+W[4,16,19]/2+W[4,17,1]/2-
W[4,17,2]/2+W[4,17,3]/2-W[4,17,19]/2-W[4,18,2]/2+
W[4,18,3]+W[4,18,5]/2+W[4,18,16]/2-W[4,18,18]-
W[4,18,19]+W[4,18,20]/2-W[4,19,1]/2+W[4,19,3]/2+
W[4,19,16]/2-W[4,19,17]/2-W[4,19,18]+W[4,19,20]-
W[4,20,1]/2+W[4,20,2]/2-W[4,20,3]-W[4,20,5]/2+
W[4,20,18]/2+W[4,20,19]+W[5,1,1]+W[5,1,4]/2-
W[5,1,16]/2+W[5,1,18]/2-W[5,1,19]/2-W[5,1,20]+
W[5,4,1]/2-W[5,4,16]/2+W[5,4,18]/2-W[5,4,20]/2-
W[5,16,1]/2-W[5,16,4]/2+W[5,16,19]/2+W[5,16,20]/2+
W[5,18,1]/2+W[5,18,4]/2-W[5,18,19]/2-W[5,18,20]/2-
W[5,19,1]/2+W[5,19,16]/2-W[5,19,18]/2+W[5,19,20]/2-
W[5,20,1]-W[5,20,4]/2+W[5,20,16]/2-W[5,20,18]/2+
W[5,20,19]/2+W[5,20,20]-W[16,1,1]/2+W[16,1,3]/2-
W[16,1,5]/2-W[16,1,16]/2-W[16,1,19]/2+W[16,1,20]/2+
W[16,2,2]/2+W[16,2,3]/2+W[16,2,16]/2+W[16,2,18]/2-
W[16,2,19]/2-W[16,2,20]/2+W[16,3,1]/2+W[16,3,2]/2-
(3*W[16,3,3])/2-W[16,3,4]/2-W[16,3,16]/2-W[16,3,18]/2+
W[16,3,20]-W[16,4,3]/2-W[16,4,5]/2+W[16,4,18]/2+
W[16,4,19]/2-W[16,5,1]/2-W[16,5,4]/2+W[16,5,19]/2+
W[16,5,20]/2-W[16,16,1]/2+W[16,16,2]/2-W[16,16,3]/2+
W[16,16,19]/2+W[16,18,2]/2-W[16,18,3]/2+W[16,18,4]/2-
W[16,18,20]/2-W[16,19,1]/2-W[16,19,2]/2+W[16,19,4]/2+
W[16,19,5]/2+W[16,19,16]/2+(3*W[16,19,19])/2-W[16,19,20]+
W[16,20,1]/2-W[16,20,2]/2+W[16,20,3]+W[16,20,5]/2-
W[16,20,18]/2-W[16,20,19]+W[17,1,1]-W[17,1,2]/2+
W[17,1,3]/2+W[17,1,4]/2-W[17,1,19]-W[17,1,20]/2-
W[17,2,1]/2-W[17,2,4]/2+W[17,2,19]/2+W[17,2,20]/2+
W[17,3,1]/2+W[17,3,4]/2-W[17,3,19]/2-W[17,3,20]/2+
W[17,4,1]/2-W[17,4,2]/2+W[17,4,3]/2-W[17,4,19]/2-
W[17,19,1]+W[17,19,2]/2-W[17,19,3]/2-W[17,19,4]/2+
W[17,19,19]+W[17,19,20]/2-W[17,20,1]/2+W[17,20,2]/2-
W[17,20,3]/2+W[17,20,19]/2-(3*W[18,1,1])/2+W[18,1,2]/2-
W[18,1,3]+W[18,1,5]/2+W[18,1,18]/2+W[18,1,19]+
W[18,1,20]+W[18,2,1]/2-W[18,2,2]/2-W[18,2,3]/2-
W[18,2,4]/2+W[18,2,16]/2-(3*W[18,2,18])/2+W[18,2,19]-
W[18,3,1]-W[18,3,2]/2+(3*W[18,3,3])/2+W[18,3,4]-
W[18,3,16]/2+(3*W[18,3,18])/2-W[18,3,19]/2-W[18,3,20]/2-
W[18,4,2]/2+W[18,4,3]+W[18,4,5]/2+W[18,4,16]/2-
W[18,4,18]-W[18,4,19]+W[18,4,20]/2+W[18,5,1]/2+
W[18,5,4]/2-W[18,5,19]/2-W[18,5,20]/2+W[18,16,2]/2-
W[18,16,3]/2+W[18,16,4]/2-W[18,16,20]/2+W[18,18,1]/2-
(3*W[18,18,2])/2+(3*W[18,18,3])/2-W[18,18,4]-W[18,18,19]/2+
W[18,18,20]+W[18,19,1]+W[18,19,2]-W[18,19,3]/2-
W[18,19,4]-W[18,19,5]/2-W[18,19,18]/2-W[18,19,19]/2+
W[18,20,1]-W[18,20,3]/2+W[18,20,4]/2-W[18,20,5]/2-
W[18,20,16]/2+W[18,20,18]-W[18,20,20]+W[19,1,1]/2+
W[19,1,2]/2+W[19,1,3]-W[19,1,4]/2-W[19,1,5]/2-
W[19,1,16]/2-W[19,1,17]+W[19,1,18]-(3*W[19,1,19])/2+
W[19,2,1]/2-W[19,2,3]/2-W[19,2,16]/2+W[19,2,17]/2+
W[19,2,18]-W[19,2,20]+W[19,3,1]-W[19,3,2]/2+W[19,3,3]+
W[19,3,4]/2-W[19,3,17]/2-W[19,3,18]/2-W[19,3,19]-
W[19,4,1]/2+W[19,4,3]/2+W[19,4,16]/2-W[19,4,17]/2-
W[19,4,18]+W[19,4,20]-W[19,5,1]/2+W[19,5,16]/2-
W[19,5,18]/2+W[19,5,20]/2-W[19,16,1]/2-W[19,16,2]/2+
W[19,16,4]/2+W[19,16,5]/2+W[19,16,16]/2+(3*W[19,16,19])/2-
W[19,16,20]-W[19,17,1]+W[19,17,2]/2-W[19,17,3]/2-
W[19,17,4]/2+W[19,17,19]+W[19,17,20]/2+W[19,18,1]+
W[19,18,2]-W[19,18,3]/2-W[19,18,4]-W[19,18,5]/2-
W[19,18,18]/2-W[19,18,19]/2-(3*W[19,19,1])/2-W[19,19,3]+
(3*W[19,19,16])/2+W[19,19,17]-W[19,19,18]/2+W[19,19,20]/2-
W[19,20,2]+W[19,20,4]+W[19,20,5]/2-W[19,20,16]+
W[19,20,17]/2+W[19,20,19]/2+W[19,20,20]/2+W[20,1,1]/2-
W[20,1,2]/2+W[20,1,3]-W[20,1,4]/2-W[20,1,5]+
W[20,1,16]/2-W[20,1,17]/2+W[20,1,18]-(3*W[20,1,20])/2-
W[20,2,1]/2+W[20,2,2]/2+W[20,2,4]/2-W[20,2,16]/2+
W[20,2,17]/2-W[20,2,19]+(3*W[20,2,20])/2+W[20,3,1]-
W[20,3,3]/2-W[20,3,4]+W[20,3,16]-W[20,3,17]/2-
W[20,3,18]/2-W[20,3,20]/2-W[20,4,1]/2+W[20,4,2]/2-
W[20,4,3]-W[20,4,5]/2+W[20,4,18]/2+W[20,4,19]-
W[20,5,1]-W[20,5,4]/2+W[20,5,16]/2-W[20,5,18]/2+
W[20,5,19]/2+W[20,5,20]+W[20,16,1]/2-W[20,16,2]/2+
W[20,16,3]+W[20,16,5]/2-W[20,16,18]/2-W[20,16,19]-
W[20,17,1]/2+W[20,17,2]/2-W[20,17,3]/2+W[20,17,19]/2+
W[20,18,1]-W[20,18,3]/2+W[20,18,4]/2-W[20,18,5]/2-
W[20,18,16]/2+W[20,18,18]-W[20,18,20]-W[20,19,2]+
W[20,19,4]+W[20,19,5]/2-W[20,19,16]+W[20,19,17]/2+
W[20,19,19]/2+W[20,19,20]/2-(3*W[20,20,1])/2+
(3*W[20,20,2])/2-W[20,20,3]/2+W[20,20,5]-W[20,20,18]+
W[20,20,19]/2)+r[16]*(W[2,2,3]-W[2,2,5]/2-(3*W[2,2,17])/2-
W[2,2,18]+W[2,2,19]/2+(3*W[2,2,20])/2+W[2,3,2]-
W[2,3,16]-W[2,3,17]+W[2,3,19]-W[2,5,2]/2-W[2,5,5]/2-
W[2,5,16]/2+W[2,5,17]-W[2,5,18]+W[2,5,19]-W[2,5,20]/2-
W[2,16,3]-W[2,16,5]/2+W[2,16,17]/2+W[2,16,18]+
W[2,16,19]/2-W[2,16,20]/2-(3*W[2,17,2])/2-W[2,17,3]+
W[2,17,5]+W[2,17,16]/2+W[2,17,17]/2+W[2,17,19]/2-
W[2,17,20]-W[2,18,2]-W[2,18,5]+W[2,18,16]+W[2,18,20]+
W[2,19,2]/2+W[2,19,3]+W[2,19,5]+W[2,19,16]/2+
W[2,19,17]/2-(3*W[2,19,19])/2-W[2,19,20]+(3*W[2,20,2])/2-
W[2,20,5]/2-W[2,20,16]/2-W[2,20,17]+W[2,20,18]-
W[2,20,19]+(3*W[2,20,20])/2+W[3,2,2]-W[3,2,16]-
W[3,2,17]+W[3,2,19]-W[3,16,2]+W[3,16,16]+W[3,16,17]-
W[3,16,19]-W[3,17,2]+W[3,17,16]+W[3,17,17]-W[3,17,19]+
W[3,19,2]-W[3,19,16]-W[3,19,17]+W[3,19,19]+W[4,5,5]+
W[4,5,17]-W[4,5,19]-W[4,5,20]+W[4,17,5]+W[4,17,17]-
W[4,17,19]-W[4,17,20]-W[4,19,5]-W[4,19,17]+W[4,19,19]+
W[4,19,20]-W[4,20,5]-W[4,20,17]+W[4,20,19]+W[4,20,20]-
W[5,2,2]/2-W[5,2,5]/2-W[5,2,16]/2+W[5,2,17]-W[5,2,18]+
W[5,2,19]-W[5,2,20]/2+W[5,4,5]+W[5,4,17]-W[5,4,19]-
W[5,4,20]-W[5,5,2]/2+W[5,5,4]+(3*W[5,5,16])/2+
W[5,5,17]/2-W[5,5,18]-(3*W[5,5,19])/2-W[5,16,2]/2+
(3*W[5,16,5])/2+(3*W[5,16,16])/2-W[5,16,17]+W[5,16,18]-
W[5,16,19]-W[5,16,20]/2+W[5,17,2]+W[5,17,4]+
W[5,17,5]/2-W[5,17,16]-(3*W[5,17,17])/2+W[5,17,19]/2+
W[5,17,20]/2-W[5,18,2]-W[5,18,5]+W[5,18,16]+W[5,18,20]+
W[5,19,2]-W[5,19,4]-(3*W[5,19,5])/2-W[5,19,16]+
W[5,19,17]/2+W[5,19,19]/2+W[5,19,20]/2-W[5,20,2]/2-
W[5,20,4]-W[5,20,16]/2+W[5,20,17]/2+W[5,20,18]+
W[5,20,19]/2-W[16,2,3]-W[16,2,5]/2+W[16,2,17]/2+
W[16,2,18]+W[16,2,19]/2-W[16,2,20]/2-W[16,3,2]+
W[16,3,16]+W[16,3,17]-W[16,3,19]-W[16,5,2]/2+
(3*W[16,5,5])/2+(3*W[16,5,16])/2-W[16,5,17]+W[16,5,18]-
W[16,5,19]-W[16,5,20]/2+W[16,16,3]+(3*W[16,16,5])/2+
W[16,16,17]/2-W[16,16,18]-(3*W[16,16,19])/2-W[16,16,20]/2+
W[16,17,2]/2+W[16,17,3]-W[16,17,5]+W[16,17,16]/2-
(3*W[16,17,17])/2+W[16,17,19]/2+W[16,17,20]+W[16,18,2]+
W[16,18,5]-W[16,18,16]-W[16,18,20]+W[16,19,2]/2-
W[16,19,3]-W[16,19,5]-(3*W[16,19,16])/2+W[16,19,17]/2+
W[16,19,19]/2+W[16,19,20]-W[16,20,2]/2-W[16,20,5]/2-
W[16,20,16]/2+W[16,20,17]-W[16,20,18]+W[16,20,19]-
W[16,20,20]/2-(3*W[17,2,2])/2-W[17,2,3]+W[17,2,5]+
W[17,2,16]/2+W[17,2,17]/2+W[17,2,19]/2-W[17,2,20]-
W[17,3,2]+W[17,3,16]+W[17,3,17]-W[17,3,19]+W[17,4,5]+
W[17,4,17]-W[17,4,19]-W[17,4,20]+W[17,5,2]+W[17,5,4]+
W[17,5,5]/2-W[17,5,16]-(3*W[17,5,17])/2+W[17,5,19]/2+
W[17,5,20]/2+W[17,16,2]/2+W[17,16,3]-W[17,16,5]+
W[17,16,16]/2-(3*W[17,16,17])/2+W[17,16,19]/2+W[17,16,20]+
W[17,17,2]/2+W[17,17,3]+W[17,17,4]-(3*W[17,17,5])/2-
(3*W[17,17,16])/2+3*W[17,17,17]-W[17,17,19]+W[17,17,20]/2+
W[17,19,2]/2-W[17,19,3]-W[17,19,4]+W[17,19,5]/2+
W[17,19,16]/2-W[17,19,17]-W[17,19,19]+W[17,19,20]/2-
W[17,20,2]-W[17,20,4]+W[17,20,5]/2+W[17,20,16]+
W[17,20,17]/2+W[17,20,19]/2-(3*W[17,20,20])/2-W[18,2,2]-
W[18,2,5]+W[18,2,16]+W[18,2,20]-W[18,5,2]-W[18,5,5]+
W[18,5,16]+W[18,5,20]+W[18,16,2]+W[18,16,5]-
W[18,16,16]-W[18,16,20]+W[18,20,2]+W[18,20,5]-
W[18,20,16]-W[18,20,20]+W[19,2,2]/2+W[19,2,3]+
W[19,2,5]+W[19,2,16]/2+W[19,2,17]/2-(3*W[19,2,19])/2-
W[19,2,20]+W[19,3,2]-W[19,3,16]-W[19,3,17]+W[19,3,19]-
W[19,4,5]-W[19,4,17]+W[19,4,19]+W[19,4,20]+W[19,5,2]-
W[19,5,4]-(3*W[19,5,5])/2-W[19,5,16]+W[19,5,17]/2+
W[19,5,19]/2+W[19,5,20]/2+W[19,16,2]/2-W[19,16,3]-
W[19,16,5]-(3*W[19,16,16])/2+W[19,16,17]/2+W[19,16,19]/2+
W[19,16,20]+W[19,17,2]/2-W[19,17,3]-W[19,17,4]+
W[19,17,5]/2+W[19,17,16]/2-W[19,17,17]-W[19,17,19]+
W[19,17,20]/2-(3*W[19,19,2])/2+W[19,19,3]+W[19,19,4]+
W[19,19,5]/2+W[19,19,16]/2-W[19,19,17]+3*W[19,19,19]-
(3*W[19,19,20])/2-W[19,20,2]+W[19,20,4]+W[19,20,5]/2+
W[19,20,16]+W[19,20,17]/2-(3*W[19,20,19])/2+W[19,20,20]/2+
(3*W[20,2,2])/2-W[20,2,5]/2-W[20,2,16]/2-W[20,2,17]+
W[20,2,18]-W[20,2,19]+(3*W[20,2,20])/2-W[20,4,5]-
W[20,4,17]+W[20,4,19]+W[20,4,20]-W[20,5,2]/2-W[20,5,4]-
W[20,5,16]/2+W[20,5,17]/2+W[20,5,18]+W[20,5,19]/2-
W[20,16,2]/2-W[20,16,5]/2-W[20,16,16]/2+W[20,16,17]-
W[20,16,18]+W[20,16,19]-W[20,16,20]/2-W[20,17,2]-
W[20,17,4]+W[20,17,5]/2+W[20,17,16]+W[20,17,17]/2+
W[20,17,19]/2-(3*W[20,17,20])/2+W[20,18,2]+W[20,18,5]-
W[20,18,16]-W[20,18,20]-W[20,19,2]+W[20,19,4]+
W[20,19,5]/2+W[20,19,16]+W[20,19,17]/2-(3*W[20,19,19])/2+
W[20,19,20]/2+(3*W[20,20,2])/2+W[20,20,4]-W[20,20,16]/2-
(3*W[20,20,17])/2-W[20,20,18]+W[20,20,19]/2)+
r[18]*(-W[1,1,2]/2+W[1,1,16]/2+W[1,1,17]/2-W[1,1,19]/2-
W[1,2,1]/2-(3*W[1,2,2])/2+W[1,2,4]+W[1,2,17]/2-
W[1,2,18]/2+W[1,2,19]/2-W[1,2,20]/2+W[1,4,2]+
W[1,4,5]/2-W[1,4,16]-W[1,4,17]/2+W[1,4,19]/2-
W[1,4,20]/2+W[1,5,4]/2+W[1,5,16]/2-W[1,5,18]/2-
W[1,5,19]/2+W[1,16,1]/2-W[1,16,4]+W[1,16,5]/2+
(3*W[1,16,16])/2-W[1,16,17]/2+W[1,16,18]/2-W[1,16,19]/2+
W[1,17,1]/2+W[1,17,2]/2-W[1,17,4]/2-W[1,17,16]/2+
W[1,17,17]/2+W[1,17,20]/2-W[1,18,2]/2-W[1,18,5]/2+
W[1,18,16]/2+W[1,18,20]/2-W[1,19,1]/2+W[1,19,2]/2+
W[1,19,4]/2-W[1,19,5]/2-W[1,19,16]/2-W[1,19,19]/2-
W[1,20,2]/2-W[1,20,4]/2+W[1,20,17]/2+W[1,20,18]/2-
W[2,1,1]/2-(3*W[2,1,2])/2+W[2,1,4]+W[2,1,17]/2-
W[2,1,18]/2+W[2,1,19]/2-W[2,1,20]/2-(3*W[2,2,1])/2-
W[2,2,4]/2+W[2,2,16]-W[2,2,18]+W[2,2,19]/2+
(3*W[2,2,20])/2-W[2,3,4]/2-W[2,3,16]/2+W[2,3,18]/2+
W[2,3,19]/2+W[2,4,1]-W[2,4,2]/2-W[2,4,3]/2-W[2,4,4]/2-
W[2,4,18]+W[2,4,19]-W[2,4,20]/2+W[2,16,2]-W[2,16,3]/2-
W[2,16,16]-W[2,16,17]/2+W[2,16,18]/2+W[2,16,19]-
W[2,16,20]/2+W[2,17,1]/2-W[2,17,16]/2+W[2,17,18]/2-
W[2,17,20]/2-W[2,18,1]/2-W[2,18,2]+W[2,18,3]/2-
W[2,18,4]+W[2,18,16]/2+W[2,18,17]/2+W[2,18,20]+
W[2,19,1]/2+W[2,19,2]/2+W[2,19,3]/2+W[2,19,4]+
W[2,19,16]-(3*W[2,19,19])/2-W[2,19,20]-W[2,20,1]/2+
(3*W[2,20,2])/2-W[2,20,4]/2-W[2,20,16]/2-W[2,20,17]/2+
W[2,20,18]-W[2,20,19]+(3*W[2,20,20])/2-W[3,2,4]/2-
W[3,2,16]/2+W[3,2,18]/2+W[3,2,19]/2-W[3,4,2]/2+
W[3,4,16]/2+W[3,4,17]/2-W[3,4,19]/2-W[3,16,2]/2+
W[3,16,4]/2+W[3,16,16]+W[3,16,17]/2-W[3,16,18]/2-
W[3,16,19]+W[3,17,4]/2+W[3,17,16]/2-W[3,17,18]/2-
W[3,17,19]/2+W[3,18,2]/2-W[3,18,16]/2-W[3,18,17]/2+
W[3,18,19]/2+W[3,19,2]/2-W[3,19,4]/2-W[3,19,16]-
W[3,19,17]/2+W[3,19,18]/2+W[3,19,19]+W[4,1,2]+
W[4,1,5]/2-W[4,1,16]-W[4,1,17]/2+W[4,1,19]/2-
W[4,1,20]/2+W[4,2,1]-W[4,2,2]/2-W[4,2,3]/2-W[4,2,4]/2-
W[4,2,18]+W[4,2,19]-W[4,2,20]/2-W[4,3,2]/2+W[4,3,16]/2+
W[4,3,17]/2-W[4,3,19]/2-W[4,4,2]/2+W[4,4,5]+
W[4,4,16]/2+(3*W[4,4,17])/2-(3*W[4,4,19])/2-W[4,4,20]+
W[4,5,1]/2+W[4,5,4]+W[4,5,16]/2-W[4,5,18]/2-W[4,5,19]-
W[4,5,20]/2-W[4,16,1]+W[4,16,3]/2+W[4,16,4]/2+
W[4,16,5]/2+W[4,16,16]/2-W[4,16,17]+W[4,16,18]-
W[4,17,1]/2+W[4,17,3]/2+(3*W[4,17,4])/2-W[4,17,16]+
W[4,17,17]/2+W[4,17,18]/2-W[4,17,19]/2-W[4,18,2]-
W[4,18,5]/2+W[4,18,16]+W[4,18,17]/2-W[4,18,19]/2+
W[4,18,20]/2+W[4,19,1]/2+W[4,19,2]-W[4,19,3]/2-
(3*W[4,19,4])/2-W[4,19,5]-W[4,19,17]/2-W[4,19,18]/2+
W[4,19,19]/2+W[4,19,20]-W[4,20,1]/2-W[4,20,2]/2-
W[4,20,4]-W[4,20,5]/2+W[4,20,18]/2+W[4,20,19]+
W[4,20,20]+W[5,1,4]/2+W[5,1,16]/2-W[5,1,18]/2-
W[5,1,19]/2+W[5,4,1]/2+W[5,4,4]+W[5,4,16]/2-
W[5,4,18]/2-W[5,4,19]-W[5,4,20]/2+W[5,16,1]/2+
W[5,16,4]/2-W[5,16,19]/2-W[5,16,20]/2-W[5,18,1]/2-
W[5,18,4]/2+W[5,18,19]/2+W[5,18,20]/2-W[5,19,1]/2-
W[5,19,4]-W[5,19,16]/2+W[5,19,18]/2+W[5,19,19]+
W[5,19,20]/2-W[5,20,4]/2-W[5,20,16]/2+W[5,20,18]/2+
W[5,20,19]/2+W[16,1,1]/2-W[16,1,4]+W[16,1,5]/2+
(3*W[16,1,16])/2-W[16,1,17]/2+W[16,1,18]/2-W[16,1,19]/2+
W[16,2,2]-W[16,2,3]/2-W[16,2,16]-W[16,2,17]/2+
W[16,2,18]/2+W[16,2,19]-W[16,2,20]/2-W[16,3,2]/2+
W[16,3,4]/2+W[16,3,16]+W[16,3,17]/2-W[16,3,18]/2-
W[16,3,19]-W[16,4,1]+W[16,4,3]/2+W[16,4,4]/2+
W[16,4,5]/2+W[16,4,16]/2-W[16,4,17]+W[16,4,18]+
W[16,5,1]/2+W[16,5,4]/2-W[16,5,19]/2-W[16,5,20]/2+
(3*W[16,16,1])/2-W[16,16,2]+W[16,16,3]+W[16,16,4]/2-
(3*W[16,16,19])/2-W[16,16,20]/2-W[16,17,1]/2-W[16,17,2]/2+
W[16,17,3]/2-W[16,17,4]+W[16,17,19]/2+W[16,17,20]+
W[16,18,1]/2+W[16,18,2]/2-W[16,18,3]/2+W[16,18,4]-
W[16,18,19]/2-W[16,18,20]-W[16,19,1]/2+W[16,19,2]-
W[16,19,3]-W[16,19,5]/2-(3*W[16,19,16])/2+W[16,19,17]/2-
W[16,19,18]/2+W[16,19,19]/2+W[16,19,20]-W[16,20,2]/2-
W[16,20,5]/2-W[16,20,16]/2+W[16,20,17]-W[16,20,18]+
W[16,20,19]-W[16,20,20]/2+W[17,1,1]/2+W[17,1,2]/2-
W[17,1,4]/2-W[17,1,16]/2+W[17,1,17]/2+W[17,1,20]/2+
W[17,2,1]/2-W[17,2,16]/2+W[17,2,18]/2-W[17,2,20]/2+
W[17,3,4]/2+W[17,3,16]/2-W[17,3,18]/2-W[17,3,19]/2-
W[17,4,1]/2+W[17,4,3]/2+(3*W[17,4,4])/2-W[17,4,16]+
W[17,4,17]/2+W[17,4,18]/2-W[17,4,19]/2-W[17,16,1]/2-
W[17,16,2]/2+W[17,16,3]/2-W[17,16,4]+W[17,16,19]/2+
W[17,16,20]+W[17,17,1]/2+W[17,17,4]/2-W[17,17,19]/2-
W[17,17,20]/2+W[17,18,2]/2-W[17,18,3]/2+W[17,18,4]/2-
W[17,18,20]/2-W[17,19,3]/2-W[17,19,4]/2+W[17,19,16]/2-
W[17,19,17]/2-W[17,19,19]/2+W[17,19,20]/2+W[17,20,1]/2-
W[17,20,2]/2+W[17,20,16]-W[17,20,17]/2-W[17,20,18]/2+
W[17,20,19]/2-(3*W[17,20,20])/2-W[18,1,2]/2-W[18,1,5]/2+
W[18,1,16]/2+W[18,1,20]/2-W[18,2,1]/2-W[18,2,2]+
W[18,2,3]/2-W[18,2,4]+W[18,2,16]/2+W[18,2,17]/2+
W[18,2,20]+W[18,3,2]/2-W[18,3,16]/2-W[18,3,17]/2+
W[18,3,19]/2-W[18,4,2]-W[18,4,5]/2+W[18,4,16]+
W[18,4,17]/2-W[18,4,19]/2+W[18,4,20]/2-W[18,5,1]/2-
W[18,5,4]/2+W[18,5,19]/2+W[18,5,20]/2+W[18,16,1]/2+
W[18,16,2]/2-W[18,16,3]/2+W[18,16,4]-W[18,16,19]/2-
W[18,16,20]+W[18,17,2]/2-W[18,17,3]/2+W[18,17,4]/2-
W[18,17,20]/2+W[18,19,3]/2-W[18,19,4]/2+W[18,19,5]/2-
W[18,19,16]/2+W[18,20,1]/2+W[18,20,2]+W[18,20,4]/2+
W[18,20,5]/2-W[18,20,16]-W[18,20,17]/2-W[18,20,20]-
W[19,1,1]/2+W[19,1,2]/2+W[19,1,4]/2-W[19,1,5]/2-
W[19,1,16]/2-W[19,1,19]/2+W[19,2,1]/2+W[19,2,2]/2+
W[19,2,3]/2+W[19,2,4]+W[19,2,16]-(3*W[19,2,19])/2-
W[19,2,20]+W[19,3,2]/2-W[19,3,4]/2-W[19,3,16]-
W[19,3,17]/2+W[19,3,18]/2+W[19,3,19]+W[19,4,1]/2+
W[19,4,2]-W[19,4,3]/2-(3*W[19,4,4])/2-W[19,4,5]-
W[19,4,17]/2-W[19,4,18]/2+W[19,4,19]/2+W[19,4,20]-
W[19,5,1]/2-W[19,5,4]-W[19,5,16]/2+W[19,5,18]/2+
W[19,5,19]+W[19,5,20]/2-W[19,16,1]/2+W[19,16,2]-
W[19,16,3]-W[19,16,5]/2-(3*W[19,16,16])/2+W[19,16,17]/2-
W[19,16,18]/2+W[19,16,19]/2+W[19,16,20]-W[19,17,3]/2-
W[19,17,4]/2+W[19,17,16]/2-W[19,17,17]/2-W[19,17,19]/2+
W[19,17,20]/2+W[19,18,3]/2-W[19,18,4]/2+W[19,18,5]/2-
W[19,18,16]/2-W[19,19,1]/2-(3*W[19,19,2])/2+W[19,19,3]+
W[19,19,4]/2+W[19,19,5]+W[19,19,16]/2-W[19,19,17]/2+
3*W[19,19,19]-(3*W[19,19,20])/2-W[19,20,2]+W[19,20,4]+
W[19,20,5]/2+W[19,20,16]+W[19,20,17]/2-(3*W[19,20,19])/2+
W[19,20,20]/2-W[20,1,2]/2-W[20,1,4]/2+W[20,1,17]/2+
W[20,1,18]/2-W[20,2,1]/2+(3*W[20,2,2])/2-W[20,2,4]/2-
W[20,2,16]/2-W[20,2,17]/2+W[20,2,18]-W[20,2,19]+
(3*W[20,2,20])/2-W[20,4,1]/2-W[20,4,2]/2-W[20,4,4]-
W[20,4,5]/2+W[20,4,18]/2+W[20,4,19]+W[20,4,20]-
W[20,5,4]/2-W[20,5,16]/2+W[20,5,18]/2+W[20,5,19]/2-
W[20,16,2]/2-W[20,16,5]/2-W[20,16,16]/2+W[20,16,17]-
W[20,16,18]+W[20,16,19]-W[20,16,20]/2+W[20,17,1]/2-
W[20,17,2]/2+W[20,17,16]-W[20,17,17]/2-W[20,17,18]/2+
W[20,17,19]/2-(3*W[20,17,20])/2+W[20,18,1]/2+W[20,18,2]+
W[20,18,4]/2+W[20,18,5]/2-W[20,18,16]-W[20,18,17]/2-
W[20,18,20]-W[20,19,2]+W[20,19,4]+W[20,19,5]/2+
W[20,19,16]+W[20,19,17]/2-(3*W[20,19,19])/2+W[20,19,20]/2+
(3*W[20,20,2])/2+W[20,20,4]-W[20,20,16]/2-
(3*W[20,20,17])/2-W[20,20,18]+W[20,20,19]/2)+
r[44]*(W[1,1,3]/2+(3*W[1,1,5])/2+W[1,1,17]-W[1,1,18]/2-
(3*W[1,1,19])/2-W[1,1,20]+W[1,2,3]+W[1,2,5]/2-
W[1,2,17]/2-W[1,2,18]-W[1,2,19]/2+W[1,2,20]/2+
W[1,3,1]/2+W[1,3,2]+W[1,3,3]/2-W[1,3,4]-W[1,3,5]+
W[1,3,16]/2+W[1,3,17]/2-W[1,4,3]-W[1,4,5]/2+
W[1,4,17]/2+W[1,4,18]+W[1,4,19]/2-W[1,4,20]/2+
(3*W[1,5,1])/2+W[1,5,2]/2-W[1,5,3]-W[1,5,4]/2+
W[1,5,5]/2+W[1,5,16]/2-W[1,5,19]/2+W[1,16,3]/2+
W[1,16,5]/2-W[1,16,18]/2-W[1,16,19]/2+W[1,17,1]-
W[1,17,2]/2+W[1,17,3]/2+W[1,17,4]/2-W[1,17,19]-
W[1,17,20]/2-W[1,18,1]/2-W[1,18,2]+W[1,18,4]-
W[1,18,16]/2-W[1,18,18]/2+W[1,18,19]-W[1,18,20]/2-
(3*W[1,19,1])/2-W[1,19,2]/2+W[1,19,4]/2-W[1,19,5]/2-
W[1,19,16]/2-W[1,19,17]+W[1,19,18]+W[1,19,19]/2+
W[1,19,20]-W[1,20,1]+W[1,20,2]/2-W[1,20,4]/2-
W[1,20,17]/2-W[1,20,18]/2+W[1,20,19]+W[1,20,20]+
W[2,1,3]+W[2,1,5]/2-W[2,1,17]/2-W[2,1,18]-W[2,1,19]/2+
W[2,1,20]/2+W[2,3,1]+W[2,3,4]/2-W[2,3,16]/2+
W[2,3,18]/2-W[2,3,19]/2-W[2,3,20]+W[2,4,3]/2-
W[2,4,17]/2-W[2,4,18]/2+W[2,4,20]/2+W[2,5,1]/2-
W[2,5,16]/2+W[2,5,18]/2-W[2,5,20]/2-W[2,16,3]/2-
W[2,16,5]/2+W[2,16,18]/2+W[2,16,19]/2-W[2,17,1]/2-
W[2,17,4]/2+W[2,17,19]/2+W[2,17,20]/2-W[2,18,1]+
W[2,18,3]/2-W[2,18,4]/2+W[2,18,5]/2+W[2,18,16]/2-
W[2,18,18]+W[2,18,20]-W[2,19,1]/2-W[2,19,3]/2+
W[2,19,16]/2+W[2,19,17]/2+W[2,20,1]/2-W[2,20,3]+
W[2,20,4]/2-W[2,20,5]/2+W[2,20,17]/2+W[2,20,18]-
W[2,20,20]+W[3,1,1]/2+W[3,1,2]+W[3,1,3]/2-W[3,1,4]-
W[3,1,5]+W[3,1,16]/2+W[3,1,17]/2+W[3,2,1]+W[3,2,4]/2-
W[3,2,16]/2+W[3,2,18]/2-W[3,2,19]/2-W[3,2,20]+
W[3,3,1]/2+(3*W[3,3,4])/2+W[3,3,16]-W[3,3,18]-
(3*W[3,3,19])/2-W[3,3,20]/2-W[3,4,1]+W[3,4,2]/2+
(3*W[3,4,3])/2+W[3,4,4]/2-W[3,4,5]/2+W[3,4,17]/2-
W[3,4,19]/2-W[3,5,1]-W[3,5,4]/2+W[3,5,16]/2-
W[3,5,18]/2+W[3,5,19]/2+W[3,5,20]+W[3,16,1]/2-
W[3,16,2]/2+W[3,16,3]+W[3,16,5]/2-W[3,16,18]/2-
W[3,16,19]+W[3,17,1]/2+W[3,17,4]/2-W[3,17,19]/2-
W[3,17,20]/2+W[3,18,2]/2-W[3,18,3]-W[3,18,5]/2-
W[3,18,16]/2+W[3,18,18]+W[3,18,19]-W[3,18,20]/2-
W[3,19,2]/2-(3*W[3,19,3])/2-W[3,19,4]/2+W[3,19,5]/2-
W[3,19,16]-W[3,19,17]/2+W[3,19,18]+W[3,19,19]/2+
W[3,19,20]-W[3,20,2]-W[3,20,3]/2+W[3,20,5]-
W[3,20,17]/2-W[3,20,18]/2+W[3,20,19]-W[3,20,20]/2-
W[4,1,3]-W[4,1,5]/2+W[4,1,17]/2+W[4,1,18]+W[4,1,19]/2-
W[4,1,20]/2+W[4,2,3]/2-W[4,2,17]/2-W[4,2,18]/2+
W[4,2,20]/2-W[4,3,1]+W[4,3,2]/2+(3*W[4,3,3])/2+
W[4,3,4]/2-W[4,3,5]/2+W[4,3,17]/2-W[4,3,19]/2+
W[4,4,3]/2+W[4,4,5]/2-W[4,4,18]/2-W[4,4,19]/2-
W[4,5,1]/2-W[4,5,3]/2+W[4,5,4]/2+W[4,5,5]/2+
W[4,5,18]/2+W[4,5,20]/2+W[4,17,1]/2-W[4,17,2]/2+
W[4,17,3]/2-W[4,17,19]/2+W[4,18,1]-W[4,18,2]/2-
W[4,18,4]/2+W[4,18,5]/2-(3*W[4,18,18])/2+W[4,18,19]/2-
W[4,18,20]/2+W[4,19,1]/2-W[4,19,3]/2-W[4,19,4]/2-
W[4,19,17]/2+W[4,19,18]/2-W[4,19,19]/2-W[4,20,1]/2+
W[4,20,2]/2+W[4,20,5]/2-W[4,20,18]/2+(3*W[5,1,1])/2+
W[5,1,2]/2-W[5,1,3]-W[5,1,4]/2+W[5,1,5]/2+W[5,1,16]/2-
W[5,1,19]/2+W[5,2,1]/2-W[5,2,16]/2+W[5,2,18]/2-
W[5,2,20]/2-W[5,3,1]-W[5,3,4]/2+W[5,3,16]/2-
W[5,3,18]/2+W[5,3,19]/2+W[5,3,20]-W[5,4,1]/2-
W[5,4,3]/2+W[5,4,4]/2+W[5,4,5]/2+W[5,4,18]/2+
W[5,4,20]/2+W[5,5,1]/2+W[5,5,4]/2-W[5,5,19]/2-
W[5,5,20]/2+W[5,16,1]/2-W[5,16,2]/2+W[5,16,3]/2-
W[5,16,19]/2+W[5,18,2]/2-W[5,18,3]/2+W[5,18,4]/2-
W[5,18,20]/2-W[5,19,1]/2+W[5,19,3]/2-W[5,19,5]/2-
W[5,19,16]/2-W[5,19,19]/2+W[5,19,20]/2-W[5,20,2]/2+
W[5,20,3]+W[5,20,4]/2-W[5,20,5]/2-W[5,20,18]/2+
W[5,20,19]/2-(3*W[5,20,20])/2+W[16,1,3]/2+W[16,1,5]/2-
W[16,1,18]/2-W[16,1,19]/2-W[16,2,3]/2-W[16,2,5]/2+
W[16,2,18]/2+W[16,2,19]/2+W[16,3,1]/2-W[16,3,2]/2+
W[16,3,3]+W[16,3,5]/2-W[16,3,18]/2-W[16,3,19]+
W[16,5,1]/2-W[16,5,2]/2+W[16,5,3]/2-W[16,5,19]/2-
W[16,18,1]/2+W[16,18,2]/2-W[16,18,3]/2+W[16,18,19]/2-
W[16,19,1]/2+W[16,19,2]/2-W[16,19,3]-W[16,19,5]/2+
W[16,19,18]/2+W[16,19,19]+W[17,1,1]-W[17,1,2]/2+
W[17,1,3]/2+W[17,1,4]/2-W[17,1,19]-W[17,1,20]/2-
W[17,2,1]/2-W[17,2,4]/2+W[17,2,19]/2+W[17,2,20]/2+
W[17,3,1]/2+W[17,3,4]/2-W[17,3,19]/2-W[17,3,20]/2+
W[17,4,1]/2-W[17,4,2]/2+W[17,4,3]/2-W[17,4,19]/2-
W[17,19,1]+W[17,19,2]/2-W[17,19,3]/2-W[17,19,4]/2+
W[17,19,19]+W[17,19,20]/2-W[17,20,1]/2+W[17,20,2]/2-
W[17,20,3]/2+W[17,20,19]/2-W[18,1,1]/2-W[18,1,2]+
W[18,1,4]-W[18,1,16]/2-W[18,1,18]/2+W[18,1,19]-
W[18,1,20]/2-W[18,2,1]+W[18,2,3]/2-W[18,2,4]/2+
W[18,2,5]/2+W[18,2,16]/2-W[18,2,18]+W[18,2,20]+
W[18,3,2]/2-W[18,3,3]-W[18,3,5]/2-W[18,3,16]/2+
W[18,3,18]+W[18,3,19]-W[18,3,20]/2+W[18,4,1]-
W[18,4,2]/2-W[18,4,4]/2+W[18,4,5]/2-(3*W[18,4,18])/2+
W[18,4,19]/2-W[18,4,20]/2+W[18,5,2]/2-W[18,5,3]/2+
W[18,5,4]/2-W[18,5,20]/2-W[18,16,1]/2+W[18,16,2]/2-
W[18,16,3]/2+W[18,16,19]/2-W[18,18,1]/2-W[18,18,2]+
W[18,18,3]-(3*W[18,18,4])/2+W[18,18,19]/2+
(3*W[18,18,20])/2+W[18,19,1]+W[18,19,3]+W[18,19,4]/2+
W[18,19,16]/2+W[18,19,18]/2-(3*W[18,19,19])/2-W[18,19,20]-
W[18,20,1]/2+W[18,20,2]-W[18,20,3]/2-W[18,20,4]/2-
W[18,20,5]/2+(3*W[18,20,18])/2-W[18,20,19]+
(3*W[18,20,20])/2-(3*W[19,1,1])/2-W[19,1,2]/2+W[19,1,4]/2-
W[19,1,5]/2-W[19,1,16]/2-W[19,1,17]+W[19,1,18]+
W[19,1,19]/2+W[19,1,20]-W[19,2,1]/2-W[19,2,3]/2+
W[19,2,16]/2+W[19,2,17]/2-W[19,3,2]/2-(3*W[19,3,3])/2-
W[19,3,4]/2+W[19,3,5]/2-W[19,3,16]-W[19,3,17]/2+
W[19,3,18]+W[19,3,19]/2+W[19,3,20]+W[19,4,1]/2-
W[19,4,3]/2-W[19,4,4]/2-W[19,4,17]/2+W[19,4,18]/2-
W[19,4,19]/2-W[19,5,1]/2+W[19,5,3]/2-W[19,5,5]/2-
W[19,5,16]/2-W[19,5,19]/2+W[19,5,20]/2-W[19,16,1]/2+
W[19,16,2]/2-W[19,16,3]-W[19,16,5]/2+W[19,16,18]/2+
W[19,16,19]-W[19,17,1]+W[19,17,2]/2-W[19,17,3]/2-
W[19,17,4]/2+W[19,17,19]+W[19,17,20]/2+W[19,18,1]+
W[19,18,3]+W[19,18,4]/2+W[19,18,16]/2+W[19,18,18]/2-
(3*W[19,18,19])/2-W[19,18,20]+W[19,19,1]/2+W[19,19,3]/2-
W[19,19,4]/2-W[19,19,5]/2+W[19,19,16]+W[19,19,17]-
(3*W[19,19,18])/2+3*W[19,19,19]-(3*W[19,19,20])/2+
W[19,20,1]+W[19,20,3]+W[19,20,5]/2+W[19,20,17]/2-
W[19,20,18]-(3*W[19,20,19])/2+W[19,20,20]/2-W[20,1,1]+
W[20,1,2]/2-W[20,1,4]/2-W[20,1,17]/2-W[20,1,18]/2+
W[20,1,19]+W[20,1,20]+W[20,2,1]/2-W[20,2,3]+
W[20,2,4]/2-W[20,2,5]/2+W[20,2,17]/2+W[20,2,18]-
W[20,2,20]-W[20,3,2]-W[20,3,3]/2+W[20,3,5]-
W[20,3,17]/2-W[20,3,18]/2+W[20,3,19]-W[20,3,20]/2-
W[20,4,1]/2+W[20,4,2]/2+W[20,4,5]/2-W[20,4,18]/2-
W[20,5,2]/2+W[20,5,3]+W[20,5,4]/2-W[20,5,5]/2-
W[20,5,18]/2+W[20,5,19]/2-(3*W[20,5,20])/2-W[20,17,1]/2+
W[20,17,2]/2-W[20,17,3]/2+W[20,17,19]/2-W[20,18,1]/2+
W[20,18,2]-W[20,18,3]/2-W[20,18,4]/2-W[20,18,5]/2+
(3*W[20,18,18])/2-W[20,18,19]+(3*W[20,18,20])/2+W[20,19,1]+
W[20,19,3]+W[20,19,5]/2+W[20,19,17]/2-W[20,19,18]-
(3*W[20,19,19])/2+W[20,19,20]/2+W[20,20,1]-W[20,20,2]-
W[20,20,3]/2-(3*W[20,20,5])/2+(3*W[20,20,18])/2+
W[20,20,19]/2)+r[6]*(-W[1,1,2]+W[1,1,4]/2+(3*W[1,1,16])/2+
W[1,1,17]-W[1,1,18]/2-(3*W[1,1,19])/2-W[1,2,1]+
W[1,2,16]-W[1,2,18]+W[1,2,20]+W[1,4,1]/2-
(3*W[1,4,4])/2-W[1,4,16]+W[1,4,17]+W[1,4,18]+
W[1,4,19]/2+W[1,4,20]/2+(3*W[1,16,1])/2+W[1,16,2]-
W[1,16,4]+(3*W[1,16,16])/2-W[1,16,18]/2-W[1,16,19]-
W[1,16,20]/2+W[1,17,1]+W[1,17,4]-W[1,17,19]-W[1,17,20]-
W[1,18,1]/2-W[1,18,2]+W[1,18,4]-W[1,18,16]/2-
W[1,18,18]/2+W[1,18,19]-W[1,18,20]/2-(3*W[1,19,1])/2+
W[1,19,4]/2-W[1,19,16]-W[1,19,17]+W[1,19,18]+
W[1,19,19]/2+W[1,19,20]/2+W[1,20,2]+W[1,20,4]/2-
W[1,20,16]/2-W[1,20,17]-W[1,20,18]/2+W[1,20,19]/2-
W[2,1,1]+W[2,1,16]-W[2,1,18]+W[2,1,20]+W[2,16,1]-
W[2,16,16]+W[2,16,18]-W[2,16,20]-W[2,18,1]+W[2,18,16]-
W[2,18,18]+W[2,18,20]+W[2,20,1]-W[2,20,16]+W[2,20,18]-
W[2,20,20]+W[3,4,4]+W[3,4,16]-W[3,4,18]-W[3,4,19]+
W[3,16,4]+W[3,16,16]-W[3,16,18]-W[3,16,19]-W[3,18,4]-
W[3,18,16]+W[3,18,18]+W[3,18,19]-W[3,19,4]-W[3,19,16]+
W[3,19,18]+W[3,19,19]+W[4,1,1]/2-(3*W[4,1,4])/2-
W[4,1,16]+W[4,1,17]+W[4,1,18]+W[4,1,19]/2+W[4,1,20]/2+
W[4,3,4]+W[4,3,16]-W[4,3,18]-W[4,3,19]-(3*W[4,4,1])/2+
W[4,4,3]+3*W[4,4,4]-(3*W[4,4,16])/2+W[4,4,17]+
W[4,4,18]/2-W[4,4,19]+W[4,4,20]/2-W[4,16,1]+W[4,16,3]-
(3*W[4,16,4])/2+W[4,16,16]/2+W[4,16,18]/2+W[4,16,19]/2+
W[4,16,20]+W[4,17,1]+W[4,17,4]-W[4,17,19]-W[4,17,20]+
W[4,18,1]-W[4,18,3]+W[4,18,4]/2+W[4,18,16]/2-
(3*W[4,18,18])/2+W[4,18,19]/2-W[4,18,20]+W[4,19,1]/2-
W[4,19,3]-W[4,19,4]+W[4,19,16]/2-W[4,19,17]+
W[4,19,18]/2-W[4,19,19]+W[4,19,20]/2+W[4,20,1]/2+
W[4,20,4]/2+W[4,20,16]-W[4,20,17]-W[4,20,18]+
W[4,20,19]/2-(3*W[4,20,20])/2+(3*W[16,1,1])/2+W[16,1,2]-
W[16,1,4]+(3*W[16,1,16])/2-W[16,1,18]/2-W[16,1,19]-
W[16,1,20]/2+W[16,2,1]-W[16,2,16]+W[16,2,18]-
W[16,2,20]+W[16,3,4]+W[16,3,16]-W[16,3,18]-W[16,3,19]-
W[16,4,1]+W[16,4,3]-(3*W[16,4,4])/2+W[16,4,16]/2+
W[16,4,18]/2+W[16,4,19]/2+W[16,4,20]+(3*W[16,16,1])/2-
W[16,16,2]+W[16,16,3]+W[16,16,4]/2-(3*W[16,16,19])/2-
W[16,16,20]/2-W[16,18,1]/2+W[16,18,2]-W[16,18,3]+
W[16,18,4]/2+W[16,18,19]/2-W[16,18,20]/2-W[16,19,1]-
W[16,19,3]+W[16,19,4]/2-(3*W[16,19,16])/2+W[16,19,18]/2+
W[16,19,19]/2+W[16,19,20]-W[16,20,1]/2-W[16,20,2]+
W[16,20,4]-W[16,20,16]/2-W[16,20,18]/2+W[16,20,19]-
W[16,20,20]/2+W[17,1,1]+W[17,1,4]-W[17,1,19]-
W[17,1,20]+W[17,4,1]+W[17,4,4]-W[17,4,19]-W[17,4,20]-
W[17,19,1]-W[17,19,4]+W[17,19,19]+W[17,19,20]-
W[17,20,1]-W[17,20,4]+W[17,20,19]+W[17,20,20]-
W[18,1,1]/2-W[18,1,2]+W[18,1,4]-W[18,1,16]/2-
W[18,1,18]/2+W[18,1,19]-W[18,1,20]/2-W[18,2,1]+
W[18,2,16]-W[18,2,18]+W[18,2,20]-W[18,3,4]-W[18,3,16]+
W[18,3,18]+W[18,3,19]+W[18,4,1]-W[18,4,3]+W[18,4,4]/2+
W[18,4,16]/2-(3*W[18,4,18])/2+W[18,4,19]/2-W[18,4,20]-
W[18,16,1]/2+W[18,16,2]-W[18,16,3]+W[18,16,4]/2+
W[18,16,19]/2-W[18,16,20]/2-W[18,18,1]/2-W[18,18,2]+
W[18,18,3]-(3*W[18,18,4])/2+W[18,18,19]/2+
(3*W[18,18,20])/2+W[18,19,1]+W[18,19,3]+W[18,19,4]/2+
W[18,19,16]/2+W[18,19,18]/2-(3*W[18,19,19])/2-W[18,19,20]-
W[18,20,1]/2+W[18,20,2]-W[18,20,4]-W[18,20,16]/2+
(3*W[18,20,18])/2-W[18,20,19]+(3*W[18,20,20])/2-
(3*W[19,1,1])/2+W[19,1,4]/2-W[19,1,16]-W[19,1,17]+
W[19,1,18]+W[19,1,19]/2+W[19,1,20]/2-W[19,3,4]-
W[19,3,16]+W[19,3,18]+W[19,3,19]+W[19,4,1]/2-W[19,4,3]-
W[19,4,4]+W[19,4,16]/2-W[19,4,17]+W[19,4,18]/2-
W[19,4,19]+W[19,4,20]/2-W[19,16,1]-W[19,16,3]+
W[19,16,4]/2-(3*W[19,16,16])/2+W[19,16,18]/2+W[19,16,19]/2+
W[19,16,20]-W[19,17,1]-W[19,17,4]+W[19,17,19]+
W[19,17,20]+W[19,18,1]+W[19,18,3]+W[19,18,4]/2+
W[19,18,16]/2+W[19,18,18]/2-(3*W[19,18,19])/2-W[19,18,20]+
W[19,19,1]/2+W[19,19,3]-W[19,19,4]+W[19,19,16]/2+
W[19,19,17]-(3*W[19,19,18])/2+3*W[19,19,19]-
(3*W[19,19,20])/2+W[19,20,1]/2+W[19,20,4]/2+W[19,20,16]+
W[19,20,17]-W[19,20,18]-(3*W[19,20,19])/2+W[19,20,20]/2+
W[20,1,2]+W[20,1,4]/2-W[20,1,16]/2-W[20,1,17]-
W[20,1,18]/2+W[20,1,19]/2+W[20,2,1]-W[20,2,16]+
W[20,2,18]-W[20,2,20]+W[20,4,1]/2+W[20,4,4]/2+
W[20,4,16]-W[20,4,17]-W[20,4,18]+W[20,4,19]/2-
(3*W[20,4,20])/2-W[20,16,1]/2-W[20,16,2]+W[20,16,4]-
W[20,16,16]/2-W[20,16,18]/2+W[20,16,19]-W[20,16,20]/2-
W[20,17,1]-W[20,17,4]+W[20,17,19]+W[20,17,20]-
W[20,18,1]/2+W[20,18,2]-W[20,18,4]-W[20,18,16]/2+
(3*W[20,18,18])/2-W[20,18,19]+(3*W[20,18,20])/2+
W[20,19,1]/2+W[20,19,4]/2+W[20,19,16]+W[20,19,17]-
W[20,19,18]-(3*W[20,19,19])/2+W[20,19,20]/2-W[20,20,2]-
(3*W[20,20,4])/2-W[20,20,16]/2+W[20,20,17]+
(3*W[20,20,18])/2+W[20,20,19]/2)+
r[25]*(-W[1,1,3]/2+W[1,1,5]+(3*W[1,1,17])/2+W[1,1,18]/2-
W[1,1,19]-(3*W[1,1,20])/2-W[1,3,1]/2-W[1,3,3]/2-
W[1,3,16]/2-W[1,3,17]/2+W[1,3,18]-W[1,3,19]+W[1,3,20]+
W[1,5,1]-W[1,5,16]+W[1,5,18]-W[1,5,20]-W[1,16,3]/2-
W[1,16,5]-W[1,16,17]/2+W[1,16,18]/2+W[1,16,19]+
W[1,16,20]/2+(3*W[1,17,1])/2-W[1,17,3]/2-W[1,17,16]/2+
(3*W[1,17,17])/2-W[1,17,18]+W[1,17,19]-W[1,17,20]+
W[1,18,1]/2+W[1,18,3]+W[1,18,5]+W[1,18,16]/2-
W[1,18,17]-(3*W[1,18,18])/2+W[1,18,20]/2-W[1,19,1]-
W[1,19,3]+W[1,19,16]+W[1,19,17]-(3*W[1,20,1])/2+
W[1,20,3]-W[1,20,5]+W[1,20,16]/2-W[1,20,17]+
W[1,20,18]/2+W[1,20,20]/2-W[3,1,1]/2-W[3,1,3]/2-
W[3,1,16]/2-W[3,1,17]/2+W[3,1,18]-W[3,1,19]+W[3,1,20]-
W[3,3,1]/2+W[3,3,4]+(3*W[3,3,16])/2-(3*W[3,3,18])/2-
W[3,3,19]+W[3,3,20]/2+W[3,4,3]-W[3,4,17]-W[3,4,18]+
W[3,4,20]-W[3,16,1]/2+(3*W[3,16,3])/2+(3*W[3,16,16])/2-
W[3,16,17]/2-W[3,16,18]+W[3,16,19]-W[3,16,20]-
W[3,17,1]/2-W[3,17,4]-W[3,17,16]/2+W[3,17,18]/2+
W[3,17,19]+W[3,17,20]/2+W[3,18,1]-(3*W[3,18,3])/2-
W[3,18,4]-W[3,18,16]+W[3,18,17]/2+W[3,18,18]/2+
W[3,18,20]/2-W[3,19,1]-W[3,19,3]+W[3,19,16]+W[3,19,17]+
W[3,20,1]+W[3,20,3]/2+W[3,20,4]-W[3,20,16]+
W[3,20,17]/2+W[3,20,18]/2-(3*W[3,20,20])/2+W[4,3,3]-
W[4,3,17]-W[4,3,18]+W[4,3,20]-W[4,17,3]+W[4,17,17]+
W[4,17,18]-W[4,17,20]-W[4,18,3]+W[4,18,17]+W[4,18,18]-
W[4,18,20]+W[4,20,3]-W[4,20,17]-W[4,20,18]+W[4,20,20]+
W[5,1,1]-W[5,1,16]+W[5,1,18]-W[5,1,20]-W[5,16,1]+
W[5,16,16]-W[5,16,18]+W[5,16,20]+W[5,18,1]-W[5,18,16]+
W[5,18,18]-W[5,18,20]-W[5,20,1]+W[5,20,16]-W[5,20,18]+
W[5,20,20]-W[16,1,3]/2-W[16,1,5]-W[16,1,17]/2+
W[16,1,18]/2+W[16,1,19]+W[16,1,20]/2-W[16,3,1]/2+
(3*W[16,3,3])/2+(3*W[16,3,16])/2-W[16,3,17]/2-W[16,3,18]+
W[16,3,19]-W[16,3,20]-W[16,5,1]+W[16,5,16]-W[16,5,18]+
W[16,5,20]+(3*W[16,16,3])/2+W[16,16,5]-W[16,16,17]/2-
(3*W[16,16,18])/2-W[16,16,19]+W[16,16,20]/2-W[16,17,1]/2-
W[16,17,3]/2-W[16,17,16]/2-W[16,17,17]/2+W[16,17,18]-
W[16,17,19]+W[16,17,20]+W[16,18,1]/2-W[16,18,3]-
W[16,18,5]-(3*W[16,18,16])/2+W[16,18,17]+W[16,18,18]/2+
W[16,18,20]/2+W[16,19,1]+W[16,19,3]-W[16,19,16]-
W[16,19,17]+W[16,20,1]/2-W[16,20,3]+W[16,20,5]+
W[16,20,16]/2+W[16,20,17]+W[16,20,18]/2-(3*W[16,20,20])/2+
(3*W[17,1,1])/2-W[17,1,3]/2-W[17,1,16]/2+(3*W[17,1,17])/2-
W[17,1,18]+W[17,1,19]-W[17,1,20]-W[17,3,1]/2-W[17,3,4]-
W[17,3,16]/2+W[17,3,18]/2+W[17,3,19]+W[17,3,20]/2-
W[17,4,3]+W[17,4,17]+W[17,4,18]-W[17,4,20]-
W[17,16,1]/2-W[17,16,3]/2-W[17,16,16]/2-W[17,16,17]/2+
W[17,16,18]-W[17,16,19]+W[17,16,20]+(3*W[17,17,1])/2+
W[17,17,4]-W[17,17,16]/2+W[17,17,18]/2-W[17,17,19]-
(3*W[17,17,20])/2-W[17,18,1]+W[17,18,3]/2+W[17,18,4]+
W[17,18,16]+W[17,18,17]/2-(3*W[17,18,18])/2+W[17,18,20]/2+
W[17,19,1]+W[17,19,3]-W[17,19,16]-W[17,19,17]-
W[17,20,1]+W[17,20,3]/2-W[17,20,4]+W[17,20,16]-
(3*W[17,20,17])/2+W[17,20,18]/2+W[17,20,20]/2+W[18,1,1]/2+
W[18,1,3]+W[18,1,5]+W[18,1,16]/2-W[18,1,17]-
(3*W[18,1,18])/2+W[18,1,20]/2+W[18,3,1]-(3*W[18,3,3])/2-
W[18,3,4]-W[18,3,16]+W[18,3,17]/2+W[18,3,18]/2+
W[18,3,20]/2-W[18,4,3]+W[18,4,17]+W[18,4,18]-
W[18,4,20]+W[18,5,1]-W[18,5,16]+W[18,5,18]-W[18,5,20]+
W[18,16,1]/2-W[18,16,3]-W[18,16,5]-(3*W[18,16,16])/2+
W[18,16,17]+W[18,16,18]/2+W[18,16,20]/2-W[18,17,1]+
W[18,17,3]/2+W[18,17,4]+W[18,17,16]+W[18,17,17]/2-
(3*W[18,17,18])/2+W[18,17,20]/2-(3*W[18,18,1])/2+
W[18,18,3]/2+W[18,18,4]+W[18,18,5]+W[18,18,16]/2-
(3*W[18,18,17])/2+3*W[18,18,18]-W[18,18,20]+W[18,20,1]/2+
W[18,20,3]/2-W[18,20,4]-W[18,20,5]+W[18,20,16]/2+
W[18,20,17]/2-W[18,20,18]-W[18,20,20]-W[19,1,1]-
W[19,1,3]+W[19,1,16]+W[19,1,17]-W[19,3,1]-W[19,3,3]+
W[19,3,16]+W[19,3,17]+W[19,16,1]+W[19,16,3]-
W[19,16,16]-W[19,16,17]+W[19,17,1]+W[19,17,3]-
W[19,17,16]-W[19,17,17]-(3*W[20,1,1])/2+W[20,1,3]-
W[20,1,5]+W[20,1,16]/2-W[20,1,17]+W[20,1,18]/2+
W[20,1,20]/2+W[20,3,1]+W[20,3,3]/2+W[20,3,4]-
W[20,3,16]+W[20,3,17]/2+W[20,3,18]/2-(3*W[20,3,20])/2+
W[20,4,3]-W[20,4,17]-W[20,4,18]+W[20,4,20]-W[20,5,1]+
W[20,5,16]-W[20,5,18]+W[20,5,20]+W[20,16,1]/2-
W[20,16,3]+W[20,16,5]+W[20,16,16]/2+W[20,16,17]+
W[20,16,18]/2-(3*W[20,16,20])/2-W[20,17,1]+W[20,17,3]/2-
W[20,17,4]+W[20,17,16]-(3*W[20,17,17])/2+W[20,17,18]/2+
W[20,17,20]/2+W[20,18,1]/2+W[20,18,3]/2-W[20,18,4]-
W[20,18,5]+W[20,18,16]/2+W[20,18,17]/2-W[20,18,18]-
W[20,18,20]+W[20,20,1]/2-(3*W[20,20,3])/2+W[20,20,4]+
W[20,20,5]-(3*W[20,20,16])/2+W[20,20,17]/2-W[20,20,18]+
3*W[20,20,20])+r[31]*((3*W[1,1,2])/2-W[1,1,3]/2+W[1,1,4]/2+
W[1,1,5]-W[1,1,16]-(3*W[1,1,20])/2+(3*W[1,2,1])/2+
W[1,2,2]/2-W[1,2,4]+W[1,2,17]/2-W[1,2,18]/2+
W[1,2,19]/2-W[1,2,20]/2-W[1,3,1]/2-W[1,3,3]/2-
W[1,3,16]/2-W[1,3,17]/2+W[1,3,18]-W[1,3,19]+W[1,3,20]+
W[1,4,1]/2-W[1,4,2]+W[1,4,4]/2+W[1,4,5]/2+W[1,4,17]/2-
W[1,4,18]+W[1,4,19]+W[1,5,1]+W[1,5,4]/2-W[1,5,16]/2+
W[1,5,18]/2-W[1,5,19]/2-W[1,5,20]-W[1,16,1]-
W[1,16,3]/2-W[1,16,5]/2+W[1,16,16]-W[1,16,18]/2+
W[1,16,19]/2+W[1,16,20]+W[1,17,2]/2-W[1,17,3]/2+
W[1,17,4]/2-W[1,17,20]/2-W[1,18,2]/2+W[1,18,3]-
W[1,18,4]+W[1,18,5]/2-W[1,18,16]/2+W[1,18,20]/2+
W[1,19,2]/2-W[1,19,3]+W[1,19,4]-W[1,19,5]/2+
W[1,19,16]/2-W[1,19,20]/2-(3*W[1,20,1])/2-W[1,20,2]/2+
W[1,20,3]-W[1,20,5]+W[1,20,16]-W[1,20,17]/2+
W[1,20,18]/2-W[1,20,19]/2+W[1,20,20]/2+(3*W[2,1,1])/2+
W[2,1,2]/2-W[2,1,4]+W[2,1,17]/2-W[2,1,18]/2+
W[2,1,19]/2-W[2,1,20]/2+W[2,2,1]/2-W[2,2,16]/2+
W[2,2,18]/2-W[2,2,20]/2-W[2,3,4]/2-W[2,3,16]/2+
W[2,3,18]/2+W[2,3,19]/2-W[2,4,1]-W[2,4,3]/2+W[2,4,16]+
W[2,4,17]/2-W[2,4,18]/2+W[2,4,20]/2-W[2,16,2]/2-
W[2,16,3]/2+W[2,16,4]-(3*W[2,16,16])/2+W[2,16,18]/2-
W[2,16,19]/2+W[2,16,20]/2+W[2,17,1]/2+W[2,17,4]/2-
W[2,17,19]/2-W[2,17,20]/2-W[2,18,1]/2+W[2,18,2]/2+
W[2,18,3]/2-W[2,18,4]/2+W[2,18,16]/2+W[2,18,18]/2+
W[2,19,1]/2+W[2,19,3]/2-W[2,19,16]/2-W[2,19,17]/2-
W[2,20,1]/2-W[2,20,2]/2+W[2,20,4]/2+W[2,20,16]/2-
W[2,20,17]/2-W[2,20,20]/2-W[3,1,1]/2-W[3,1,3]/2-
W[3,1,16]/2-W[3,1,17]/2+W[3,1,18]-W[3,1,19]+W[3,1,20]-
W[3,2,4]/2-W[3,2,16]/2+W[3,2,18]/2+W[3,2,19]/2-
W[3,3,1]/2+W[3,3,4]+(3*W[3,3,16])/2-(3*W[3,3,18])/2-
W[3,3,19]+W[3,3,20]/2-W[3,4,2]/2+W[3,4,3]-W[3,4,4]-
W[3,4,16]/2-W[3,4,17]/2+W[3,4,19]/2+W[3,4,20]-
W[3,16,1]/2-W[3,16,2]/2+(3*W[3,16,3])/2-W[3,16,4]/2+
(3*W[3,16,16])/2-W[3,16,18]/2+W[3,16,19]-W[3,16,20]-
W[3,17,1]/2-W[3,17,4]/2+W[3,17,19]/2+W[3,17,20]/2+
W[3,18,1]+W[3,18,2]/2-(3*W[3,18,3])/2-W[3,18,16]/2-
W[3,18,18]/2-W[3,18,19]/2+W[3,18,20]/2-W[3,19,1]+
W[3,19,2]/2-W[3,19,3]+W[3,19,4]/2+W[3,19,16]+
W[3,19,17]/2-W[3,19,18]/2+W[3,20,1]+W[3,20,3]/2+
W[3,20,4]-W[3,20,16]+W[3,20,17]/2+W[3,20,18]/2-
(3*W[3,20,20])/2+W[4,1,1]/2-W[4,1,2]+W[4,1,4]/2+
W[4,1,5]/2+W[4,1,17]/2-W[4,1,18]+W[4,1,19]-W[4,2,1]-
W[4,2,3]/2+W[4,2,16]+W[4,2,17]/2-W[4,2,18]/2+
W[4,2,20]/2-W[4,3,2]/2+W[4,3,3]-W[4,3,4]-W[4,3,16]/2-
W[4,3,17]/2+W[4,3,19]/2+W[4,3,20]+W[4,4,1]/2-W[4,4,3]-
W[4,4,16]/2+W[4,4,17]+(3*W[4,4,18])/2-(3*W[4,4,20])/2+
W[4,5,1]/2-W[4,5,16]/2+W[4,5,18]/2-W[4,5,20]/2+
W[4,16,2]-W[4,16,3]/2-W[4,16,4]/2-W[4,16,5]/2-
W[4,16,16]/2-W[4,16,19]+W[4,16,20]+W[4,17,1]/2+
W[4,17,2]/2-W[4,17,3]/2+W[4,17,4]-W[4,17,19]/2-
W[4,17,20]-W[4,18,1]-W[4,18,2]/2+(3*W[4,18,4])/2+
W[4,18,5]/2+W[4,18,18]/2+W[4,18,19]/2-W[4,18,20]/2+
W[4,19,1]+W[4,19,3]/2-W[4,19,16]-W[4,19,17]/2+
W[4,19,18]/2-W[4,19,20]/2+W[4,20,2]/2+W[4,20,3]-
(3*W[4,20,4])/2-W[4,20,5]/2+W[4,20,16]-W[4,20,17]-
W[4,20,18]/2-W[4,20,19]/2+W[4,20,20]/2+W[5,1,1]+
W[5,1,4]/2-W[5,1,16]/2+W[5,1,18]/2-W[5,1,19]/2-
W[5,1,20]+W[5,4,1]/2-W[5,4,16]/2+W[5,4,18]/2-
W[5,4,20]/2-W[5,16,1]/2-W[5,16,4]/2+W[5,16,19]/2+
W[5,16,20]/2+W[5,18,1]/2+W[5,18,4]/2-W[5,18,19]/2-
W[5,18,20]/2-W[5,19,1]/2+W[5,19,16]/2-W[5,19,18]/2+
W[5,19,20]/2-W[5,20,1]-W[5,20,4]/2+W[5,20,16]/2-
W[5,20,18]/2+W[5,20,19]/2+W[5,20,20]-W[16,1,1]-
W[16,1,3]/2-W[16,1,5]/2+W[16,1,16]-W[16,1,18]/2+
W[16,1,19]/2+W[16,1,20]-W[16,2,2]/2-W[16,2,3]/2+
W[16,2,4]-(3*W[16,2,16])/2+W[16,2,18]/2-W[16,2,19]/2+
W[16,2,20]/2-W[16,3,1]/2-W[16,3,2]/2+(3*W[16,3,3])/2-
W[16,3,4]/2+(3*W[16,3,16])/2-W[16,3,18]/2+W[16,3,19]-
W[16,3,20]+W[16,4,2]-W[16,4,3]/2-W[16,4,4]/2-
W[16,4,5]/2-W[16,4,16]/2-W[16,4,19]+W[16,4,20]-
W[16,5,1]/2-W[16,5,4]/2+W[16,5,19]/2+W[16,5,20]/2+
W[16,16,1]-(3*W[16,16,2])/2+(3*W[16,16,3])/2-W[16,16,4]/2-
W[16,16,19]+W[16,16,20]/2-W[16,18,1]/2+W[16,18,2]/2-
W[16,18,3]/2+W[16,18,19]/2+W[16,19,1]/2-W[16,19,2]/2+
W[16,19,3]-W[16,19,4]+W[16,19,5]/2-W[16,19,16]+
W[16,19,18]/2+W[16,20,1]+W[16,20,2]/2-W[16,20,3]+
W[16,20,4]+W[16,20,5]/2+W[16,20,16]/2-(3*W[16,20,20])/2+
W[17,1,2]/2-W[17,1,3]/2+W[17,1,4]/2-W[17,1,20]/2+
W[17,2,1]/2+W[17,2,4]/2-W[17,2,19]/2-W[17,2,20]/2-
W[17,3,1]/2-W[17,3,4]/2+W[17,3,19]/2+W[17,3,20]/2+
W[17,4,1]/2+W[17,4,2]/2-W[17,4,3]/2+W[17,4,4]-
W[17,4,19]/2-W[17,4,20]-W[17,19,2]/2+W[17,19,3]/2-
W[17,19,4]/2+W[17,19,20]/2-W[17,20,1]/2-W[17,20,2]/2+
W[17,20,3]/2-W[17,20,4]+W[17,20,19]/2+W[17,20,20]-
W[18,1,2]/2+W[18,1,3]-W[18,1,4]+W[18,1,5]/2-
W[18,1,16]/2+W[18,1,20]/2-W[18,2,1]/2+W[18,2,2]/2+
W[18,2,3]/2-W[18,2,4]/2+W[18,2,16]/2+W[18,2,18]/2+
W[18,3,1]+W[18,3,2]/2-(3*W[18,3,3])/2-W[18,3,16]/2-
W[18,3,18]/2-W[18,3,19]/2+W[18,3,20]/2-W[18,4,1]-
W[18,4,2]/2+(3*W[18,4,4])/2+W[18,4,5]/2+W[18,4,18]/2+
W[18,4,19]/2-W[18,4,20]/2+W[18,5,1]/2+W[18,5,4]/2-
W[18,5,19]/2-W[18,5,20]/2-W[18,16,1]/2+W[18,16,2]/2-
W[18,16,3]/2+W[18,16,19]/2+W[18,18,2]/2-W[18,18,3]/2+
W[18,18,4]/2-W[18,18,20]/2-W[18,19,3]/2+W[18,19,4]/2-
W[18,19,5]/2+W[18,19,16]/2+W[18,20,1]/2+W[18,20,3]/2-
W[18,20,4]/2-W[18,20,5]/2-W[18,20,18]/2-W[18,20,20]/2+
W[19,1,2]/2-W[19,1,3]+W[19,1,4]-W[19,1,5]/2+
W[19,1,16]/2-W[19,1,20]/2+W[19,2,1]/2+W[19,2,3]/2-
W[19,2,16]/2-W[19,2,17]/2-W[19,3,1]+W[19,3,2]/2-
W[19,3,3]+W[19,3,4]/2+W[19,3,16]+W[19,3,17]/2-
W[19,3,18]/2+W[19,4,1]+W[19,4,3]/2-W[19,4,16]-
W[19,4,17]/2+W[19,4,18]/2-W[19,4,20]/2-W[19,5,1]/2+
W[19,5,16]/2-W[19,5,18]/2+W[19,5,20]/2+W[19,16,1]/2-
W[19,16,2]/2+W[19,16,3]-W[19,16,4]+W[19,16,5]/2-
W[19,16,16]+W[19,16,18]/2-W[19,17,2]/2+W[19,17,3]/2-
W[19,17,4]/2+W[19,17,20]/2-W[19,18,3]/2+W[19,18,4]/2-
W[19,18,5]/2+W[19,18,16]/2-W[19,20,1]/2-W[19,20,4]/2+
W[19,20,5]/2+W[19,20,17]/2-(3*W[20,1,1])/2-W[20,1,2]/2+
W[20,1,3]-W[20,1,5]+W[20,1,16]-W[20,1,17]/2+
W[20,1,18]/2-W[20,1,19]/2+W[20,1,20]/2-W[20,2,1]/2-
W[20,2,2]/2+W[20,2,4]/2+W[20,2,16]/2-W[20,2,17]/2-
W[20,2,20]/2+W[20,3,1]+W[20,3,3]/2+W[20,3,4]-
W[20,3,16]+W[20,3,17]/2+W[20,3,18]/2-(3*W[20,3,20])/2+
W[20,4,2]/2+W[20,4,3]-(3*W[20,4,4])/2-W[20,4,5]/2+
W[20,4,16]-W[20,4,17]-W[20,4,18]/2-W[20,4,19]/2+
W[20,4,20]/2-W[20,5,1]-W[20,5,4]/2+W[20,5,16]/2-
W[20,5,18]/2+W[20,5,19]/2+W[20,5,20]+W[20,16,1]+
W[20,16,2]/2-W[20,16,3]+W[20,16,4]+W[20,16,5]/2+
W[20,16,16]/2-(3*W[20,16,20])/2-W[20,17,1]/2-W[20,17,2]/2+
W[20,17,3]/2-W[20,17,4]+W[20,17,19]/2+W[20,17,20]+
W[20,18,1]/2+W[20,18,3]/2-W[20,18,4]/2-W[20,18,5]/2-
W[20,18,18]/2-W[20,18,20]/2-W[20,19,1]/2-W[20,19,4]/2+
W[20,19,5]/2+W[20,19,17]/2+W[20,20,1]/2-W[20,20,2]/2-
(3*W[20,20,3])/2+W[20,20,4]/2+W[20,20,5]-(3*W[20,20,16])/2+
W[20,20,17]-W[20,20,18]/2+3*W[20,20,20])+
r[40]*(-W[1,1,3]/2+W[1,1,5]+(3*W[1,1,17])/2+W[1,1,18]/2-
W[1,1,19]-(3*W[1,1,20])/2-W[1,2,3]/2+W[1,2,17]/2+
W[1,2,18]/2-W[1,2,20]/2-W[1,3,1]/2-W[1,3,2]/2-
W[1,3,3]/2+W[1,3,4]-W[1,3,16]-W[1,3,19]/2+W[1,3,20]+
W[1,4,3]+W[1,4,5]/2-W[1,4,17]/2-W[1,4,18]-W[1,4,19]/2+
W[1,4,20]/2+W[1,5,1]+W[1,5,4]/2-W[1,5,16]/2+
W[1,5,18]/2-W[1,5,19]/2-W[1,5,20]-W[1,16,3]-
W[1,16,5]/2+W[1,16,17]/2+W[1,16,18]+W[1,16,19]/2-
W[1,16,20]/2+(3*W[1,17,1])/2+W[1,17,2]/2-W[1,17,4]/2+
W[1,17,16]/2+W[1,17,17]/2-W[1,17,18]-W[1,17,20]/2+
W[1,18,1]/2+W[1,18,2]/2-W[1,18,4]+W[1,18,5]/2+
W[1,18,16]-W[1,18,17]+W[1,18,18]/2-W[1,19,1]-
W[1,19,3]/2-W[1,19,4]/2-W[1,19,5]/2+W[1,19,16]/2+
W[1,19,19]+W[1,19,20]-(3*W[1,20,1])/2-W[1,20,2]/2+
W[1,20,3]+W[1,20,4]/2-W[1,20,5]-W[1,20,16]/2-
W[1,20,17]/2+W[1,20,19]+W[1,20,20]/2-W[2,1,3]/2+
W[2,1,17]/2+W[2,1,18]/2-W[2,1,20]/2-W[2,3,1]/2+
W[2,3,16]/2-W[2,3,18]/2+W[2,3,20]/2+W[2,16,3]/2-
W[2,16,17]/2-W[2,16,18]/2+W[2,16,20]/2+W[2,17,1]/2-
W[2,17,16]/2+W[2,17,18]/2-W[2,17,20]/2+W[2,18,1]/2-
W[2,18,3]/2-W[2,18,16]/2+W[2,18,17]/2+W[2,18,18]-
W[2,18,20]-W[2,20,1]/2+W[2,20,3]/2+W[2,20,16]/2-
W[2,20,17]/2-W[2,20,18]+W[2,20,20]-W[3,1,1]/2-
W[3,1,2]/2-W[3,1,3]/2+W[3,1,4]-W[3,1,16]-W[3,1,19]/2+
W[3,1,20]-W[3,2,1]/2+W[3,2,16]/2-W[3,2,18]/2+
W[3,2,20]/2-W[3,3,1]/2-(3*W[3,3,4])/2-W[3,3,16]+
W[3,3,18]+(3*W[3,3,19])/2+W[3,3,20]/2+W[3,4,1]-
(3*W[3,4,3])/2-W[3,4,4]/2-W[3,4,16]/2+W[3,4,17]/2-
W[3,4,19]/2+W[3,4,20]/2-W[3,16,1]+W[3,16,2]/2-
W[3,16,3]-W[3,16,4]/2+W[3,16,17]/2+W[3,16,18]/2+
W[3,16,19]+W[3,17,4]/2+W[3,17,16]/2-W[3,17,18]/2-
W[3,17,19]/2-W[3,18,2]/2+W[3,18,3]+W[3,18,16]/2-
W[3,18,17]/2-W[3,18,18]-W[3,18,19]/2+W[3,18,20]-
W[3,19,1]/2+(3*W[3,19,3])/2-W[3,19,4]/2+W[3,19,16]-
W[3,19,17]/2-W[3,19,18]/2+(3*W[3,19,19])/2-W[3,19,20]+
W[3,20,1]+W[3,20,2]/2+W[3,20,3]/2+W[3,20,4]/2+
W[3,20,18]-W[3,20,19]-(3*W[3,20,20])/2+W[4,1,3]+
W[4,1,5]/2-W[4,1,17]/2-W[4,1,18]-W[4,1,19]/2+
W[4,1,20]/2+W[4,3,1]-(3*W[4,3,3])/2-W[4,3,4]/2-
W[4,3,16]/2+W[4,3,17]/2-W[4,3,19]/2+W[4,3,20]/2-
W[4,4,3]/2+W[4,4,17]/2+W[4,4,18]/2-W[4,4,20]/2+
W[4,5,1]/2-W[4,5,16]/2+W[4,5,18]/2-W[4,5,20]/2-
W[4,16,3]/2-W[4,16,5]/2+W[4,16,18]/2+W[4,16,19]/2-
W[4,17,1]/2+W[4,17,3]/2+W[4,17,4]/2+W[4,17,17]/2-
W[4,17,18]/2+W[4,17,19]/2-W[4,18,1]+W[4,18,4]/2+
W[4,18,5]/2+W[4,18,16]/2-W[4,18,17]/2+(3*W[4,18,18])/2-
W[4,18,20]/2-W[4,19,1]/2-W[4,19,3]/2+W[4,19,16]/2+
W[4,19,17]/2+W[4,20,1]/2+W[4,20,3]/2-W[4,20,4]/2-
W[4,20,5]/2-W[4,20,18]/2-W[4,20,20]/2+W[5,1,1]+
W[5,1,4]/2-W[5,1,16]/2+W[5,1,18]/2-W[5,1,19]/2-
W[5,1,20]+W[5,4,1]/2-W[5,4,16]/2+W[5,4,18]/2-
W[5,4,20]/2-W[5,16,1]/2-W[5,16,4]/2+W[5,16,19]/2+
W[5,16,20]/2+W[5,18,1]/2+W[5,18,4]/2-W[5,18,19]/2-
W[5,18,20]/2-W[5,19,1]/2+W[5,19,16]/2-W[5,19,18]/2+
W[5,19,20]/2-W[5,20,1]-W[5,20,4]/2+W[5,20,16]/2-
W[5,20,18]/2+W[5,20,19]/2+W[5,20,20]-W[16,1,3]-
W[16,1,5]/2+W[16,1,17]/2+W[16,1,18]+W[16,1,19]/2-
W[16,1,20]/2+W[16,2,3]/2-W[16,2,17]/2-W[16,2,18]/2+
W[16,2,20]/2-W[16,3,1]+W[16,3,2]/2-W[16,3,3]-
W[16,3,4]/2+W[16,3,17]/2+W[16,3,18]/2+W[16,3,19]-
W[16,4,3]/2-W[16,4,5]/2+W[16,4,18]/2+W[16,4,19]/2-
W[16,5,1]/2-W[16,5,4]/2+W[16,5,19]/2+W[16,5,20]/2+
W[16,17,1]/2-W[16,17,2]/2+W[16,17,3]/2-W[16,17,19]/2+
W[16,18,1]-W[16,18,2]/2+W[16,18,3]/2+W[16,18,4]/2-
W[16,18,19]-W[16,18,20]/2+W[16,19,1]/2+W[16,19,3]+
W[16,19,4]/2+W[16,19,5]/2-W[16,19,17]/2-W[16,19,18]-
W[16,19,19]-W[16,20,1]/2+W[16,20,2]/2+W[16,20,5]/2-
W[16,20,18]/2+(3*W[17,1,1])/2+W[17,1,2]/2-W[17,1,4]/2+
W[17,1,16]/2+W[17,1,17]/2-W[17,1,18]-W[17,1,20]/2+
W[17,2,1]/2-W[17,2,16]/2+W[17,2,18]/2-W[17,2,20]/2+
W[17,3,4]/2+W[17,3,16]/2-W[17,3,18]/2-W[17,3,19]/2-
W[17,4,1]/2+W[17,4,3]/2+W[17,4,4]/2+W[17,4,17]/2-
W[17,4,18]/2+W[17,4,19]/2+W[17,16,1]/2-W[17,16,2]/2+
W[17,16,3]/2-W[17,16,19]/2+W[17,17,1]/2+W[17,17,4]/2-
W[17,17,19]/2-W[17,17,20]/2-W[17,18,1]+W[17,18,2]/2-
W[17,18,3]/2-W[17,18,4]/2+W[17,18,19]+W[17,18,20]/2-
W[17,19,3]/2+W[17,19,4]/2-W[17,19,16]/2-W[17,19,17]/2+
W[17,19,18]-(3*W[17,19,19])/2+W[17,19,20]/2-W[17,20,1]/2-
W[17,20,2]/2-W[17,20,17]/2+W[17,20,18]/2+W[17,20,19]/2-
W[17,20,20]/2+W[18,1,1]/2+W[18,1,2]/2-W[18,1,4]+
W[18,1,5]/2+W[18,1,16]-W[18,1,17]+W[18,1,18]/2+
W[18,2,1]/2-W[18,2,3]/2-W[18,2,16]/2+W[18,2,17]/2+
W[18,2,18]-W[18,2,20]-W[18,3,2]/2+W[18,3,3]+
W[18,3,16]/2-W[18,3,17]/2-W[18,3,18]-W[18,3,19]/2+
W[18,3,20]-W[18,4,1]+W[18,4,4]/2+W[18,4,5]/2+
W[18,4,16]/2-W[18,4,17]/2+(3*W[18,4,18])/2-W[18,4,20]/2+
W[18,5,1]/2+W[18,5,4]/2-W[18,5,19]/2-W[18,5,20]/2+
W[18,16,1]-W[18,16,2]/2+W[18,16,3]/2+W[18,16,4]/2-
W[18,16,19]-W[18,16,20]/2-W[18,17,1]+W[18,17,2]/2-
W[18,17,3]/2-W[18,17,4]/2+W[18,17,19]+W[18,17,20]/2+
W[18,18,1]/2+W[18,18,2]-W[18,18,3]+(3*W[18,18,4])/2-
W[18,18,19]/2-(3*W[18,18,20])/2-W[18,19,3]/2-W[18,19,5]/2-
W[18,19,16]+W[18,19,17]-W[18,19,18]/2-W[18,19,19]/2+
W[18,19,20]-W[18,20,2]+W[18,20,3]-W[18,20,4]/2-
W[18,20,5]/2-W[18,20,16]/2+W[18,20,17]/2-(3*W[18,20,18])/2+
W[18,20,19]+W[18,20,20]/2-W[19,1,1]-W[19,1,3]/2-
W[19,1,4]/2-W[19,1,5]/2+W[19,1,16]/2+W[19,1,19]+
W[19,1,20]-W[19,3,1]/2+(3*W[19,3,3])/2-W[19,3,4]/2+
W[19,3,16]-W[19,3,17]/2-W[19,3,18]/2+(3*W[19,3,19])/2-
W[19,3,20]-W[19,4,1]/2-W[19,4,3]/2+W[19,4,16]/2+
W[19,4,17]/2-W[19,5,1]/2+W[19,5,16]/2-W[19,5,18]/2+
W[19,5,20]/2+W[19,16,1]/2+W[19,16,3]+W[19,16,4]/2+
W[19,16,5]/2-W[19,16,17]/2-W[19,16,18]-W[19,16,19]-
W[19,17,3]/2+W[19,17,4]/2-W[19,17,16]/2-W[19,17,17]/2+
W[19,17,18]-(3*W[19,17,19])/2+W[19,17,20]/2-W[19,18,3]/2-
W[19,18,5]/2-W[19,18,16]+W[19,18,17]-W[19,18,18]/2-
W[19,18,19]/2+W[19,18,20]+W[19,19,1]+(3*W[19,19,3])/2-
W[19,19,16]-(3*W[19,19,17])/2-W[19,19,18]/2+W[19,19,20]/2+
W[19,20,1]-W[19,20,3]+W[19,20,5]/2+W[19,20,17]/2+
W[19,20,18]+W[19,20,19]/2-(3*W[19,20,20])/2-
(3*W[20,1,1])/2-W[20,1,2]/2+W[20,1,3]+W[20,1,4]/2-
W[20,1,5]-W[20,1,16]/2-W[20,1,17]/2+W[20,1,19]+
W[20,1,20]/2-W[20,2,1]/2+W[20,2,3]/2+W[20,2,16]/2-
W[20,2,17]/2-W[20,2,18]+W[20,2,20]+W[20,3,1]+
W[20,3,2]/2+W[20,3,3]/2+W[20,3,4]/2+W[20,3,18]-
W[20,3,19]-(3*W[20,3,20])/2+W[20,4,1]/2+W[20,4,3]/2-
W[20,4,4]/2-W[20,4,5]/2-W[20,4,18]/2-W[20,4,20]/2-
W[20,5,1]-W[20,5,4]/2+W[20,5,16]/2-W[20,5,18]/2+
W[20,5,19]/2+W[20,5,20]-W[20,16,1]/2+W[20,16,2]/2+
W[20,16,5]/2-W[20,16,18]/2-W[20,17,1]/2-W[20,17,2]/2-
W[20,17,17]/2+W[20,17,18]/2+W[20,17,19]/2-W[20,17,20]/2-
W[20,18,2]+W[20,18,3]-W[20,18,4]/2-W[20,18,5]/2-
W[20,18,16]/2+W[20,18,17]/2-(3*W[20,18,18])/2+W[20,18,19]+
W[20,18,20]/2+W[20,19,1]-W[20,19,3]+W[20,19,5]/2+
W[20,19,17]/2+W[20,19,18]+W[20,19,19]/2-(3*W[20,19,20])/2+
W[20,20,1]/2+W[20,20,2]-(3*W[20,20,3])/2-W[20,20,4]/2+
W[20,20,5]-W[20,20,17]/2+W[20,20,18]/2-(3*W[20,20,19])/2+
3*W[20,20,20])+r[8]*(3*W[1,1,1]+W[1,1,2]-(3*W[1,1,4])/2+
W[1,1,16]/2+W[1,1,17]-(3*W[1,1,18])/2+W[1,1,19]/2-
W[1,1,20]+W[1,2,1]-W[1,2,16]+W[1,2,18]-W[1,2,20]-
(3*W[1,4,1])/2+W[1,4,4]/2+W[1,4,16]+W[1,4,17]-
W[1,4,18]+W[1,4,19]/2+W[1,4,20]/2+W[1,16,1]/2-
W[1,16,2]+W[1,16,4]-(3*W[1,16,16])/2+W[1,16,18]/2-
W[1,16,19]+W[1,16,20]/2+W[1,17,1]+W[1,17,4]-W[1,17,19]-
W[1,17,20]-(3*W[1,18,1])/2+W[1,18,2]-W[1,18,4]+
W[1,18,16]/2+W[1,18,18]/2+W[1,18,19]+W[1,18,20]/2+
W[1,19,1]/2+W[1,19,4]/2-W[1,19,16]-W[1,19,17]+
W[1,19,18]-(3*W[1,19,19])/2+W[1,19,20]/2-W[1,20,1]-
W[1,20,2]+W[1,20,4]/2+W[1,20,16]/2-W[1,20,17]+
W[1,20,18]/2+W[1,20,19]/2-W[1,20,20]+W[2,1,1]-
W[2,1,16]+W[2,1,18]-W[2,1,20]-W[2,16,1]+W[2,16,16]-
W[2,16,18]+W[2,16,20]+W[2,18,1]-W[2,18,16]+W[2,18,18]-
W[2,18,20]-W[2,20,1]+W[2,20,16]-W[2,20,18]+W[2,20,20]-
W[3,4,4]-W[3,4,16]+W[3,4,18]+W[3,4,19]-W[3,16,4]-
W[3,16,16]+W[3,16,18]+W[3,16,19]+W[3,18,4]+W[3,18,16]-
W[3,18,18]-W[3,18,19]+W[3,19,4]+W[3,19,16]-W[3,19,18]-
W[3,19,19]-(3*W[4,1,1])/2+W[4,1,4]/2+W[4,1,16]+
W[4,1,17]-W[4,1,18]+W[4,1,19]/2+W[4,1,20]/2-W[4,3,4]-
W[4,3,16]+W[4,3,18]+W[4,3,19]+W[4,4,1]/2-W[4,4,3]-
W[4,4,16]/2+W[4,4,17]+(3*W[4,4,18])/2-(3*W[4,4,20])/2+
W[4,16,1]-W[4,16,3]-W[4,16,4]/2-W[4,16,16]/2-
W[4,16,18]/2-W[4,16,19]/2+W[4,16,20]+W[4,17,1]+
W[4,17,4]-W[4,17,19]-W[4,17,20]-W[4,18,1]+W[4,18,3]+
(3*W[4,18,4])/2-W[4,18,16]/2+(3*W[4,18,18])/2-W[4,18,19]/2-
W[4,18,20]+W[4,19,1]/2+W[4,19,3]-W[4,19,16]/2-
W[4,19,17]-W[4,19,18]/2+W[4,19,20]/2+W[4,20,1]/2-
(3*W[4,20,4])/2+W[4,20,16]-W[4,20,17]-W[4,20,18]+
W[4,20,19]/2+W[4,20,20]/2+W[16,1,1]/2-W[16,1,2]+
W[16,1,4]-(3*W[16,1,16])/2+W[16,1,18]/2-W[16,1,19]+
W[16,1,20]/2-W[16,2,1]+W[16,2,16]-W[16,2,18]+
W[16,2,20]-W[16,3,4]-W[16,3,16]+W[16,3,18]+W[16,3,19]+
W[16,4,1]-W[16,4,3]-W[16,4,4]/2-W[16,4,16]/2-
W[16,4,18]/2-W[16,4,19]/2+W[16,4,20]-(3*W[16,16,1])/2+
W[16,16,2]-W[16,16,3]-W[16,16,4]/2+(3*W[16,16,19])/2+
W[16,16,20]/2+W[16,18,1]/2-W[16,18,2]+W[16,18,3]-
W[16,18,4]/2-W[16,18,19]/2+W[16,18,20]/2-W[16,19,1]+
W[16,19,3]-W[16,19,4]/2+(3*W[16,19,16])/2-W[16,19,18]/2+
(3*W[16,19,19])/2-W[16,19,20]+W[16,20,1]/2+W[16,20,2]+
W[16,20,4]+W[16,20,16]/2+W[16,20,18]/2-W[16,20,19]-
(3*W[16,20,20])/2+W[17,1,1]+W[17,1,4]-W[17,1,19]-
W[17,1,20]+W[17,4,1]+W[17,4,4]-W[17,4,19]-W[17,4,20]-
W[17,19,1]-W[17,19,4]+W[17,19,19]+W[17,19,20]-
W[17,20,1]-W[17,20,4]+W[17,20,19]+W[17,20,20]-
(3*W[18,1,1])/2+W[18,1,2]-W[18,1,4]+W[18,1,16]/2+
W[18,1,18]/2+W[18,1,19]+W[18,1,20]/2+W[18,2,1]-
W[18,2,16]+W[18,2,18]-W[18,2,20]+W[18,3,4]+W[18,3,16]-
W[18,3,18]-W[18,3,19]-W[18,4,1]+W[18,4,3]+
(3*W[18,4,4])/2-W[18,4,16]/2+(3*W[18,4,18])/2-W[18,4,19]/2-
W[18,4,20]+W[18,16,1]/2-W[18,16,2]+W[18,16,3]-
W[18,16,4]/2-W[18,16,19]/2+W[18,16,20]/2+W[18,18,1]/2+
W[18,18,2]-W[18,18,3]+(3*W[18,18,4])/2-W[18,18,19]/2-
(3*W[18,18,20])/2+W[18,19,1]-W[18,19,3]-W[18,19,4]/2-
W[18,19,16]/2-W[18,19,18]/2-W[18,19,19]/2+W[18,19,20]+
W[18,20,1]/2-W[18,20,2]-W[18,20,4]+W[18,20,16]/2-
(3*W[18,20,18])/2+W[18,20,19]+W[18,20,20]/2+W[19,1,1]/2+
W[19,1,4]/2-W[19,1,16]-W[19,1,17]+W[19,1,18]-
(3*W[19,1,19])/2+W[19,1,20]/2+W[19,3,4]+W[19,3,16]-
W[19,3,18]-W[19,3,19]+W[19,4,1]/2+W[19,4,3]-
W[19,4,16]/2-W[19,4,17]-W[19,4,18]/2+W[19,4,20]/2-
W[19,16,1]+W[19,16,3]-W[19,16,4]/2+(3*W[19,16,16])/2-
W[19,16,18]/2+(3*W[19,16,19])/2-W[19,16,20]-W[19,17,1]-
W[19,17,4]+W[19,17,19]+W[19,17,20]+W[19,18,1]-
W[19,18,3]-W[19,18,4]/2-W[19,18,16]/2-W[19,18,18]/2-
W[19,18,19]/2+W[19,18,20]-(3*W[19,19,1])/2-W[19,19,3]+
(3*W[19,19,16])/2+W[19,19,17]-W[19,19,18]/2+W[19,19,20]/2+
W[19,20,1]/2+W[19,20,4]/2-W[19,20,16]+W[19,20,17]+
W[19,20,18]+W[19,20,19]/2-(3*W[19,20,20])/2-W[20,1,1]-
W[20,1,2]+W[20,1,4]/2+W[20,1,16]/2-W[20,1,17]+
W[20,1,18]/2+W[20,1,19]/2-W[20,1,20]-W[20,2,1]+
W[20,2,16]-W[20,2,18]+W[20,2,20]+W[20,4,1]/2-
(3*W[20,4,4])/2+W[20,4,16]-W[20,4,17]-W[20,4,18]+
W[20,4,19]/2+W[20,4,20]/2+W[20,16,1]/2+W[20,16,2]+
W[20,16,4]+W[20,16,16]/2+W[20,16,18]/2-W[20,16,19]-
(3*W[20,16,20])/2-W[20,17,1]-W[20,17,4]+W[20,17,19]+
W[20,17,20]+W[20,18,1]/2-W[20,18,2]-W[20,18,4]+
W[20,18,16]/2-(3*W[20,18,18])/2+W[20,18,19]+W[20,18,20]/2+
W[20,19,1]/2+W[20,19,4]/2-W[20,19,16]+W[20,19,17]+
W[20,19,18]+W[20,19,19]/2-(3*W[20,19,20])/2-W[20,20,1]+
W[20,20,2]+W[20,20,4]/2-(3*W[20,20,16])/2+W[20,20,17]+
W[20,20,18]/2-(3*W[20,20,19])/2+3*W[20,20,20])+
r[21]*((3*W[1,1,2])/2-W[1,1,3]/2+W[1,1,4]/2+W[1,1,5]-
W[1,1,16]-(3*W[1,1,20])/2+(3*W[1,2,1])/2+(3*W[1,2,2])/2-
W[1,2,3]/2-W[1,2,4]+W[1,2,16]-W[1,2,19]/2-W[1,2,20]-
W[1,3,1]/2-W[1,3,2]/2-W[1,3,3]/2+W[1,3,4]-W[1,3,16]-
W[1,3,19]/2+W[1,3,20]+W[1,4,1]/2-W[1,4,2]+W[1,4,3]-
(3*W[1,4,4])/2+W[1,4,5]+W[1,4,19]/2+W[1,4,20]/2+
W[1,5,1]+W[1,5,4]-W[1,5,19]-W[1,5,20]-W[1,16,1]+
W[1,16,2]-W[1,16,3]+W[1,16,19]-W[1,19,2]/2-W[1,19,3]/2+
W[1,19,4]/2-W[1,19,5]+W[1,19,16]+W[1,19,20]/2-
(3*W[1,20,1])/2-W[1,20,2]+W[1,20,3]+W[1,20,4]/2-
W[1,20,5]+W[1,20,19]/2+W[1,20,20]/2+(3*W[2,1,1])/2+
(3*W[2,1,2])/2-W[2,1,3]/2-W[2,1,4]+W[2,1,16]-
W[2,1,19]/2-W[2,1,20]+(3*W[2,2,1])/2+W[2,2,4]/2-
W[2,2,16]+W[2,2,18]-W[2,2,19]/2-(3*W[2,2,20])/2-
W[2,3,1]/2+W[2,3,4]/2+W[2,3,16]-W[2,3,18]-W[2,3,19]/2+
W[2,3,20]/2-W[2,4,1]+W[2,4,2]/2+W[2,4,3]/2-
(3*W[2,4,4])/2+W[2,4,18]+W[2,4,19]+W[2,4,20]/2+
W[2,16,1]-W[2,16,2]+W[2,16,3]-W[2,16,19]+W[2,18,2]-
W[2,18,3]+W[2,18,4]-W[2,18,20]-W[2,19,1]/2-W[2,19,2]/2-
W[2,19,3]/2+W[2,19,4]-W[2,19,16]-W[2,19,19]/2+
W[2,19,20]-W[2,20,1]-(3*W[2,20,2])/2+W[2,20,3]/2+
W[2,20,4]/2-W[2,20,18]+W[2,20,19]+W[2,20,20]/2-
W[3,1,1]/2-W[3,1,2]/2-W[3,1,3]/2+W[3,1,4]-W[3,1,16]-
W[3,1,19]/2+W[3,1,20]-W[3,2,1]/2+W[3,2,4]/2+W[3,2,16]-
W[3,2,18]-W[3,2,19]/2+W[3,2,20]/2-W[3,3,1]/2-
(3*W[3,3,4])/2-W[3,3,16]+W[3,3,18]+(3*W[3,3,19])/2+
W[3,3,20]/2+W[3,4,1]+W[3,4,2]/2-(3*W[3,4,3])/2+
W[3,4,4]/2-W[3,4,18]-W[3,4,19]+W[3,4,20]/2-W[3,16,1]+
W[3,16,2]-W[3,16,3]+W[3,16,19]-W[3,18,2]+W[3,18,3]-
W[3,18,4]+W[3,18,20]-W[3,19,1]/2-W[3,19,2]/2+
(3*W[3,19,3])/2-W[3,19,4]+W[3,19,16]+(3*W[3,19,19])/2-
W[3,19,20]+W[3,20,1]+W[3,20,2]/2+W[3,20,3]/2+
W[3,20,4]/2+W[3,20,18]-W[3,20,19]-(3*W[3,20,20])/2+
W[4,1,1]/2-W[4,1,2]+W[4,1,3]-(3*W[4,1,4])/2+W[4,1,5]+
W[4,1,19]/2+W[4,1,20]/2-W[4,2,1]+W[4,2,2]/2+W[4,2,3]/2-
(3*W[4,2,4])/2+W[4,2,18]+W[4,2,19]+W[4,2,20]/2+
W[4,3,1]+W[4,3,2]/2-(3*W[4,3,3])/2+W[4,3,4]/2-
W[4,3,18]-W[4,3,19]+W[4,3,20]/2-(3*W[4,4,1])/2-
(3*W[4,4,2])/2+W[4,4,3]/2+3*W[4,4,4]+W[4,4,5]+
W[4,4,18]+W[4,4,19]/2-W[4,4,20]+W[4,5,1]+W[4,5,4]-
W[4,5,19]-W[4,5,20]+W[4,18,2]-W[4,18,3]+W[4,18,4]-
W[4,18,20]+W[4,19,1]/2+W[4,19,2]-W[4,19,3]+W[4,19,4]/2-
W[4,19,5]-(3*W[4,19,19])/2+W[4,19,20]/2+W[4,20,1]/2+
W[4,20,2]/2+W[4,20,3]/2-W[4,20,4]-W[4,20,5]-W[4,20,18]+
W[4,20,19]/2-W[4,20,20]+W[5,1,1]+W[5,1,4]-W[5,1,19]-
W[5,1,20]+W[5,4,1]+W[5,4,4]-W[5,4,19]-W[5,4,20]-
W[5,19,1]-W[5,19,4]+W[5,19,19]+W[5,19,20]-W[5,20,1]-
W[5,20,4]+W[5,20,19]+W[5,20,20]-W[16,1,1]+W[16,1,2]-
W[16,1,3]+W[16,1,19]+W[16,2,1]-W[16,2,2]+W[16,2,3]-
W[16,2,19]-W[16,3,1]+W[16,3,2]-W[16,3,3]+W[16,3,19]+
W[16,19,1]-W[16,19,2]+W[16,19,3]-W[16,19,19]+W[18,2,2]-
W[18,2,3]+W[18,2,4]-W[18,2,20]-W[18,3,2]+W[18,3,3]-
W[18,3,4]+W[18,3,20]+W[18,4,2]-W[18,4,3]+W[18,4,4]-
W[18,4,20]-W[18,20,2]+W[18,20,3]-W[18,20,4]+
W[18,20,20]-W[19,1,2]/2-W[19,1,3]/2+W[19,1,4]/2-
W[19,1,5]+W[19,1,16]+W[19,1,20]/2-W[19,2,1]/2-
W[19,2,2]/2-W[19,2,3]/2+W[19,2,4]-W[19,2,16]-
W[19,2,19]/2+W[19,2,20]-W[19,3,1]/2-W[19,3,2]/2+
(3*W[19,3,3])/2-W[19,3,4]+W[19,3,16]+(3*W[19,3,19])/2-
W[19,3,20]+W[19,4,1]/2+W[19,4,2]-W[19,4,3]+W[19,4,4]/2-
W[19,4,5]-(3*W[19,4,19])/2+W[19,4,20]/2-W[19,5,1]-
W[19,5,4]+W[19,5,19]+W[19,5,20]+W[19,16,1]-W[19,16,2]+
W[19,16,3]-W[19,16,19]-W[19,19,2]/2+(3*W[19,19,3])/2-
(3*W[19,19,4])/2+W[19,19,5]-W[19,19,16]+W[19,19,20]/2+
W[19,20,1]/2+W[19,20,2]-W[19,20,3]+W[19,20,4]/2+
W[19,20,5]+W[19,20,19]/2-(3*W[19,20,20])/2-(3*W[20,1,1])/2-
W[20,1,2]+W[20,1,3]+W[20,1,4]/2-W[20,1,5]+W[20,1,19]/2+
W[20,1,20]/2-W[20,2,1]-(3*W[20,2,2])/2+W[20,2,3]/2+
W[20,2,4]/2-W[20,2,18]+W[20,2,19]+W[20,2,20]/2+
W[20,3,1]+W[20,3,2]/2+W[20,3,3]/2+W[20,3,4]/2+
W[20,3,18]-W[20,3,19]-(3*W[20,3,20])/2+W[20,4,1]/2+
W[20,4,2]/2+W[20,4,3]/2-W[20,4,4]-W[20,4,5]-W[20,4,18]+
W[20,4,19]/2-W[20,4,20]-W[20,5,1]-W[20,5,4]+W[20,5,19]+
W[20,5,20]-W[20,18,2]+W[20,18,3]-W[20,18,4]+
W[20,18,20]+W[20,19,1]/2+W[20,19,2]-W[20,19,3]+
W[20,19,4]/2+W[20,19,5]+W[20,19,19]/2-(3*W[20,19,20])/2+
W[20,20,1]/2+W[20,20,2]/2-(3*W[20,20,3])/2-W[20,20,4]+
W[20,20,5]+W[20,20,18]-(3*W[20,20,19])/2+3*W[20,20,20])+
r[10]*(-W[2,2,3]+W[2,2,5]/2+(3*W[2,2,17])/2+W[2,2,18]-
W[2,2,19]/2-(3*W[2,2,20])/2-W[2,3,2]+W[2,3,16]+
W[2,3,17]-W[2,3,19]+W[2,5,2]/2-(3*W[2,5,5])/2+
W[2,5,16]/2-W[2,5,17]+W[2,5,18]+W[2,5,19]+W[2,5,20]/2+
W[2,16,3]+W[2,16,5]/2-W[2,16,17]/2-W[2,16,18]-
W[2,16,19]/2+W[2,16,20]/2+(3*W[2,17,2])/2+W[2,17,3]-
W[2,17,5]-W[2,17,16]/2+(3*W[2,17,17])/2-W[2,17,19]/2-
W[2,17,20]+W[2,18,2]+W[2,18,5]-W[2,18,16]-W[2,18,20]-
W[2,19,2]/2-W[2,19,3]+W[2,19,5]-W[2,19,16]/2-
W[2,19,17]/2-W[2,19,19]/2+W[2,19,20]-(3*W[2,20,2])/2+
W[2,20,5]/2+W[2,20,16]/2-W[2,20,17]-W[2,20,18]+
W[2,20,19]+W[2,20,20]/2-W[3,2,2]+W[3,2,16]+W[3,2,17]-
W[3,2,19]+W[3,16,2]-W[3,16,16]-W[3,16,17]+W[3,16,19]+
W[3,17,2]-W[3,17,16]-W[3,17,17]+W[3,17,19]-W[3,19,2]+
W[3,19,16]+W[3,19,17]-W[3,19,19]+W[4,5,5]+W[4,5,17]-
W[4,5,19]-W[4,5,20]+W[4,17,5]+W[4,17,17]-W[4,17,19]-
W[4,17,20]-W[4,19,5]-W[4,19,17]+W[4,19,19]+W[4,19,20]-
W[4,20,5]-W[4,20,17]+W[4,20,19]+W[4,20,20]+W[5,2,2]/2-
(3*W[5,2,5])/2+W[5,2,16]/2-W[5,2,17]+W[5,2,18]+
W[5,2,19]+W[5,2,20]/2+W[5,4,5]+W[5,4,17]-W[5,4,19]-
W[5,4,20]-(3*W[5,5,2])/2+W[5,5,4]+3*W[5,5,5]+
W[5,5,16]/2-(3*W[5,5,17])/2+W[5,5,18]+W[5,5,19]/2-
W[5,5,20]+W[5,16,2]/2+W[5,16,5]/2-(3*W[5,16,16])/2+
W[5,16,17]-W[5,16,18]-W[5,16,19]+W[5,16,20]/2-
W[5,17,2]+W[5,17,4]-(3*W[5,17,5])/2+W[5,17,16]+
W[5,17,17]/2+W[5,17,19]/2+W[5,17,20]/2+W[5,18,2]+
W[5,18,5]-W[5,18,16]-W[5,18,20]+W[5,19,2]-W[5,19,4]+
W[5,19,5]/2-W[5,19,16]+W[5,19,17]/2-(3*W[5,19,19])/2+
W[5,19,20]/2+W[5,20,2]/2-W[5,20,4]-W[5,20,5]+
W[5,20,16]/2+W[5,20,17]/2-W[5,20,18]+W[5,20,19]/2-
W[5,20,20]+W[16,2,3]+W[16,2,5]/2-W[16,2,17]/2-
W[16,2,18]-W[16,2,19]/2+W[16,2,20]/2+W[16,3,2]-
W[16,3,16]-W[16,3,17]+W[16,3,19]+W[16,5,2]/2+
W[16,5,5]/2-(3*W[16,5,16])/2+W[16,5,17]-W[16,5,18]-
W[16,5,19]+W[16,5,20]/2-W[16,16,3]-(3*W[16,16,5])/2-
W[16,16,17]/2+W[16,16,18]+(3*W[16,16,19])/2+W[16,16,20]/2-
W[16,17,2]/2-W[16,17,3]+W[16,17,5]-W[16,17,16]/2-
W[16,17,17]/2-W[16,17,19]/2+W[16,17,20]-W[16,18,2]-
W[16,18,5]+W[16,18,16]+W[16,18,20]-W[16,19,2]/2+
W[16,19,3]-W[16,19,5]+(3*W[16,19,16])/2-W[16,19,17]/2+
(3*W[16,19,19])/2-W[16,19,20]+W[16,20,2]/2+W[16,20,5]/2+
W[16,20,16]/2+W[16,20,17]+W[16,20,18]-W[16,20,19]-
(3*W[16,20,20])/2+(3*W[17,2,2])/2+W[17,2,3]-W[17,2,5]-
W[17,2,16]/2+(3*W[17,2,17])/2-W[17,2,19]/2-W[17,2,20]+
W[17,3,2]-W[17,3,16]-W[17,3,17]+W[17,3,19]+W[17,4,5]+
W[17,4,17]-W[17,4,19]-W[17,4,20]-W[17,5,2]+W[17,5,4]-
(3*W[17,5,5])/2+W[17,5,16]+W[17,5,17]/2+W[17,5,19]/2+
W[17,5,20]/2-W[17,16,2]/2-W[17,16,3]+W[17,16,5]-
W[17,16,16]/2-W[17,16,17]/2-W[17,16,19]/2+W[17,16,20]+
(3*W[17,17,2])/2-W[17,17,3]+W[17,17,4]+W[17,17,5]/2-
W[17,17,16]/2-(3*W[17,17,20])/2-W[17,19,2]/2+W[17,19,3]-
W[17,19,4]+W[17,19,5]/2-W[17,19,16]/2+W[17,19,20]/2-
W[17,20,2]-W[17,20,4]+W[17,20,5]/2+W[17,20,16]-
(3*W[17,20,17])/2+W[17,20,19]/2+W[17,20,20]/2+W[18,2,2]+
W[18,2,5]-W[18,2,16]-W[18,2,20]+W[18,5,2]+W[18,5,5]-
W[18,5,16]-W[18,5,20]-W[18,16,2]-W[18,16,5]+
W[18,16,16]+W[18,16,20]-W[18,20,2]-W[18,20,5]+
W[18,20,16]+W[18,20,20]-W[19,2,2]/2-W[19,2,3]+
W[19,2,5]-W[19,2,16]/2-W[19,2,17]/2-W[19,2,19]/2+
W[19,2,20]-W[19,3,2]+W[19,3,16]+W[19,3,17]-W[19,3,19]-
W[19,4,5]-W[19,4,17]+W[19,4,19]+W[19,4,20]+W[19,5,2]-
W[19,5,4]+W[19,5,5]/2-W[19,5,16]+W[19,5,17]/2-
(3*W[19,5,19])/2+W[19,5,20]/2-W[19,16,2]/2+W[19,16,3]-
W[19,16,5]+(3*W[19,16,16])/2-W[19,16,17]/2+
(3*W[19,16,19])/2-W[19,16,20]-W[19,17,2]/2+W[19,17,3]-
W[19,17,4]+W[19,17,5]/2-W[19,17,16]/2+W[19,17,20]/2-
W[19,19,2]/2-W[19,19,3]+W[19,19,4]-(3*W[19,19,5])/2+
(3*W[19,19,16])/2+W[19,19,20]/2+W[19,20,2]+W[19,20,4]+
W[19,20,5]/2-W[19,20,16]+W[19,20,17]/2+W[19,20,19]/2-
(3*W[19,20,20])/2-(3*W[20,2,2])/2+W[20,2,5]/2+W[20,2,16]/2-
W[20,2,17]-W[20,2,18]+W[20,2,19]+W[20,2,20]/2-
W[20,4,5]-W[20,4,17]+W[20,4,19]+W[20,4,20]+W[20,5,2]/2-
W[20,5,4]-W[20,5,5]+W[20,5,16]/2+W[20,5,17]/2-
W[20,5,18]+W[20,5,19]/2-W[20,5,20]+W[20,16,2]/2+
W[20,16,5]/2+W[20,16,16]/2+W[20,16,17]+W[20,16,18]-
W[20,16,19]-(3*W[20,16,20])/2-W[20,17,2]-W[20,17,4]+
W[20,17,5]/2+W[20,17,16]-(3*W[20,17,17])/2+W[20,17,19]/2+
W[20,17,20]/2-W[20,18,2]-W[20,18,5]+W[20,18,16]+
W[20,18,20]+W[20,19,2]+W[20,19,4]+W[20,19,5]/2-
W[20,19,16]+W[20,19,17]/2+W[20,19,19]/2-(3*W[20,19,20])/2+
W[20,20,2]/2+W[20,20,4]-W[20,20,5]-(3*W[20,20,16])/2+
W[20,20,17]/2+W[20,20,18]-(3*W[20,20,19])/2+3*W[20,20,20]))

==> anc/permutation_rules_letters.txt <==
{{{1, 2, 3, 4, 5}, {Wp[1] -> W[1], Wp[2] -> W[2], Wp[3] -> W[3], 
   Wp[4] -> W[4], Wp[5] -> W[5], Wp[6] -> W[6], Wp[7] -> W[7], Wp[8] -> W[8], 
   Wp[9] -> W[9], Wp[10] -> W[10], Wp[11] -> W[11], Wp[12] -> W[12], 
   Wp[13] -> W[13], Wp[14] -> W[14], Wp[15] -> W[15], Wp[16] -> W[16], 
   Wp[17] -> W[17], Wp[18] -> W[18], Wp[19] -> W[19], Wp[20] -> W[20], 
   Wp[21] -> W[21], Wp[22] -> W[22], Wp[23] -> W[23], Wp[24] -> W[24], 
   Wp[25] -> W[25], Wp[26] -> W[26], Wp[27] -> W[27], Wp[28] -> W[28], 
   Wp[29] -> W[29], Wp[30] -> W[30], Wp[31] -> W[31]}}, 
 {{1, 2, 3, 5, 4}, {Wp[1] -> W[1], Wp[2] -> W[2], Wp[3] -> W[18], 
   Wp[4] -> W[4], Wp[5] -> W[19], Wp[6] -> W[13], Wp[7] -> W[12], 
   Wp[8] -> W[24], Wp[9] -> W[9], Wp[10] -> W[21], Wp[11] -> W[11], 
   Wp[12] -> W[7], Wp[13] -> W[6], Wp[14] -> W[14], Wp[15] -> W[25], 
   Wp[16] -> W[16], Wp[17] -> W[20], Wp[18] -> W[3], Wp[19] -> W[5], 
   Wp[20] -> W[17], Wp[21] -> W[10], Wp[22] -> W[23], Wp[23] -> W[22], 
   Wp[24] -> W[8], Wp[25] -> W[15], Wp[26] -> W[28]*W[29], 
   Wp[27] -> W[28]^(-1), Wp[28] -> W[27]^(-1), Wp[29] -> W[26]*W[27], 
   Wp[30] -> W[30]/(W[27]*W[28]), Wp[31] -> W[31]}}, 
 {{1, 2, 4, 3, 5}, {Wp[1] -> W[1], Wp[2] -> W[17], Wp[3] -> W[3], 
   Wp[4] -> W[18], Wp[5] -> W[5], Wp[6] -> W[11], Wp[7] -> W[23], 
   Wp[8] -> W[8], Wp[9] -> W[25], Wp[10] -> W[12], Wp[11] -> W[6], 
   Wp[12] -> W[10], Wp[13] -> W[13], Wp[14] -> W[24], Wp[15] -> W[15], 
   Wp[16] -> W[19], Wp[17] -> W[2], Wp[18] -> W[4], Wp[19] -> W[16], 
   Wp[20] -> W[20], Wp[21] -> W[22], Wp[22] -> W[21], Wp[23] -> W[7], 
   Wp[24] -> W[14], Wp[25] -> W[9], Wp[26] -> W[27]^(-1), 
   Wp[27] -> W[26]^(-1), Wp[28] -> W[26]*W[30], 
   Wp[29] -> W[29]/(W[26]*W[27]), Wp[30] -> W[27]*W[28], Wp[31] -> W[31]}}, 
 {{1, 2, 4, 5, 3}, {Wp[1] -> W[1], Wp[2] -> W[17], Wp[3] -> W[4], 
   Wp[4] -> W[18], Wp[5] -> W[16], Wp[6] -> W[13], Wp[7] -> W[10], 
   Wp[8] -> W[14], Wp[9] -> W[25], Wp[10] -> W[22], Wp[11] -> W[6], 
   Wp[12] -> W[23], Wp[13] -> W[11], Wp[14] -> W[24], Wp[15] -> W[9], 
   Wp[16] -> W[19], Wp[17] -> W[20], Wp[18] -> W[3], Wp[19] -> W[5], 
   Wp[20] -> W[2], Wp[21] -> W[12], Wp[22] -> W[7], Wp[23] -> W[21], 
   Wp[24] -> W[8], Wp[25] -> W[15], Wp[26] -> (W[29]*W[30])/W[27], 
   Wp[27] -> 1/(W[26]*W[30]), Wp[28] -> W[26], Wp[29] -> 1/(W[26]*W[27]), 
   Wp[30] -> (W[27]*W[28])/W[30], Wp[31] -> W[31]}}, 
 {{1, 2, 5, 3, 4}, {Wp[1] -> W[1], Wp[2] -> W[20], Wp[3] -> W[18], 
   Wp[4] -> W[3], Wp[5] -> W[19], Wp[6] -> W[11], Wp[7] -> W[22], 
   Wp[8] -> W[24], Wp[9] -> W[15], Wp[10] -> W[7], Wp[11] -> W[13], 
   Wp[12] -> W[21], Wp[13] -> W[6], Wp[14] -> W[8], Wp[15] -> W[25], 
   Wp[16] -> W[5], Wp[17] -> W[2], Wp[18] -> W[4], Wp[19] -> W[16], 
   Wp[20] -> W[17], Wp[21] -> W[23], Wp[22] -> W[10], Wp[23] -> W[12], 
   Wp[24] -> W[14], Wp[25] -> W[9], Wp[26] -> W[28], 
   Wp[27] -> 1/(W[28]*W[29]), Wp[28] -> (W[29]*W[30])/W[27], 
   Wp[29] -> (W[26]*W[27])/W[29], Wp[30] -> 1/(W[27]*W[28]), 
   Wp[31] -> W[31]}}, {{1, 2, 5, 4, 3}, {Wp[1] -> W[1], Wp[2] -> W[20], 
   Wp[3] -> W[4], Wp[4] -> W[3], Wp[5] -> W[16], Wp[6] -> W[6], 
   Wp[7] -> W[21], Wp[8] -> W[14], Wp[9] -> W[15], Wp[10] -> W[23], 
   Wp[11] -> W[13], Wp[12] -> W[22], Wp[13] -> W[11], Wp[14] -> W[8], 
   Wp[15] -> W[9], Wp[16] -> W[5], Wp[17] -> W[17], Wp[18] -> W[18], 
   Wp[19] -> W[19], Wp[20] -> W[2], Wp[21] -> W[7], Wp[22] -> W[12], 
   Wp[23] -> W[10], Wp[24] -> W[24], Wp[25] -> W[25], Wp[26] -> W[26]*W[30], 
   Wp[27] -> W[27]/(W[29]*W[30]), Wp[28] -> W[28]*W[29], 
   Wp[29] -> W[29]^(-1), Wp[30] -> W[30]^(-1), Wp[31] -> W[31]}}, 
 {{1, 3, 2, 4, 5}, {Wp[1] -> W[16], Wp[2] -> W[2], Wp[3] -> W[17], 
   Wp[4] -> W[4], Wp[5] -> W[5], Wp[6] -> W[22], Wp[7] -> W[7], 
   Wp[8] -> W[24], Wp[9] -> W[11], Wp[10] -> W[15], Wp[11] -> W[9], 
   Wp[12] -> W[12], Wp[13] -> W[23], Wp[14] -> W[14], Wp[15] -> W[10], 
   Wp[16] -> W[1], Wp[17] -> W[3], Wp[18] -> W[20], Wp[19] -> W[19], 
   Wp[20] -> W[18], Wp[21] -> W[25], Wp[22] -> W[6], Wp[23] -> W[13], 
   Wp[24] -> W[8], Wp[25] -> W[21], Wp[26] -> W[30]^(-1), 
   Wp[27] -> W[29]*W[30], Wp[28] -> W[28]/(W[26]*W[30]), 
   Wp[29] -> W[26]*W[27], Wp[30] -> W[26]^(-1), Wp[31] -> W[31]}}, 
 {{1, 3, 2, 5, 4}, {Wp[1] -> W[16], Wp[2] -> W[2], Wp[3] -> W[20], 
   Wp[4] -> W[4], Wp[5] -> W[19], Wp[6] -> W[23], Wp[7] -> W[12], 
   Wp[8] -> W[8], Wp[9] -> W[11], Wp[10] -> W[25], Wp[11] -> W[9], 
   Wp[12] -> W[7], Wp[13] -> W[22], Wp[14] -> W[14], Wp[15] -> W[21], 
   Wp[16] -> W[1], Wp[17] -> W[18], Wp[18] -> W[17], Wp[19] -> W[5], 
   Wp[20] -> W[3], Wp[21] -> W[15], Wp[22] -> W[13], Wp[23] -> W[6], 
   Wp[24] -> W[24], Wp[25] -> W[10], Wp[26] -> (W[27]*W[28])/W[30], 
   Wp[27] -> (W[26]*W[30])/W[28], Wp[28] -> 1/(W[29]*W[30]), Wp[29] -> W[29], 
   Wp[30] -> 1/(W[28]*W[29]), Wp[31] -> W[31]}}, 
 {{1, 3, 4, 2, 5}, {Wp[1] -> W[16], Wp[2] -> W[3], Wp[3] -> W[17], 
   Wp[4] -> W[20], Wp[5] -> W[5], Wp[6] -> W[9], Wp[7] -> W[13], 
   Wp[8] -> W[24], Wp[9] -> W[21], Wp[10] -> W[12], Wp[11] -> W[22], 
   Wp[12] -> W[15], Wp[13] -> W[23], Wp[14] -> W[8], Wp[15] -> W[10], 
   Wp[16] -> W[19], Wp[17] -> W[2], Wp[18] -> W[4], Wp[19] -> W[1], 
   Wp[20] -> W[18], Wp[21] -> W[6], Wp[22] -> W[25], Wp[23] -> W[7], 
   Wp[24] -> W[14], Wp[25] -> W[11], Wp[26] -> 1/(W[29]*W[30]), 
   Wp[27] -> W[30], Wp[28] -> 1/(W[26]*W[30]), Wp[29] -> (W[26]*W[27])/W[29], 
   Wp[30] -> (W[28]*W[29])/W[26], Wp[31] -> W[31]}}, 
 {{1, 3, 4, 5, 2}, {Wp[1] -> W[16], Wp[2] -> W[3], Wp[3] -> W[4], 
   Wp[4] -> W[20], Wp[5] -> W[1], Wp[6] -> W[23], Wp[7] -> W[15], 
   Wp[8] -> W[14], Wp[9] -> W[21], Wp[10] -> W[6], Wp[11] -> W[22], 
   Wp[12] -> W[13], Wp[13] -> W[9], Wp[14] -> W[8], Wp[15] -> W[11], 
   Wp[16] -> W[19], Wp[17] -> W[18], Wp[18] -> W[17], Wp[19] -> W[5], 
   Wp[20] -> W[2], Wp[21] -> W[12], Wp[22] -> W[7], Wp[23] -> W[25], 
   Wp[24] -> W[24], Wp[25] -> W[10], Wp[26] -> W[27]/(W[29]*W[30]), 
   Wp[27] -> W[26]*W[30], Wp[28] -> W[30]^(-1), Wp[29] -> W[29]^(-1), 
   Wp[30] -> W[28]*W[29], Wp[31] -> W[31]}}, 
 {{1, 3, 5, 2, 4}, {Wp[1] -> W[16], Wp[2] -> W[18], Wp[3] -> W[20], 
   Wp[4] -> W[17], Wp[5] -> W[19], Wp[6] -> W[9], Wp[7] -> W[6], 
   Wp[8] -> W[8], Wp[9] -> W[10], Wp[10] -> W[7], Wp[11] -> W[23], 
   Wp[12] -> W[25], Wp[13] -> W[22], Wp[14] -> W[24], Wp[15] -> W[21], 
   Wp[16] -> W[5], Wp[17] -> W[2], Wp[18] -> W[4], Wp[19] -> W[1], 
   Wp[20] -> W[3], Wp[21] -> W[13], Wp[22] -> W[15], Wp[23] -> W[12], 
   Wp[24] -> W[14], Wp[25] -> W[11], Wp[26] -> W[28]/(W[26]*W[30]), 
   Wp[27] -> W[30]/(W[27]*W[28]), Wp[28] -> W[27]/(W[29]*W[30]), 
   Wp[29] -> W[29]/(W[26]*W[27]), Wp[30] -> W[26]/(W[28]*W[29]), 
   Wp[31] -> W[31]}}, {{1, 3, 5, 4, 2}, {Wp[1] -> W[16], Wp[2] -> W[18], 
   Wp[3] -> W[4], Wp[4] -> W[17], Wp[5] -> W[1], Wp[6] -> W[22], 
   Wp[7] -> W[25], Wp[8] -> W[14], Wp[9] -> W[10], Wp[10] -> W[13], 
   Wp[11] -> W[23], Wp[12] -> W[6], Wp[13] -> W[9], Wp[14] -> W[24], 
   Wp[15] -> W[11], Wp[16] -> W[5], Wp[17] -> W[3], Wp[18] -> W[20], 
   Wp[19] -> W[19], Wp[20] -> W[2], Wp[21] -> W[7], Wp[22] -> W[12], 
   Wp[23] -> W[15], Wp[24] -> W[8], Wp[25] -> W[21], 
   Wp[26] -> 1/(W[26]*W[30]), Wp[27] -> (W[29]*W[30])/W[27], 
   Wp[28] -> (W[27]*W[28])/W[30], Wp[29] -> 1/(W[26]*W[27]), Wp[30] -> W[26], 
   Wp[31] -> W[31]}}, {{1, 4, 2, 3, 5}, {Wp[1] -> W[19], Wp[2] -> W[17], 
   Wp[3] -> W[2], Wp[4] -> W[18], Wp[5] -> W[5], Wp[6] -> W[21], 
   Wp[7] -> W[23], Wp[8] -> W[14], Wp[9] -> W[6], Wp[10] -> W[15], 
   Wp[11] -> W[25], Wp[12] -> W[10], Wp[13] -> W[7], Wp[14] -> W[24], 
   Wp[15] -> W[12], Wp[16] -> W[1], Wp[17] -> W[3], Wp[18] -> W[20], 
   Wp[19] -> W[16], Wp[20] -> W[4], Wp[21] -> W[9], Wp[22] -> W[11], 
   Wp[23] -> W[13], Wp[24] -> W[8], Wp[25] -> W[22], 
   Wp[26] -> 1/(W[27]*W[28]), Wp[27] -> (W[28]*W[29])/W[26], 
   Wp[28] -> (W[26]*W[30])/W[28], Wp[29] -> 1/(W[26]*W[27]), Wp[30] -> W[27], 
   Wp[31] -> W[31]}}, {{1, 4, 2, 5, 3}, {Wp[1] -> W[19], Wp[2] -> W[17], 
   Wp[3] -> W[20], Wp[4] -> W[18], Wp[5] -> W[16], Wp[6] -> W[7], 
   Wp[7] -> W[10], Wp[8] -> W[8], Wp[9] -> W[6], Wp[10] -> W[9], 
   Wp[11] -> W[25], Wp[12] -> W[23], Wp[13] -> W[21], Wp[14] -> W[24], 
   Wp[15] -> W[22], Wp[16] -> W[1], Wp[17] -> W[4], Wp[18] -> W[2], 
   Wp[19] -> W[5], Wp[20] -> W[3], Wp[21] -> W[15], Wp[22] -> W[13], 
   Wp[23] -> W[11], Wp[24] -> W[14], Wp[25] -> W[12], 
   Wp[26] -> W[30]/(W[27]*W[28]), Wp[27] -> W[28]/(W[26]*W[30]), 
   Wp[28] -> W[26]/(W[28]*W[29]), Wp[29] -> W[29]/(W[26]*W[27]), 
   Wp[30] -> W[27]/(W[29]*W[30]), Wp[31] -> W[31]}}, 
 {{1, 4, 3, 2, 5}, {Wp[1] -> W[19], Wp[2] -> W[3], Wp[3] -> W[2], 
   Wp[4] -> W[20], Wp[5] -> W[5], Wp[6] -> W[25], Wp[7] -> W[13], 
   Wp[8] -> W[14], Wp[9] -> W[22], Wp[10] -> W[10], Wp[11] -> W[21], 
   Wp[12] -> W[15], Wp[13] -> W[7], Wp[14] -> W[8], Wp[15] -> W[12], 
   Wp[16] -> W[16], Wp[17] -> W[17], Wp[18] -> W[18], Wp[19] -> W[1], 
   Wp[20] -> W[4], Wp[21] -> W[11], Wp[22] -> W[9], Wp[23] -> W[23], 
   Wp[24] -> W[24], Wp[25] -> W[6], Wp[26] -> W[26]/(W[28]*W[29]), 
   Wp[27] -> W[27]*W[28], Wp[28] -> W[28]^(-1), Wp[29] -> W[29]^(-1), 
   Wp[30] -> W[29]*W[30], Wp[31] -> W[31]}}, 
 {{1, 4, 3, 5, 2}, {Wp[1] -> W[19], Wp[2] -> W[3], Wp[3] -> W[18], 
   Wp[4] -> W[20], Wp[5] -> W[1], Wp[6] -> W[7], Wp[7] -> W[15], 
   Wp[8] -> W[24], Wp[9] -> W[22], Wp[10] -> W[11], Wp[11] -> W[21], 
   Wp[12] -> W[13], Wp[13] -> W[25], Wp[14] -> W[8], Wp[15] -> W[6], 
   Wp[16] -> W[16], Wp[17] -> W[4], Wp[18] -> W[2], Wp[19] -> W[5], 
   Wp[20] -> W[17], Wp[21] -> W[10], Wp[22] -> W[23], Wp[23] -> W[9], 
   Wp[24] -> W[14], Wp[25] -> W[12], Wp[26] -> 1/(W[28]*W[29]), 
   Wp[27] -> W[28], Wp[28] -> 1/(W[27]*W[28]), Wp[29] -> (W[26]*W[27])/W[29], 
   Wp[30] -> (W[29]*W[30])/W[27], Wp[31] -> W[31]}}, 
 {{1, 4, 5, 2, 3}, {Wp[1] -> W[19], Wp[2] -> W[4], Wp[3] -> W[20], 
   Wp[4] -> W[2], Wp[5] -> W[16], Wp[6] -> W[25], Wp[7] -> W[11], 
   Wp[8] -> W[8], Wp[9] -> W[12], Wp[10] -> W[23], Wp[11] -> W[7], 
   Wp[12] -> W[9], Wp[13] -> W[21], Wp[14] -> W[14], Wp[15] -> W[22], 
   Wp[16] -> W[5], Wp[17] -> W[17], Wp[18] -> W[18], Wp[19] -> W[1], 
   Wp[20] -> W[3], Wp[21] -> W[13], Wp[22] -> W[15], Wp[23] -> W[10], 
   Wp[24] -> W[24], Wp[25] -> W[6], Wp[26] -> (W[26]*W[30])/W[28], 
   Wp[27] -> (W[27]*W[28])/W[30], Wp[28] -> 1/(W[28]*W[29]), Wp[29] -> W[29], 
   Wp[30] -> 1/(W[29]*W[30]), Wp[31] -> W[31]}}, 
 {{1, 4, 5, 3, 2}, {Wp[1] -> W[19], Wp[2] -> W[4], Wp[3] -> W[18], 
   Wp[4] -> W[2], Wp[5] -> W[1], Wp[6] -> W[21], Wp[7] -> W[9], 
   Wp[8] -> W[24], Wp[9] -> W[12], Wp[10] -> W[13], Wp[11] -> W[7], 
   Wp[12] -> W[11], Wp[13] -> W[25], Wp[14] -> W[14], Wp[15] -> W[6], 
   Wp[16] -> W[5], Wp[17] -> W[3], Wp[18] -> W[20], Wp[19] -> W[16], 
   Wp[20] -> W[17], Wp[21] -> W[23], Wp[22] -> W[10], Wp[23] -> W[15], 
   Wp[24] -> W[8], Wp[25] -> W[22], Wp[26] -> W[28]^(-1), 
   Wp[27] -> W[28]*W[29], Wp[28] -> W[30]/(W[27]*W[28]), 
   Wp[29] -> W[26]*W[27], Wp[30] -> W[27]^(-1), Wp[31] -> W[31]}}, 
 {{1, 5, 2, 3, 4}, {Wp[1] -> W[5], Wp[2] -> W[20], Wp[3] -> W[2], 
   Wp[4] -> W[3], Wp[5] -> W[19], Wp[6] -> W[10], Wp[7] -> W[22], 
   Wp[8] -> W[14], Wp[9] -> W[13], Wp[10] -> W[25], Wp[11] -> W[15], 
   Wp[12] -> W[21], Wp[13] -> W[12], Wp[14] -> W[8], Wp[15] -> W[7], 
   Wp[16] -> W[1], Wp[17] -> W[18], Wp[18] -> W[17], Wp[19] -> W[16], 
   Wp[20] -> W[4], Wp[21] -> W[9], Wp[22] -> W[11], Wp[23] -> W[6], 
   Wp[24] -> W[24], Wp[25] -> W[23], Wp[26] -> W[27]*W[28], 
   Wp[27] -> W[26]/(W[28]*W[29]), Wp[28] -> W[29]*W[30], 
   Wp[29] -> W[29]^(-1), Wp[30] -> W[28]^(-1), Wp[31] -> W[31]}}, 
 {{1, 5, 2, 4, 3}, {Wp[1] -> W[5], Wp[2] -> W[20], Wp[3] -> W[17], 
   Wp[4] -> W[3], Wp[5] -> W[16], Wp[6] -> W[12], Wp[7] -> W[21], 
   Wp[8] -> W[24], Wp[9] -> W[13], Wp[10] -> W[9], Wp[11] -> W[15], 
   Wp[12] -> W[22], Wp[13] -> W[10], Wp[14] -> W[8], Wp[15] -> W[23], 
   Wp[16] -> W[1], Wp[17] -> W[4], Wp[18] -> W[2], Wp[19] -> W[19], 
   Wp[20] -> W[18], Wp[21] -> W[25], Wp[22] -> W[6], Wp[23] -> W[11], 
   Wp[24] -> W[14], Wp[25] -> W[7], Wp[26] -> W[30], 
   Wp[27] -> 1/(W[29]*W[30]), Wp[28] -> (W[28]*W[29])/W[26], 
   Wp[29] -> (W[26]*W[27])/W[29], Wp[30] -> 1/(W[26]*W[30]), 
   Wp[31] -> W[31]}}, {{1, 5, 3, 2, 4}, {Wp[1] -> W[5], Wp[2] -> W[18], 
   Wp[3] -> W[2], Wp[4] -> W[17], Wp[5] -> W[19], Wp[6] -> W[15], 
   Wp[7] -> W[6], Wp[8] -> W[14], Wp[9] -> W[23], Wp[10] -> W[21], 
   Wp[11] -> W[10], Wp[12] -> W[25], Wp[13] -> W[12], Wp[14] -> W[24], 
   Wp[15] -> W[7], Wp[16] -> W[16], Wp[17] -> W[20], Wp[18] -> W[3], 
   Wp[19] -> W[1], Wp[20] -> W[4], Wp[21] -> W[11], Wp[22] -> W[9], 
   Wp[23] -> W[22], Wp[24] -> W[8], Wp[25] -> W[13], 
   Wp[26] -> (W[28]*W[29])/W[26], Wp[27] -> 1/(W[27]*W[28]), Wp[28] -> W[27], 
   Wp[29] -> 1/(W[26]*W[27]), Wp[30] -> (W[26]*W[30])/W[28], 
   Wp[31] -> W[31]}}, {{1, 5, 3, 4, 2}, {Wp[1] -> W[5], Wp[2] -> W[18], 
   Wp[3] -> W[3], Wp[4] -> W[17], Wp[5] -> W[1], Wp[6] -> W[12], 
   Wp[7] -> W[25], Wp[8] -> W[8], Wp[9] -> W[23], Wp[10] -> W[11], 
   Wp[11] -> W[10], Wp[12] -> W[6], Wp[13] -> W[15], Wp[14] -> W[24], 
   Wp[15] -> W[13], Wp[16] -> W[16], Wp[17] -> W[4], Wp[18] -> W[2], 
   Wp[19] -> W[19], Wp[20] -> W[20], Wp[21] -> W[21], Wp[22] -> W[22], 
   Wp[23] -> W[9], Wp[24] -> W[14], Wp[25] -> W[7], Wp[26] -> W[26]^(-1), 
   Wp[27] -> W[27]^(-1), Wp[28] -> W[27]*W[28], 
   Wp[29] -> W[29]/(W[26]*W[27]), Wp[30] -> W[26]*W[30], Wp[31] -> W[31]}}, 
 {{1, 5, 4, 2, 3}, {Wp[1] -> W[5], Wp[2] -> W[4], Wp[3] -> W[17], 
   Wp[4] -> W[2], Wp[5] -> W[16], Wp[6] -> W[15], Wp[7] -> W[11], 
   Wp[8] -> W[24], Wp[9] -> W[7], Wp[10] -> W[22], Wp[11] -> W[12], 
   Wp[12] -> W[9], Wp[13] -> W[10], Wp[14] -> W[14], Wp[15] -> W[23], 
   Wp[16] -> W[19], Wp[17] -> W[20], Wp[18] -> W[3], Wp[19] -> W[1], 
   Wp[20] -> W[18], Wp[21] -> W[6], Wp[22] -> W[25], Wp[23] -> W[21], 
   Wp[24] -> W[8], Wp[25] -> W[13], Wp[26] -> W[29]*W[30], 
   Wp[27] -> W[30]^(-1), Wp[28] -> W[26]^(-1), Wp[29] -> W[26]*W[27], 
   Wp[30] -> W[28]/(W[26]*W[30]), Wp[31] -> W[31]}}, 
 {{1, 5, 4, 3, 2}, {Wp[1] -> W[5], Wp[2] -> W[4], Wp[3] -> W[3], 
   Wp[4] -> W[2], Wp[5] -> W[1], Wp[6] -> W[10], Wp[7] -> W[9], 
   Wp[8] -> W[8], Wp[9] -> W[7], Wp[10] -> W[6], Wp[11] -> W[12], 
   Wp[12] -> W[11], Wp[13] -> W[15], Wp[14] -> W[14], Wp[15] -> W[13], 
   Wp[16] -> W[19], Wp[17] -> W[18], Wp[18] -> W[17], Wp[19] -> W[16], 
   Wp[20] -> W[20], Wp[21] -> W[22], Wp[22] -> W[21], Wp[23] -> W[25], 
   Wp[24] -> W[24], Wp[25] -> W[23], Wp[26] -> W[27], Wp[27] -> W[26], 
   Wp[28] -> W[30], Wp[29] -> W[29], Wp[30] -> W[28], Wp[31] -> W[31]}}, 
 {{2, 1, 3, 4, 5}, {Wp[1] -> W[1], Wp[2] -> W[16], Wp[3] -> W[3], 
   Wp[4] -> W[4], Wp[5] -> W[20], Wp[6] -> W[6], Wp[7] -> W[23], 
   Wp[8] -> W[15], Wp[9] -> W[14], Wp[10] -> W[21], Wp[11] -> W[11], 
   Wp[12] -> W[22], Wp[13] -> W[13], Wp[14] -> W[9], Wp[15] -> W[8], 
   Wp[16] -> W[2], Wp[17] -> W[19], Wp[18] -> W[18], Wp[19] -> W[17], 
   Wp[20] -> W[5], Wp[21] -> W[10], Wp[22] -> W[12], Wp[23] -> W[7], 
   Wp[24] -> W[25], Wp[25] -> W[24], Wp[26] -> W[28]*W[29], 
   Wp[27] -> W[27]/(W[29]*W[30]), Wp[28] -> W[26]*W[30], 
   Wp[29] -> W[30]^(-1), Wp[30] -> W[29]^(-1), Wp[31] -> W[31]}}, 
 {{2, 1, 3, 5, 4}, {Wp[1] -> W[1], Wp[2] -> W[16], Wp[3] -> W[18], 
   Wp[4] -> W[4], Wp[5] -> W[17], Wp[6] -> W[13], Wp[7] -> W[22], 
   Wp[8] -> W[25], Wp[9] -> W[14], Wp[10] -> W[10], Wp[11] -> W[11], 
   Wp[12] -> W[23], Wp[13] -> W[6], Wp[14] -> W[9], Wp[15] -> W[24], 
   Wp[16] -> W[2], Wp[17] -> W[5], Wp[18] -> W[3], Wp[19] -> W[20], 
   Wp[20] -> W[19], Wp[21] -> W[21], Wp[22] -> W[7], Wp[23] -> W[12], 
   Wp[24] -> W[15], Wp[25] -> W[8], Wp[26] -> W[26], 
   Wp[27] -> 1/(W[26]*W[30]), Wp[28] -> (W[29]*W[30])/W[27], 
   Wp[29] -> (W[27]*W[28])/W[30], Wp[30] -> 1/(W[26]*W[27]), 
   Wp[31] -> W[31]}}, {{2, 1, 4, 3, 5}, {Wp[1] -> W[1], Wp[2] -> W[19], 
   Wp[3] -> W[3], Wp[4] -> W[18], Wp[5] -> W[20], Wp[6] -> W[11], 
   Wp[7] -> W[7], Wp[8] -> W[15], Wp[9] -> W[24], Wp[10] -> W[22], 
   Wp[11] -> W[6], Wp[12] -> W[21], Wp[13] -> W[13], Wp[14] -> W[25], 
   Wp[15] -> W[8], Wp[16] -> W[17], Wp[17] -> W[16], Wp[18] -> W[4], 
   Wp[19] -> W[2], Wp[20] -> W[5], Wp[21] -> W[12], Wp[22] -> W[10], 
   Wp[23] -> W[23], Wp[24] -> W[9], Wp[25] -> W[14], 
   Wp[26] -> (W[29]*W[30])/W[27], Wp[27] -> 1/(W[28]*W[29]), Wp[28] -> W[28], 
   Wp[29] -> 1/(W[27]*W[28]), Wp[30] -> (W[26]*W[27])/W[29], 
   Wp[31] -> W[31]}}, {{2, 1, 4, 5, 3}, {Wp[1] -> W[1], Wp[2] -> W[19], 
   Wp[3] -> W[4], Wp[4] -> W[18], Wp[5] -> W[2], Wp[6] -> W[13], 
   Wp[7] -> W[21], Wp[8] -> W[9], Wp[9] -> W[24], Wp[10] -> W[12], 
   Wp[11] -> W[6], Wp[12] -> W[7], Wp[13] -> W[11], Wp[14] -> W[25], 
   Wp[15] -> W[14], Wp[16] -> W[17], Wp[17] -> W[5], Wp[18] -> W[3], 
   Wp[19] -> W[20], Wp[20] -> W[16], Wp[21] -> W[22], Wp[22] -> W[23], 
   Wp[23] -> W[10], Wp[24] -> W[15], Wp[25] -> W[8], Wp[26] -> W[27]^(-1), 
   Wp[27] -> W[28]^(-1), Wp[28] -> W[28]*W[29], 
   Wp[29] -> W[30]/(W[27]*W[28]), Wp[30] -> W[26]*W[27], Wp[31] -> W[31]}}, 
 {{2, 1, 5, 3, 4}, {Wp[1] -> W[1], Wp[2] -> W[5], Wp[3] -> W[18], 
   Wp[4] -> W[3], Wp[5] -> W[17], Wp[6] -> W[11], Wp[7] -> W[12], 
   Wp[8] -> W[25], Wp[9] -> W[8], Wp[10] -> W[23], Wp[11] -> W[13], 
   Wp[12] -> W[10], Wp[13] -> W[6], Wp[14] -> W[15], Wp[15] -> W[24], 
   Wp[16] -> W[20], Wp[17] -> W[16], Wp[18] -> W[4], Wp[19] -> W[2], 
   Wp[20] -> W[19], Wp[21] -> W[7], Wp[22] -> W[21], Wp[23] -> W[22], 
   Wp[24] -> W[9], Wp[25] -> W[14], Wp[26] -> W[26]*W[30], 
   Wp[27] -> W[26]^(-1), Wp[28] -> W[27]^(-1), Wp[29] -> W[27]*W[28], 
   Wp[30] -> W[29]/(W[26]*W[27]), Wp[31] -> W[31]}}, 
 {{2, 1, 5, 4, 3}, {Wp[1] -> W[1], Wp[2] -> W[5], Wp[3] -> W[4], 
   Wp[4] -> W[3], Wp[5] -> W[2], Wp[6] -> W[6], Wp[7] -> W[10], 
   Wp[8] -> W[9], Wp[9] -> W[8], Wp[10] -> W[7], Wp[11] -> W[13], 
   Wp[12] -> W[12], Wp[13] -> W[11], Wp[14] -> W[15], Wp[15] -> W[14], 
   Wp[16] -> W[20], Wp[17] -> W[19], Wp[18] -> W[18], Wp[19] -> W[17], 
   Wp[20] -> W[16], Wp[21] -> W[23], Wp[22] -> W[22], Wp[23] -> W[21], 
   Wp[24] -> W[25], Wp[25] -> W[24], Wp[26] -> W[28], Wp[27] -> W[27], 
   Wp[28] -> W[26], Wp[29] -> W[30], Wp[30] -> W[29], Wp[31] -> W[31]}}, 
 {{2, 3, 1, 4, 5}, {Wp[1] -> W[2], Wp[2] -> W[16], Wp[3] -> W[19], 
   Wp[4] -> W[4], Wp[5] -> W[20], Wp[6] -> W[12], Wp[7] -> W[23], 
   Wp[8] -> W[25], Wp[9] -> W[11], Wp[10] -> W[8], Wp[11] -> W[14], 
   Wp[12] -> W[22], Wp[13] -> W[7], Wp[14] -> W[9], Wp[15] -> W[21], 
   Wp[16] -> W[1], Wp[17] -> W[3], Wp[18] -> W[5], Wp[19] -> W[17], 
   Wp[20] -> W[18], Wp[21] -> W[24], Wp[22] -> W[6], Wp[23] -> W[13], 
   Wp[24] -> W[15], Wp[25] -> W[10], Wp[26] -> W[29], 
   Wp[27] -> 1/(W[29]*W[30]), Wp[28] -> (W[26]*W[30])/W[28], 
   Wp[29] -> (W[27]*W[28])/W[30], Wp[30] -> 1/(W[28]*W[29]), 
   Wp[31] -> W[31]}}, {{2, 3, 1, 5, 4}, {Wp[1] -> W[2], Wp[2] -> W[16], 
   Wp[3] -> W[5], Wp[4] -> W[4], Wp[5] -> W[17], Wp[6] -> W[7], 
   Wp[7] -> W[22], Wp[8] -> W[15], Wp[9] -> W[11], Wp[10] -> W[24], 
   Wp[11] -> W[14], Wp[12] -> W[23], Wp[13] -> W[12], Wp[14] -> W[9], 
   Wp[15] -> W[10], Wp[16] -> W[1], Wp[17] -> W[18], Wp[18] -> W[19], 
   Wp[19] -> W[20], Wp[20] -> W[3], Wp[21] -> W[8], Wp[22] -> W[13], 
   Wp[23] -> W[6], Wp[24] -> W[25], Wp[25] -> W[21], Wp[26] -> W[26]*W[27], 
   Wp[27] -> W[28]/(W[26]*W[30]), Wp[28] -> W[29]*W[30], 
   Wp[29] -> W[30]^(-1), Wp[30] -> W[26]^(-1), Wp[31] -> W[31]}}, 
 {{2, 3, 4, 1, 5}, {Wp[1] -> W[2], Wp[2] -> W[3], Wp[3] -> W[19], 
   Wp[4] -> W[5], Wp[5] -> W[20], Wp[6] -> W[14], Wp[7] -> W[13], 
   Wp[8] -> W[25], Wp[9] -> W[10], Wp[10] -> W[22], Wp[11] -> W[12], 
   Wp[12] -> W[8], Wp[13] -> W[7], Wp[14] -> W[15], Wp[15] -> W[21], 
   Wp[16] -> W[17], Wp[17] -> W[16], Wp[18] -> W[4], Wp[19] -> W[1], 
   Wp[20] -> W[18], Wp[21] -> W[6], Wp[22] -> W[24], Wp[23] -> W[23], 
   Wp[24] -> W[9], Wp[25] -> W[11], Wp[26] -> W[29]*W[30], 
   Wp[27] -> W[29]^(-1), Wp[28] -> W[28]^(-1), Wp[29] -> W[27]*W[28], 
   Wp[30] -> W[26]/(W[28]*W[29]), Wp[31] -> W[31]}}, 
 {{2, 3, 4, 5, 1}, {Wp[1] -> W[2], Wp[2] -> W[3], Wp[3] -> W[4], 
   Wp[4] -> W[5], Wp[5] -> W[1], Wp[6] -> W[7], Wp[7] -> W[8], Wp[8] -> W[9], 
   Wp[9] -> W[10], Wp[10] -> W[6], Wp[11] -> W[12], Wp[12] -> W[13], 
   Wp[13] -> W[14], Wp[14] -> W[15], Wp[15] -> W[11], Wp[16] -> W[17], 
   Wp[17] -> W[18], Wp[18] -> W[19], Wp[19] -> W[20], Wp[20] -> W[16], 
   Wp[21] -> W[22], Wp[22] -> W[23], Wp[23] -> W[24], Wp[24] -> W[25], 
   Wp[25] -> W[21], Wp[26] -> W[27], Wp[27] -> W[28], Wp[28] -> W[29], 
   Wp[29] -> W[30], Wp[30] -> W[26], Wp[31] -> W[31]}}, 
 {{2, 3, 5, 1, 4}, {Wp[1] -> W[2], Wp[2] -> W[18], Wp[3] -> W[5], 
   Wp[4] -> W[19], Wp[5] -> W[17], Wp[6] -> W[14], Wp[7] -> W[6], 
   Wp[8] -> W[15], Wp[9] -> W[21], Wp[10] -> W[23], Wp[11] -> W[7], 
   Wp[12] -> W[24], Wp[13] -> W[12], Wp[14] -> W[25], Wp[15] -> W[10], 
   Wp[16] -> W[20], Wp[17] -> W[16], Wp[18] -> W[4], Wp[19] -> W[1], 
   Wp[20] -> W[3], Wp[21] -> W[13], Wp[22] -> W[8], Wp[23] -> W[22], 
   Wp[24] -> W[9], Wp[25] -> W[11], Wp[26] -> (W[26]*W[30])/W[28], 
   Wp[27] -> 1/(W[26]*W[27]), Wp[28] -> W[27], Wp[29] -> 1/(W[27]*W[28]), 
   Wp[30] -> (W[28]*W[29])/W[26], Wp[31] -> W[31]}}, 
 {{2, 3, 5, 4, 1}, {Wp[1] -> W[2], Wp[2] -> W[18], Wp[3] -> W[4], 
   Wp[4] -> W[19], Wp[5] -> W[1], Wp[6] -> W[12], Wp[7] -> W[24], 
   Wp[8] -> W[9], Wp[9] -> W[21], Wp[10] -> W[13], Wp[11] -> W[7], 
   Wp[12] -> W[6], Wp[13] -> W[14], Wp[14] -> W[25], Wp[15] -> W[11], 
   Wp[16] -> W[20], Wp[17] -> W[3], Wp[18] -> W[5], Wp[19] -> W[17], 
   Wp[20] -> W[16], Wp[21] -> W[23], Wp[22] -> W[22], Wp[23] -> W[8], 
   Wp[24] -> W[15], Wp[25] -> W[10], Wp[26] -> W[28]^(-1), 
   Wp[27] -> W[27]^(-1), Wp[28] -> W[26]*W[27], 
   Wp[29] -> W[30]/(W[27]*W[28]), Wp[30] -> W[28]*W[29], Wp[31] -> W[31]}}, 
 {{2, 4, 1, 3, 5}, {Wp[1] -> W[17], Wp[2] -> W[19], Wp[3] -> W[16], 
   Wp[4] -> W[18], Wp[5] -> W[20], Wp[6] -> W[10], Wp[7] -> W[7], 
   Wp[8] -> W[9], Wp[9] -> W[6], Wp[10] -> W[8], Wp[11] -> W[24], 
   Wp[12] -> W[21], Wp[13] -> W[23], Wp[14] -> W[25], Wp[15] -> W[22], 
   Wp[16] -> W[1], Wp[17] -> W[3], Wp[18] -> W[5], Wp[19] -> W[2], 
   Wp[20] -> W[4], Wp[21] -> W[14], Wp[22] -> W[11], Wp[23] -> W[13], 
   Wp[24] -> W[15], Wp[25] -> W[12], Wp[26] -> W[29]/(W[26]*W[27]), 
   Wp[27] -> W[26]/(W[28]*W[29]), Wp[28] -> W[28]/(W[26]*W[30]), 
   Wp[29] -> W[30]/(W[27]*W[28]), Wp[30] -> W[27]/(W[29]*W[30]), 
   Wp[31] -> W[31]}}, {{2, 4, 1, 5, 3}, {Wp[1] -> W[17], Wp[2] -> W[19], 
   Wp[3] -> W[5], Wp[4] -> W[18], Wp[5] -> W[2], Wp[6] -> W[23], 
   Wp[7] -> W[21], Wp[8] -> W[15], Wp[9] -> W[6], Wp[10] -> W[14], 
   Wp[11] -> W[24], Wp[12] -> W[7], Wp[13] -> W[10], Wp[14] -> W[25], 
   Wp[15] -> W[12], Wp[16] -> W[1], Wp[17] -> W[4], Wp[18] -> W[16], 
   Wp[19] -> W[20], Wp[20] -> W[3], Wp[21] -> W[8], Wp[22] -> W[13], 
   Wp[23] -> W[11], Wp[24] -> W[9], Wp[25] -> W[22], 
   Wp[26] -> 1/(W[26]*W[27]), Wp[27] -> (W[26]*W[30])/W[28], 
   Wp[28] -> (W[28]*W[29])/W[26], Wp[29] -> 1/(W[27]*W[28]), Wp[30] -> W[27], 
   Wp[31] -> W[31]}}, {{2, 4, 3, 1, 5}, {Wp[1] -> W[17], Wp[2] -> W[3], 
   Wp[3] -> W[16], Wp[4] -> W[5], Wp[5] -> W[20], Wp[6] -> W[24], 
   Wp[7] -> W[13], Wp[8] -> W[9], Wp[9] -> W[12], Wp[10] -> W[21], 
   Wp[11] -> W[10], Wp[12] -> W[8], Wp[13] -> W[23], Wp[14] -> W[15], 
   Wp[15] -> W[22], Wp[16] -> W[2], Wp[17] -> W[19], Wp[18] -> W[18], 
   Wp[19] -> W[1], Wp[20] -> W[4], Wp[21] -> W[11], Wp[22] -> W[14], 
   Wp[23] -> W[7], Wp[24] -> W[25], Wp[25] -> W[6], 
   Wp[26] -> (W[28]*W[29])/W[26], Wp[27] -> (W[26]*W[27])/W[29], 
   Wp[28] -> 1/(W[26]*W[30]), Wp[29] -> W[30], Wp[30] -> 1/(W[29]*W[30]), 
   Wp[31] -> W[31]}}, {{2, 4, 3, 5, 1}, {Wp[1] -> W[17], Wp[2] -> W[3], 
   Wp[3] -> W[18], Wp[4] -> W[5], Wp[5] -> W[1], Wp[6] -> W[23], 
   Wp[7] -> W[8], Wp[8] -> W[25], Wp[9] -> W[12], Wp[10] -> W[11], 
   Wp[11] -> W[10], Wp[12] -> W[13], Wp[13] -> W[24], Wp[14] -> W[15], 
   Wp[15] -> W[6], Wp[16] -> W[2], Wp[17] -> W[4], Wp[18] -> W[16], 
   Wp[19] -> W[20], Wp[20] -> W[19], Wp[21] -> W[21], Wp[22] -> W[7], 
   Wp[23] -> W[14], Wp[24] -> W[9], Wp[25] -> W[22], Wp[26] -> W[26]^(-1), 
   Wp[27] -> W[26]*W[30], Wp[28] -> W[29]/(W[26]*W[27]), 
   Wp[29] -> W[27]*W[28], Wp[30] -> W[27]^(-1), Wp[31] -> W[31]}}, 
 {{2, 4, 5, 1, 3}, {Wp[1] -> W[17], Wp[2] -> W[4], Wp[3] -> W[5], 
   Wp[4] -> W[16], Wp[5] -> W[2], Wp[6] -> W[24], Wp[7] -> W[11], 
   Wp[8] -> W[15], Wp[9] -> W[22], Wp[10] -> W[7], Wp[11] -> W[23], 
   Wp[12] -> W[14], Wp[13] -> W[10], Wp[14] -> W[9], Wp[15] -> W[12], 
   Wp[16] -> W[20], Wp[17] -> W[19], Wp[18] -> W[18], Wp[19] -> W[1], 
   Wp[20] -> W[3], Wp[21] -> W[13], Wp[22] -> W[8], Wp[23] -> W[21], 
   Wp[24] -> W[25], Wp[25] -> W[6], Wp[26] -> W[28]/(W[26]*W[30]), 
   Wp[27] -> W[26]*W[27], Wp[28] -> W[26]^(-1), Wp[29] -> W[30]^(-1), 
   Wp[30] -> W[29]*W[30], Wp[31] -> W[31]}}, 
 {{2, 4, 5, 3, 1}, {Wp[1] -> W[17], Wp[2] -> W[4], Wp[3] -> W[18], 
   Wp[4] -> W[16], Wp[5] -> W[1], Wp[6] -> W[10], Wp[7] -> W[14], 
   Wp[8] -> W[25], Wp[9] -> W[22], Wp[10] -> W[13], Wp[11] -> W[23], 
   Wp[12] -> W[11], Wp[13] -> W[24], Wp[14] -> W[9], Wp[15] -> W[6], 
   Wp[16] -> W[20], Wp[17] -> W[3], Wp[18] -> W[5], Wp[19] -> W[2], 
   Wp[20] -> W[19], Wp[21] -> W[7], Wp[22] -> W[21], Wp[23] -> W[8], 
   Wp[24] -> W[15], Wp[25] -> W[12], Wp[26] -> 1/(W[26]*W[30]), 
   Wp[27] -> W[26], Wp[28] -> 1/(W[26]*W[27]), Wp[29] -> (W[27]*W[28])/W[30], 
   Wp[30] -> (W[29]*W[30])/W[27], Wp[31] -> W[31]}}, 
 {{2, 5, 1, 3, 4}, {Wp[1] -> W[20], Wp[2] -> W[5], Wp[3] -> W[16], 
   Wp[4] -> W[3], Wp[5] -> W[17], Wp[6] -> W[21], Wp[7] -> W[12], 
   Wp[8] -> W[9], Wp[9] -> W[13], Wp[10] -> W[24], Wp[11] -> W[8], 
   Wp[12] -> W[10], Wp[13] -> W[22], Wp[14] -> W[15], Wp[15] -> W[23], 
   Wp[16] -> W[1], Wp[17] -> W[18], Wp[18] -> W[19], Wp[19] -> W[2], 
   Wp[20] -> W[4], Wp[21] -> W[14], Wp[22] -> W[11], Wp[23] -> W[6], 
   Wp[24] -> W[25], Wp[25] -> W[7], Wp[26] -> (W[26]*W[27])/W[29], 
   Wp[27] -> (W[28]*W[29])/W[26], Wp[28] -> 1/(W[29]*W[30]), Wp[29] -> W[30], 
   Wp[30] -> 1/(W[26]*W[30]), Wp[31] -> W[31]}}, 
 {{2, 5, 1, 4, 3}, {Wp[1] -> W[20], Wp[2] -> W[5], Wp[3] -> W[19], 
   Wp[4] -> W[3], Wp[5] -> W[2], Wp[6] -> W[22], Wp[7] -> W[10], 
   Wp[8] -> W[25], Wp[9] -> W[13], Wp[10] -> W[14], Wp[11] -> W[8], 
   Wp[12] -> W[12], Wp[13] -> W[21], Wp[14] -> W[15], Wp[15] -> W[7], 
   Wp[16] -> W[1], Wp[17] -> W[4], Wp[18] -> W[16], Wp[19] -> W[17], 
   Wp[20] -> W[18], Wp[21] -> W[24], Wp[22] -> W[6], Wp[23] -> W[11], 
   Wp[24] -> W[9], Wp[25] -> W[23], Wp[26] -> W[29]^(-1), 
   Wp[27] -> W[29]*W[30], Wp[28] -> W[26]/(W[28]*W[29]), 
   Wp[29] -> W[27]*W[28], Wp[30] -> W[28]^(-1), Wp[31] -> W[31]}}, 
 {{2, 5, 3, 1, 4}, {Wp[1] -> W[20], Wp[2] -> W[18], Wp[3] -> W[16], 
   Wp[4] -> W[19], Wp[5] -> W[17], Wp[6] -> W[8], Wp[7] -> W[6], 
   Wp[8] -> W[9], Wp[9] -> W[7], Wp[10] -> W[10], Wp[11] -> W[21], 
   Wp[12] -> W[24], Wp[13] -> W[22], Wp[14] -> W[25], Wp[15] -> W[23], 
   Wp[16] -> W[2], Wp[17] -> W[5], Wp[18] -> W[3], Wp[19] -> W[1], 
   Wp[20] -> W[4], Wp[21] -> W[11], Wp[22] -> W[14], Wp[23] -> W[12], 
   Wp[24] -> W[15], Wp[25] -> W[13], Wp[26] -> W[26]/(W[28]*W[29]), 
   Wp[27] -> W[29]/(W[26]*W[27]), Wp[28] -> W[27]/(W[29]*W[30]), 
   Wp[29] -> W[30]/(W[27]*W[28]), Wp[30] -> W[28]/(W[26]*W[30]), 
   Wp[31] -> W[31]}}, {{2, 5, 3, 4, 1}, {Wp[1] -> W[20], Wp[2] -> W[18], 
   Wp[3] -> W[3], Wp[4] -> W[19], Wp[5] -> W[1], Wp[6] -> W[22], 
   Wp[7] -> W[24], Wp[8] -> W[15], Wp[9] -> W[7], Wp[10] -> W[11], 
   Wp[11] -> W[21], Wp[12] -> W[6], Wp[13] -> W[8], Wp[14] -> W[25], 
   Wp[15] -> W[13], Wp[16] -> W[2], Wp[17] -> W[4], Wp[18] -> W[16], 
   Wp[19] -> W[17], Wp[20] -> W[5], Wp[21] -> W[10], Wp[22] -> W[12], 
   Wp[23] -> W[14], Wp[24] -> W[9], Wp[25] -> W[23], 
   Wp[26] -> 1/(W[28]*W[29]), Wp[27] -> (W[29]*W[30])/W[27], 
   Wp[28] -> (W[26]*W[27])/W[29], Wp[29] -> 1/(W[27]*W[28]), Wp[30] -> W[28], 
   Wp[31] -> W[31]}}, {{2, 5, 4, 1, 3}, {Wp[1] -> W[20], Wp[2] -> W[4], 
   Wp[3] -> W[19], Wp[4] -> W[16], Wp[5] -> W[2], Wp[6] -> W[8], 
   Wp[7] -> W[11], Wp[8] -> W[25], Wp[9] -> W[23], Wp[10] -> W[12], 
   Wp[11] -> W[22], Wp[12] -> W[14], Wp[13] -> W[21], Wp[14] -> W[9], 
   Wp[15] -> W[7], Wp[16] -> W[17], Wp[17] -> W[5], Wp[18] -> W[3], 
   Wp[19] -> W[1], Wp[20] -> W[18], Wp[21] -> W[6], Wp[22] -> W[24], 
   Wp[23] -> W[10], Wp[24] -> W[15], Wp[25] -> W[13], 
   Wp[26] -> 1/(W[29]*W[30]), Wp[27] -> W[29], Wp[28] -> 1/(W[28]*W[29]), 
   Wp[29] -> (W[27]*W[28])/W[30], Wp[30] -> (W[26]*W[30])/W[28], 
   Wp[31] -> W[31]}}, {{2, 5, 4, 3, 1}, {Wp[1] -> W[20], Wp[2] -> W[4], 
   Wp[3] -> W[3], Wp[4] -> W[16], Wp[5] -> W[1], Wp[6] -> W[21], 
   Wp[7] -> W[14], Wp[8] -> W[15], Wp[9] -> W[23], Wp[10] -> W[6], 
   Wp[11] -> W[22], Wp[12] -> W[11], Wp[13] -> W[8], Wp[14] -> W[9], 
   Wp[15] -> W[13], Wp[16] -> W[17], Wp[17] -> W[18], Wp[18] -> W[19], 
   Wp[19] -> W[2], Wp[20] -> W[5], Wp[21] -> W[12], Wp[22] -> W[10], 
   Wp[23] -> W[24], Wp[24] -> W[25], Wp[25] -> W[7], 
   Wp[26] -> W[27]/(W[29]*W[30]), Wp[27] -> W[28]*W[29], 
   Wp[28] -> W[29]^(-1), Wp[29] -> W[30]^(-1), Wp[30] -> W[26]*W[30], 
   Wp[31] -> W[31]}}, {{3, 1, 2, 4, 5}, {Wp[1] -> W[16], Wp[2] -> W[1], 
   Wp[3] -> W[17], Wp[4] -> W[4], Wp[5] -> W[18], Wp[6] -> W[22], 
   Wp[7] -> W[13], Wp[8] -> W[10], Wp[9] -> W[14], Wp[10] -> W[25], 
   Wp[11] -> W[9], Wp[12] -> W[6], Wp[13] -> W[23], Wp[14] -> W[11], 
   Wp[15] -> W[24], Wp[16] -> W[2], Wp[17] -> W[19], Wp[18] -> W[20], 
   Wp[19] -> W[3], Wp[20] -> W[5], Wp[21] -> W[15], Wp[22] -> W[12], 
   Wp[23] -> W[7], Wp[24] -> W[21], Wp[25] -> W[8], 
   Wp[26] -> (W[27]*W[28])/W[30], Wp[27] -> (W[29]*W[30])/W[27], 
   Wp[28] -> 1/(W[26]*W[30]), Wp[29] -> W[26], Wp[30] -> 1/(W[26]*W[27]), 
   Wp[31] -> W[31]}}, {{3, 1, 2, 5, 4}, {Wp[1] -> W[16], Wp[2] -> W[1], 
   Wp[3] -> W[20], Wp[4] -> W[4], Wp[5] -> W[3], Wp[6] -> W[23], 
   Wp[7] -> W[6], Wp[8] -> W[21], Wp[9] -> W[14], Wp[10] -> W[15], 
   Wp[11] -> W[9], Wp[12] -> W[13], Wp[13] -> W[22], Wp[14] -> W[11], 
   Wp[15] -> W[8], Wp[16] -> W[2], Wp[17] -> W[5], Wp[18] -> W[17], 
   Wp[19] -> W[18], Wp[20] -> W[19], Wp[21] -> W[25], Wp[22] -> W[7], 
   Wp[23] -> W[12], Wp[24] -> W[10], Wp[25] -> W[24], Wp[26] -> W[30]^(-1), 
   Wp[27] -> W[26]*W[30], Wp[28] -> W[27]/(W[29]*W[30]), 
   Wp[29] -> W[28]*W[29], Wp[30] -> W[29]^(-1), Wp[31] -> W[31]}}, 
 {{3, 1, 4, 2, 5}, {Wp[1] -> W[16], Wp[2] -> W[19], Wp[3] -> W[17], 
   Wp[4] -> W[20], Wp[5] -> W[18], Wp[6] -> W[9], Wp[7] -> W[7], 
   Wp[8] -> W[10], Wp[9] -> W[8], Wp[10] -> W[6], Wp[11] -> W[22], 
   Wp[12] -> W[25], Wp[13] -> W[23], Wp[14] -> W[21], Wp[15] -> W[24], 
   Wp[16] -> W[3], Wp[17] -> W[1], Wp[18] -> W[4], Wp[19] -> W[2], 
   Wp[20] -> W[5], Wp[21] -> W[12], Wp[22] -> W[15], Wp[23] -> W[13], 
   Wp[24] -> W[11], Wp[25] -> W[14], Wp[26] -> W[27]/(W[29]*W[30]), 
   Wp[27] -> W[30]/(W[27]*W[28]), Wp[28] -> W[28]/(W[26]*W[30]), 
   Wp[29] -> W[26]/(W[28]*W[29]), Wp[30] -> W[29]/(W[26]*W[27]), 
   Wp[31] -> W[31]}}, {{3, 1, 4, 5, 2}, {Wp[1] -> W[16], Wp[2] -> W[19], 
   Wp[3] -> W[4], Wp[4] -> W[20], Wp[5] -> W[2], Wp[6] -> W[23], 
   Wp[7] -> W[25], Wp[8] -> W[11], Wp[9] -> W[8], Wp[10] -> W[12], 
   Wp[11] -> W[22], Wp[12] -> W[7], Wp[13] -> W[9], Wp[14] -> W[21], 
   Wp[15] -> W[14], Wp[16] -> W[3], Wp[17] -> W[5], Wp[18] -> W[17], 
   Wp[19] -> W[18], Wp[20] -> W[1], Wp[21] -> W[6], Wp[22] -> W[13], 
   Wp[23] -> W[15], Wp[24] -> W[10], Wp[25] -> W[24], 
   Wp[26] -> 1/(W[29]*W[30]), Wp[27] -> (W[26]*W[30])/W[28], 
   Wp[28] -> (W[27]*W[28])/W[30], Wp[29] -> 1/(W[28]*W[29]), Wp[30] -> W[29], 
   Wp[31] -> W[31]}}, {{3, 1, 5, 2, 4}, {Wp[1] -> W[16], Wp[2] -> W[5], 
   Wp[3] -> W[20], Wp[4] -> W[17], Wp[5] -> W[3], Wp[6] -> W[9], 
   Wp[7] -> W[12], Wp[8] -> W[21], Wp[9] -> W[24], Wp[10] -> W[13], 
   Wp[11] -> W[23], Wp[12] -> W[15], Wp[13] -> W[22], Wp[14] -> W[10], 
   Wp[15] -> W[8], Wp[16] -> W[18], Wp[17] -> W[1], Wp[18] -> W[4], 
   Wp[19] -> W[2], Wp[20] -> W[19], Wp[21] -> W[7], Wp[22] -> W[25], 
   Wp[23] -> W[6], Wp[24] -> W[11], Wp[25] -> W[14], 
   Wp[26] -> 1/(W[26]*W[30]), Wp[27] -> W[30], Wp[28] -> 1/(W[29]*W[30]), 
   Wp[29] -> (W[28]*W[29])/W[26], Wp[30] -> (W[26]*W[27])/W[29], 
   Wp[31] -> W[31]}}, {{3, 1, 5, 4, 2}, {Wp[1] -> W[16], Wp[2] -> W[5], 
   Wp[3] -> W[4], Wp[4] -> W[17], Wp[5] -> W[2], Wp[6] -> W[22], 
   Wp[7] -> W[15], Wp[8] -> W[11], Wp[9] -> W[24], Wp[10] -> W[7], 
   Wp[11] -> W[23], Wp[12] -> W[12], Wp[13] -> W[9], Wp[14] -> W[10], 
   Wp[15] -> W[14], Wp[16] -> W[18], Wp[17] -> W[19], Wp[18] -> W[20], 
   Wp[19] -> W[3], Wp[20] -> W[1], Wp[21] -> W[13], Wp[22] -> W[6], 
   Wp[23] -> W[25], Wp[24] -> W[21], Wp[25] -> W[8], 
   Wp[26] -> W[28]/(W[26]*W[30]), Wp[27] -> W[29]*W[30], 
   Wp[28] -> W[30]^(-1), Wp[29] -> W[26]^(-1), Wp[30] -> W[26]*W[27], 
   Wp[31] -> W[31]}}, {{3, 2, 1, 4, 5}, {Wp[1] -> W[2], Wp[2] -> W[1], 
   Wp[3] -> W[19], Wp[4] -> W[4], Wp[5] -> W[18], Wp[6] -> W[12], 
   Wp[7] -> W[13], Wp[8] -> W[21], Wp[9] -> W[9], Wp[10] -> W[24], 
   Wp[11] -> W[14], Wp[12] -> W[6], Wp[13] -> W[7], Wp[14] -> W[11], 
   Wp[15] -> W[25], Wp[16] -> W[16], Wp[17] -> W[17], Wp[18] -> W[5], 
   Wp[19] -> W[3], Wp[20] -> W[20], Wp[21] -> W[8], Wp[22] -> W[22], 
   Wp[23] -> W[23], Wp[24] -> W[10], Wp[25] -> W[15], Wp[26] -> W[26]*W[27], 
   Wp[27] -> W[27]^(-1), Wp[28] -> W[28]^(-1), Wp[29] -> W[28]*W[29], 
   Wp[30] -> W[30]/(W[27]*W[28]), Wp[31] -> W[31]}}, 
 {{3, 2, 1, 5, 4}, {Wp[1] -> W[2], Wp[2] -> W[1], Wp[3] -> W[5], 
   Wp[4] -> W[4], Wp[5] -> W[3], Wp[6] -> W[7], Wp[7] -> W[6], 
   Wp[8] -> W[10], Wp[9] -> W[9], Wp[10] -> W[8], Wp[11] -> W[14], 
   Wp[12] -> W[13], Wp[13] -> W[12], Wp[14] -> W[11], Wp[15] -> W[15], 
   Wp[16] -> W[16], Wp[17] -> W[20], Wp[18] -> W[19], Wp[19] -> W[18], 
   Wp[20] -> W[17], Wp[21] -> W[24], Wp[22] -> W[23], Wp[23] -> W[22], 
   Wp[24] -> W[21], Wp[25] -> W[25], Wp[26] -> W[29], Wp[27] -> W[28], 
   Wp[28] -> W[27], Wp[29] -> W[26], Wp[30] -> W[30], Wp[31] -> W[31]}}, 
 {{3, 2, 4, 1, 5}, {Wp[1] -> W[2], Wp[2] -> W[17], Wp[3] -> W[19], 
   Wp[4] -> W[5], Wp[5] -> W[18], Wp[6] -> W[14], Wp[7] -> W[23], 
   Wp[8] -> W[21], Wp[9] -> W[15], Wp[10] -> W[6], Wp[11] -> W[12], 
   Wp[12] -> W[24], Wp[13] -> W[7], Wp[14] -> W[10], Wp[15] -> W[25], 
   Wp[16] -> W[3], Wp[17] -> W[1], Wp[18] -> W[4], Wp[19] -> W[16], 
   Wp[20] -> W[20], Wp[21] -> W[22], Wp[22] -> W[8], Wp[23] -> W[13], 
   Wp[24] -> W[11], Wp[25] -> W[9], Wp[26] -> W[27], 
   Wp[27] -> 1/(W[26]*W[27]), Wp[28] -> (W[26]*W[30])/W[28], 
   Wp[29] -> (W[28]*W[29])/W[26], Wp[30] -> 1/(W[27]*W[28]), 
   Wp[31] -> W[31]}}, {{3, 2, 4, 5, 1}, {Wp[1] -> W[2], Wp[2] -> W[17], 
   Wp[3] -> W[4], Wp[4] -> W[5], Wp[5] -> W[16], Wp[6] -> W[7], 
   Wp[7] -> W[24], Wp[8] -> W[11], Wp[9] -> W[15], Wp[10] -> W[22], 
   Wp[11] -> W[12], Wp[12] -> W[23], Wp[13] -> W[14], Wp[14] -> W[10], 
   Wp[15] -> W[9], Wp[16] -> W[3], Wp[17] -> W[20], Wp[18] -> W[19], 
   Wp[19] -> W[18], Wp[20] -> W[1], Wp[21] -> W[6], Wp[22] -> W[13], 
   Wp[23] -> W[8], Wp[24] -> W[21], Wp[25] -> W[25], Wp[26] -> W[29]*W[30], 
   Wp[27] -> W[28]/(W[26]*W[30]), Wp[28] -> W[26]*W[27], 
   Wp[29] -> W[26]^(-1), Wp[30] -> W[30]^(-1), Wp[31] -> W[31]}}, 
 {{3, 2, 5, 1, 4}, {Wp[1] -> W[2], Wp[2] -> W[20], Wp[3] -> W[5], 
   Wp[4] -> W[19], Wp[5] -> W[3], Wp[6] -> W[14], Wp[7] -> W[22], 
   Wp[8] -> W[10], Wp[9] -> W[25], Wp[10] -> W[13], Wp[11] -> W[7], 
   Wp[12] -> W[8], Wp[13] -> W[12], Wp[14] -> W[21], Wp[15] -> W[15], 
   Wp[16] -> W[18], Wp[17] -> W[1], Wp[18] -> W[4], Wp[19] -> W[16], 
   Wp[20] -> W[17], Wp[21] -> W[23], Wp[22] -> W[24], Wp[23] -> W[6], 
   Wp[24] -> W[11], Wp[25] -> W[9], Wp[26] -> W[28]^(-1), 
   Wp[27] -> W[29]^(-1), Wp[28] -> W[29]*W[30], 
   Wp[29] -> W[26]/(W[28]*W[29]), Wp[30] -> W[27]*W[28], Wp[31] -> W[31]}}, 
 {{3, 2, 5, 4, 1}, {Wp[1] -> W[2], Wp[2] -> W[20], Wp[3] -> W[4], 
   Wp[4] -> W[19], Wp[5] -> W[16], Wp[6] -> W[12], Wp[7] -> W[8], 
   Wp[8] -> W[11], Wp[9] -> W[25], Wp[10] -> W[23], Wp[11] -> W[7], 
   Wp[12] -> W[22], Wp[13] -> W[14], Wp[14] -> W[21], Wp[15] -> W[9], 
   Wp[16] -> W[18], Wp[17] -> W[17], Wp[18] -> W[5], Wp[19] -> W[3], 
   Wp[20] -> W[1], Wp[21] -> W[13], Wp[22] -> W[6], Wp[23] -> W[24], 
   Wp[24] -> W[10], Wp[25] -> W[15], Wp[26] -> (W[26]*W[30])/W[28], 
   Wp[27] -> 1/(W[29]*W[30]), Wp[28] -> W[29], Wp[29] -> 1/(W[28]*W[29]), 
   Wp[30] -> (W[27]*W[28])/W[30], Wp[31] -> W[31]}}, 
 {{3, 4, 1, 2, 5}, {Wp[1] -> W[3], Wp[2] -> W[19], Wp[3] -> W[1], 
   Wp[4] -> W[20], Wp[5] -> W[18], Wp[6] -> W[15], Wp[7] -> W[7], 
   Wp[8] -> W[11], Wp[9] -> W[22], Wp[10] -> W[24], Wp[11] -> W[8], 
   Wp[12] -> W[25], Wp[13] -> W[13], Wp[14] -> W[21], Wp[15] -> W[6], 
   Wp[16] -> W[16], Wp[17] -> W[17], Wp[18] -> W[5], Wp[19] -> W[2], 
   Wp[20] -> W[4], Wp[21] -> W[14], Wp[22] -> W[9], Wp[23] -> W[23], 
   Wp[24] -> W[10], Wp[25] -> W[12], Wp[26] -> (W[26]*W[27])/W[29], 
   Wp[27] -> 1/(W[27]*W[28]), Wp[28] -> W[28], Wp[29] -> 1/(W[28]*W[29]), 
   Wp[30] -> (W[29]*W[30])/W[27], Wp[31] -> W[31]}}, 
 {{3, 4, 1, 5, 2}, {Wp[1] -> W[3], Wp[2] -> W[19], Wp[3] -> W[5], 
   Wp[4] -> W[20], Wp[5] -> W[2], Wp[6] -> W[13], Wp[7] -> W[25], 
   Wp[8] -> W[10], Wp[9] -> W[22], Wp[10] -> W[14], Wp[11] -> W[8], 
   Wp[12] -> W[7], Wp[13] -> W[15], Wp[14] -> W[21], Wp[15] -> W[12], 
   Wp[16] -> W[16], Wp[17] -> W[4], Wp[18] -> W[1], Wp[19] -> W[18], 
   Wp[20] -> W[17], Wp[21] -> W[24], Wp[22] -> W[23], Wp[23] -> W[9], 
   Wp[24] -> W[11], Wp[25] -> W[6], Wp[26] -> W[29]^(-1), 
   Wp[27] -> W[28]^(-1), Wp[28] -> W[27]*W[28], 
   Wp[29] -> W[26]/(W[28]*W[29]), Wp[30] -> W[29]*W[30], Wp[31] -> W[31]}}, 
 {{3, 4, 2, 1, 5}, {Wp[1] -> W[3], Wp[2] -> W[17], Wp[3] -> W[1], 
   Wp[4] -> W[5], Wp[5] -> W[18], Wp[6] -> W[8], Wp[7] -> W[23], 
   Wp[8] -> W[11], Wp[9] -> W[12], Wp[10] -> W[25], Wp[11] -> W[15], 
   Wp[12] -> W[24], Wp[13] -> W[13], Wp[14] -> W[10], Wp[15] -> W[6], 
   Wp[16] -> W[2], Wp[17] -> W[19], Wp[18] -> W[20], Wp[19] -> W[16], 
   Wp[20] -> W[4], Wp[21] -> W[9], Wp[22] -> W[14], Wp[23] -> W[7], 
   Wp[24] -> W[21], Wp[25] -> W[22], Wp[26] -> W[27]*W[28], 
   Wp[27] -> W[29]/(W[26]*W[27]), Wp[28] -> W[26]*W[30], 
   Wp[29] -> W[26]^(-1), Wp[30] -> W[27]^(-1), Wp[31] -> W[31]}}, 
 {{3, 4, 2, 5, 1}, {Wp[1] -> W[3], Wp[2] -> W[17], Wp[3] -> W[20], 
   Wp[4] -> W[5], Wp[5] -> W[16], Wp[6] -> W[13], Wp[7] -> W[24], 
   Wp[8] -> W[21], Wp[9] -> W[12], Wp[10] -> W[9], Wp[11] -> W[15], 
   Wp[12] -> W[23], Wp[13] -> W[8], Wp[14] -> W[10], Wp[15] -> W[22], 
   Wp[16] -> W[2], Wp[17] -> W[4], Wp[18] -> W[1], Wp[19] -> W[18], 
   Wp[20] -> W[19], Wp[21] -> W[25], Wp[22] -> W[7], Wp[23] -> W[14], 
   Wp[24] -> W[11], Wp[25] -> W[6], Wp[26] -> W[30], 
   Wp[27] -> 1/(W[26]*W[30]), Wp[28] -> (W[26]*W[27])/W[29], 
   Wp[29] -> (W[28]*W[29])/W[26], Wp[30] -> 1/(W[29]*W[30]), 
   Wp[31] -> W[31]}}, {{3, 4, 5, 1, 2}, {Wp[1] -> W[3], Wp[2] -> W[4], 
   Wp[3] -> W[5], Wp[4] -> W[1], Wp[5] -> W[2], Wp[6] -> W[8], Wp[7] -> W[9], 
   Wp[8] -> W[10], Wp[9] -> W[6], Wp[10] -> W[7], Wp[11] -> W[13], 
   Wp[12] -> W[14], Wp[13] -> W[15], Wp[14] -> W[11], Wp[15] -> W[12], 
   Wp[16] -> W[18], Wp[17] -> W[19], Wp[18] -> W[20], Wp[19] -> W[16], 
   Wp[20] -> W[17], Wp[21] -> W[23], Wp[22] -> W[24], Wp[23] -> W[25], 
   Wp[24] -> W[21], Wp[25] -> W[22], Wp[26] -> W[28], Wp[27] -> W[29], 
   Wp[28] -> W[30], Wp[29] -> W[26], Wp[30] -> W[27], Wp[31] -> W[31]}}, 
 {{3, 4, 5, 2, 1}, {Wp[1] -> W[3], Wp[2] -> W[4], Wp[3] -> W[20], 
   Wp[4] -> W[1], Wp[5] -> W[16], Wp[6] -> W[15], Wp[7] -> W[14], 
   Wp[8] -> W[21], Wp[9] -> W[6], Wp[10] -> W[23], Wp[11] -> W[13], 
   Wp[12] -> W[9], Wp[13] -> W[8], Wp[14] -> W[11], Wp[15] -> W[22], 
   Wp[16] -> W[18], Wp[17] -> W[17], Wp[18] -> W[5], Wp[19] -> W[2], 
   Wp[20] -> W[19], Wp[21] -> W[7], Wp[22] -> W[25], Wp[23] -> W[24], 
   Wp[24] -> W[10], Wp[25] -> W[12], Wp[26] -> W[26]*W[30], 
   Wp[27] -> W[30]^(-1), Wp[28] -> W[29]^(-1), Wp[29] -> W[28]*W[29], 
   Wp[30] -> W[27]/(W[29]*W[30]), Wp[31] -> W[31]}}, 
 {{3, 5, 1, 2, 4}, {Wp[1] -> W[18], Wp[2] -> W[5], Wp[3] -> W[1], 
   Wp[4] -> W[17], Wp[5] -> W[3], Wp[6] -> W[25], Wp[7] -> W[12], 
   Wp[8] -> W[11], Wp[9] -> W[23], Wp[10] -> W[8], Wp[11] -> W[24], 
   Wp[12] -> W[15], Wp[13] -> W[6], Wp[14] -> W[10], Wp[15] -> W[13], 
   Wp[16] -> W[16], Wp[17] -> W[20], Wp[18] -> W[19], Wp[19] -> W[2], 
   Wp[20] -> W[4], Wp[21] -> W[14], Wp[22] -> W[9], Wp[23] -> W[22], 
   Wp[24] -> W[21], Wp[25] -> W[7], Wp[26] -> W[29]/(W[26]*W[27]), 
   Wp[27] -> W[27]*W[28], Wp[28] -> W[27]^(-1), Wp[29] -> W[26]^(-1), 
   Wp[30] -> W[26]*W[30], Wp[31] -> W[31]}}, 
 {{3, 5, 1, 4, 2}, {Wp[1] -> W[18], Wp[2] -> W[5], Wp[3] -> W[19], 
   Wp[4] -> W[17], Wp[5] -> W[2], Wp[6] -> W[6], Wp[7] -> W[15], 
   Wp[8] -> W[21], Wp[9] -> W[23], Wp[10] -> W[14], Wp[11] -> W[24], 
   Wp[12] -> W[12], Wp[13] -> W[25], Wp[14] -> W[10], Wp[15] -> W[7], 
   Wp[16] -> W[16], Wp[17] -> W[4], Wp[18] -> W[1], Wp[19] -> W[3], 
   Wp[20] -> W[20], Wp[21] -> W[8], Wp[22] -> W[22], Wp[23] -> W[9], 
   Wp[24] -> W[11], Wp[25] -> W[13], Wp[26] -> 1/(W[26]*W[27]), 
   Wp[27] -> W[27], Wp[28] -> 1/(W[27]*W[28]), Wp[29] -> (W[28]*W[29])/W[26], 
   Wp[30] -> (W[26]*W[30])/W[28], Wp[31] -> W[31]}}, 
 {{3, 5, 2, 1, 4}, {Wp[1] -> W[18], Wp[2] -> W[20], Wp[3] -> W[1], 
   Wp[4] -> W[19], Wp[5] -> W[3], Wp[6] -> W[24], Wp[7] -> W[22], 
   Wp[8] -> W[11], Wp[9] -> W[7], Wp[10] -> W[15], Wp[11] -> W[25], 
   Wp[12] -> W[8], Wp[13] -> W[6], Wp[14] -> W[21], Wp[15] -> W[13], 
   Wp[16] -> W[2], Wp[17] -> W[5], Wp[18] -> W[17], Wp[19] -> W[16], 
   Wp[20] -> W[4], Wp[21] -> W[9], Wp[22] -> W[14], Wp[23] -> W[12], 
   Wp[24] -> W[10], Wp[25] -> W[23], Wp[26] -> 1/(W[27]*W[28]), 
   Wp[27] -> (W[26]*W[27])/W[29], Wp[28] -> (W[29]*W[30])/W[27], 
   Wp[29] -> 1/(W[28]*W[29]), Wp[30] -> W[28], Wp[31] -> W[31]}}, 
 {{3, 5, 2, 4, 1}, {Wp[1] -> W[18], Wp[2] -> W[20], Wp[3] -> W[17], 
   Wp[4] -> W[19], Wp[5] -> W[16], Wp[6] -> W[6], Wp[7] -> W[8], 
   Wp[8] -> W[10], Wp[9] -> W[7], Wp[10] -> W[9], Wp[11] -> W[25], 
   Wp[12] -> W[22], Wp[13] -> W[24], Wp[14] -> W[21], Wp[15] -> W[23], 
   Wp[16] -> W[2], Wp[17] -> W[4], Wp[18] -> W[1], Wp[19] -> W[3], 
   Wp[20] -> W[5], Wp[21] -> W[15], Wp[22] -> W[12], Wp[23] -> W[14], 
   Wp[24] -> W[11], Wp[25] -> W[13], Wp[26] -> W[30]/(W[27]*W[28]), 
   Wp[27] -> W[27]/(W[29]*W[30]), Wp[28] -> W[29]/(W[26]*W[27]), 
   Wp[29] -> W[26]/(W[28]*W[29]), Wp[30] -> W[28]/(W[26]*W[30]), 
   Wp[31] -> W[31]}}, {{3, 5, 4, 1, 2}, {Wp[1] -> W[18], Wp[2] -> W[4], 
   Wp[3] -> W[19], Wp[4] -> W[1], Wp[5] -> W[2], Wp[6] -> W[24], 
   Wp[7] -> W[9], Wp[8] -> W[21], Wp[9] -> W[13], Wp[10] -> W[12], 
   Wp[11] -> W[6], Wp[12] -> W[14], Wp[13] -> W[25], Wp[14] -> W[11], 
   Wp[15] -> W[7], Wp[16] -> W[3], Wp[17] -> W[5], Wp[18] -> W[17], 
   Wp[19] -> W[16], Wp[20] -> W[20], Wp[21] -> W[22], Wp[22] -> W[8], 
   Wp[23] -> W[15], Wp[24] -> W[10], Wp[25] -> W[23], Wp[26] -> W[27]^(-1), 
   Wp[27] -> W[26]*W[27], Wp[28] -> W[30]/(W[27]*W[28]), 
   Wp[29] -> W[28]*W[29], Wp[30] -> W[28]^(-1), Wp[31] -> W[31]}}, 
 {{3, 5, 4, 2, 1}, {Wp[1] -> W[18], Wp[2] -> W[4], Wp[3] -> W[17], 
   Wp[4] -> W[1], Wp[5] -> W[16], Wp[6] -> W[25], Wp[7] -> W[14], 
   Wp[8] -> W[10], Wp[9] -> W[13], Wp[10] -> W[22], Wp[11] -> W[6], 
   Wp[12] -> W[9], Wp[13] -> W[24], Wp[14] -> W[11], Wp[15] -> W[23], 
   Wp[16] -> W[3], Wp[17] -> W[20], Wp[18] -> W[19], Wp[19] -> W[2], 
   Wp[20] -> W[5], Wp[21] -> W[12], Wp[22] -> W[15], Wp[23] -> W[8], 
   Wp[24] -> W[21], Wp[25] -> W[7], Wp[26] -> (W[29]*W[30])/W[27], 
   Wp[27] -> (W[27]*W[28])/W[30], Wp[28] -> 1/(W[26]*W[27]), Wp[29] -> W[26], 
   Wp[30] -> 1/(W[26]*W[30]), Wp[31] -> W[31]}}, 
 {{4, 1, 2, 3, 5}, {Wp[1] -> W[19], Wp[2] -> W[1], Wp[3] -> W[2], 
   Wp[4] -> W[18], Wp[5] -> W[4], Wp[6] -> W[21], Wp[7] -> W[13], 
   Wp[8] -> W[12], Wp[9] -> W[24], Wp[10] -> W[9], Wp[11] -> W[25], 
   Wp[12] -> W[11], Wp[13] -> W[7], Wp[14] -> W[6], Wp[15] -> W[14], 
   Wp[16] -> W[17], Wp[17] -> W[16], Wp[18] -> W[20], Wp[19] -> W[3], 
   Wp[20] -> W[5], Wp[21] -> W[15], Wp[22] -> W[10], Wp[23] -> W[23], 
   Wp[24] -> W[22], Wp[25] -> W[8], Wp[26] -> W[30]/(W[27]*W[28]), 
   Wp[27] -> W[28]*W[29], Wp[28] -> W[28]^(-1), Wp[29] -> W[27]^(-1), 
   Wp[30] -> W[26]*W[27], Wp[31] -> W[31]}}, 
 {{4, 1, 2, 5, 3}, {Wp[1] -> W[19], Wp[2] -> W[1], Wp[3] -> W[20], 
   Wp[4] -> W[18], Wp[5] -> W[3], Wp[6] -> W[7], Wp[7] -> W[11], 
   Wp[8] -> W[22], Wp[9] -> W[24], Wp[10] -> W[15], Wp[11] -> W[25], 
   Wp[12] -> W[13], Wp[13] -> W[21], Wp[14] -> W[6], Wp[15] -> W[8], 
   Wp[16] -> W[17], Wp[17] -> W[5], Wp[18] -> W[2], Wp[19] -> W[4], 
   Wp[20] -> W[16], Wp[21] -> W[9], Wp[22] -> W[23], Wp[23] -> W[10], 
   Wp[24] -> W[12], Wp[25] -> W[14], Wp[26] -> 1/(W[27]*W[28]), 
   Wp[27] -> W[28], Wp[28] -> 1/(W[28]*W[29]), Wp[29] -> (W[29]*W[30])/W[27], 
   Wp[30] -> (W[26]*W[27])/W[29], Wp[31] -> W[31]}}, 
 {{4, 1, 3, 2, 5}, {Wp[1] -> W[19], Wp[2] -> W[16], Wp[3] -> W[2], 
   Wp[4] -> W[20], Wp[5] -> W[4], Wp[6] -> W[25], Wp[7] -> W[23], 
   Wp[8] -> W[12], Wp[9] -> W[8], Wp[10] -> W[11], Wp[11] -> W[21], 
   Wp[12] -> W[9], Wp[13] -> W[7], Wp[14] -> W[22], Wp[15] -> W[14], 
   Wp[16] -> W[3], Wp[17] -> W[1], Wp[18] -> W[18], Wp[19] -> W[17], 
   Wp[20] -> W[5], Wp[21] -> W[10], Wp[22] -> W[15], Wp[23] -> W[13], 
   Wp[24] -> W[6], Wp[25] -> W[24], Wp[26] -> 1/(W[28]*W[29]), 
   Wp[27] -> (W[27]*W[28])/W[30], Wp[28] -> (W[26]*W[30])/W[28], 
   Wp[29] -> 1/(W[29]*W[30]), Wp[30] -> W[29], Wp[31] -> W[31]}}, 
 {{4, 1, 3, 5, 2}, {Wp[1] -> W[19], Wp[2] -> W[16], Wp[3] -> W[18], 
   Wp[4] -> W[20], Wp[5] -> W[17], Wp[6] -> W[7], Wp[7] -> W[9], 
   Wp[8] -> W[6], Wp[9] -> W[8], Wp[10] -> W[10], Wp[11] -> W[21], 
   Wp[12] -> W[23], Wp[13] -> W[25], Wp[14] -> W[22], Wp[15] -> W[24], 
   Wp[16] -> W[3], Wp[17] -> W[5], Wp[18] -> W[2], Wp[19] -> W[4], 
   Wp[20] -> W[1], Wp[21] -> W[11], Wp[22] -> W[13], Wp[23] -> W[15], 
   Wp[24] -> W[12], Wp[25] -> W[14], Wp[26] -> W[26]/(W[28]*W[29]), 
   Wp[27] -> W[28]/(W[26]*W[30]), Wp[28] -> W[30]/(W[27]*W[28]), 
   Wp[29] -> W[27]/(W[29]*W[30]), Wp[30] -> W[29]/(W[26]*W[27]), 
   Wp[31] -> W[31]}}, {{4, 1, 5, 2, 3}, {Wp[1] -> W[19], Wp[2] -> W[5], 
   Wp[3] -> W[20], Wp[4] -> W[2], Wp[5] -> W[3], Wp[6] -> W[25], 
   Wp[7] -> W[10], Wp[8] -> W[22], Wp[9] -> W[14], Wp[10] -> W[13], 
   Wp[11] -> W[7], Wp[12] -> W[15], Wp[13] -> W[21], Wp[14] -> W[12], 
   Wp[15] -> W[8], Wp[16] -> W[4], Wp[17] -> W[1], Wp[18] -> W[18], 
   Wp[19] -> W[17], Wp[20] -> W[16], Wp[21] -> W[23], Wp[22] -> W[9], 
   Wp[23] -> W[11], Wp[24] -> W[6], Wp[25] -> W[24], Wp[26] -> W[28]^(-1), 
   Wp[27] -> W[27]*W[28], Wp[28] -> W[26]/(W[28]*W[29]), 
   Wp[29] -> W[29]*W[30], Wp[30] -> W[29]^(-1), Wp[31] -> W[31]}}, 
 {{4, 1, 5, 3, 2}, {Wp[1] -> W[19], Wp[2] -> W[5], Wp[3] -> W[18], 
   Wp[4] -> W[2], Wp[5] -> W[17], Wp[6] -> W[21], Wp[7] -> W[15], 
   Wp[8] -> W[6], Wp[9] -> W[14], Wp[10] -> W[23], Wp[11] -> W[7], 
   Wp[12] -> W[10], Wp[13] -> W[25], Wp[14] -> W[12], Wp[15] -> W[24], 
   Wp[16] -> W[4], Wp[17] -> W[16], Wp[18] -> W[20], Wp[19] -> W[3], 
   Wp[20] -> W[1], Wp[21] -> W[13], Wp[22] -> W[11], Wp[23] -> W[9], 
   Wp[24] -> W[22], Wp[25] -> W[8], Wp[26] -> (W[26]*W[30])/W[28], 
   Wp[27] -> (W[28]*W[29])/W[26], Wp[28] -> 1/(W[27]*W[28]), Wp[29] -> W[27], 
   Wp[30] -> 1/(W[26]*W[27]), Wp[31] -> W[31]}}, 
 {{4, 2, 1, 3, 5}, {Wp[1] -> W[17], Wp[2] -> W[1], Wp[3] -> W[16], 
   Wp[4] -> W[18], Wp[5] -> W[4], Wp[6] -> W[10], Wp[7] -> W[13], 
   Wp[8] -> W[22], Wp[9] -> W[25], Wp[10] -> W[14], Wp[11] -> W[24], 
   Wp[12] -> W[11], Wp[13] -> W[23], Wp[14] -> W[6], Wp[15] -> W[9], 
   Wp[16] -> W[19], Wp[17] -> W[2], Wp[18] -> W[5], Wp[19] -> W[3], 
   Wp[20] -> W[20], Wp[21] -> W[8], Wp[22] -> W[21], Wp[23] -> W[7], 
   Wp[24] -> W[12], Wp[25] -> W[15], Wp[26] -> 1/(W[26]*W[27]), 
   Wp[27] -> W[26], Wp[28] -> 1/(W[26]*W[30]), Wp[29] -> (W[29]*W[30])/W[27], 
   Wp[30] -> (W[27]*W[28])/W[30], Wp[31] -> W[31]}}, 
 {{4, 2, 1, 5, 3}, {Wp[1] -> W[17], Wp[2] -> W[1], Wp[3] -> W[5], 
   Wp[4] -> W[18], Wp[5] -> W[3], Wp[6] -> W[23], Wp[7] -> W[11], 
   Wp[8] -> W[12], Wp[9] -> W[25], Wp[10] -> W[8], Wp[11] -> W[24], 
   Wp[12] -> W[13], Wp[13] -> W[10], Wp[14] -> W[6], Wp[15] -> W[15], 
   Wp[16] -> W[19], Wp[17] -> W[20], Wp[18] -> W[16], Wp[19] -> W[4], 
   Wp[20] -> W[2], Wp[21] -> W[14], Wp[22] -> W[7], Wp[23] -> W[21], 
   Wp[24] -> W[22], Wp[25] -> W[9], Wp[26] -> W[29]/(W[26]*W[27]), 
   Wp[27] -> W[26]*W[30], Wp[28] -> W[26]^(-1), Wp[29] -> W[27]^(-1), 
   Wp[30] -> W[27]*W[28], Wp[31] -> W[31]}}, 
 {{4, 2, 3, 1, 5}, {Wp[1] -> W[17], Wp[2] -> W[2], Wp[3] -> W[16], 
   Wp[4] -> W[5], Wp[5] -> W[4], Wp[6] -> W[24], Wp[7] -> W[7], 
   Wp[8] -> W[22], Wp[9] -> W[15], Wp[10] -> W[11], Wp[11] -> W[10], 
   Wp[12] -> W[14], Wp[13] -> W[23], Wp[14] -> W[12], Wp[15] -> W[9], 
   Wp[16] -> W[3], Wp[17] -> W[1], Wp[18] -> W[18], Wp[19] -> W[19], 
   Wp[20] -> W[20], Wp[21] -> W[21], Wp[22] -> W[8], Wp[23] -> W[13], 
   Wp[24] -> W[6], Wp[25] -> W[25], Wp[26] -> W[26]^(-1), 
   Wp[27] -> W[26]*W[27], Wp[28] -> W[28]/(W[26]*W[30]), 
   Wp[29] -> W[29]*W[30], Wp[30] -> W[30]^(-1), Wp[31] -> W[31]}}, 
 {{4, 2, 3, 5, 1}, {Wp[1] -> W[17], Wp[2] -> W[2], Wp[3] -> W[18], 
   Wp[4] -> W[5], Wp[5] -> W[19], Wp[6] -> W[23], Wp[7] -> W[14], 
   Wp[8] -> W[6], Wp[9] -> W[15], Wp[10] -> W[21], Wp[11] -> W[10], 
   Wp[12] -> W[7], Wp[13] -> W[24], Wp[14] -> W[12], Wp[15] -> W[25], 
   Wp[16] -> W[3], Wp[17] -> W[20], Wp[18] -> W[16], Wp[19] -> W[4], 
   Wp[20] -> W[1], Wp[21] -> W[11], Wp[22] -> W[13], Wp[23] -> W[8], 
   Wp[24] -> W[22], Wp[25] -> W[9], Wp[26] -> (W[28]*W[29])/W[26], 
   Wp[27] -> (W[26]*W[30])/W[28], Wp[28] -> 1/(W[26]*W[27]), Wp[29] -> W[27], 
   Wp[30] -> 1/(W[27]*W[28]), Wp[31] -> W[31]}}, 
 {{4, 2, 5, 1, 3}, {Wp[1] -> W[17], Wp[2] -> W[20], Wp[3] -> W[5], 
   Wp[4] -> W[16], Wp[5] -> W[3], Wp[6] -> W[24], Wp[7] -> W[21], 
   Wp[8] -> W[12], Wp[9] -> W[9], Wp[10] -> W[13], Wp[11] -> W[23], 
   Wp[12] -> W[8], Wp[13] -> W[10], Wp[14] -> W[22], Wp[15] -> W[15], 
   Wp[16] -> W[4], Wp[17] -> W[1], Wp[18] -> W[18], Wp[19] -> W[19], 
   Wp[20] -> W[2], Wp[21] -> W[7], Wp[22] -> W[14], Wp[23] -> W[11], 
   Wp[24] -> W[6], Wp[25] -> W[25], Wp[26] -> 1/(W[26]*W[30]), 
   Wp[27] -> (W[26]*W[27])/W[29], Wp[28] -> (W[28]*W[29])/W[26], 
   Wp[29] -> 1/(W[29]*W[30]), Wp[30] -> W[30], Wp[31] -> W[31]}}, 
 {{4, 2, 5, 3, 1}, {Wp[1] -> W[17], Wp[2] -> W[20], Wp[3] -> W[18], 
   Wp[4] -> W[16], Wp[5] -> W[19], Wp[6] -> W[10], Wp[7] -> W[8], 
   Wp[8] -> W[6], Wp[9] -> W[9], Wp[10] -> W[7], Wp[11] -> W[23], 
   Wp[12] -> W[21], Wp[13] -> W[24], Wp[14] -> W[22], Wp[15] -> W[25], 
   Wp[16] -> W[4], Wp[17] -> W[2], Wp[18] -> W[5], Wp[19] -> W[3], 
   Wp[20] -> W[1], Wp[21] -> W[13], Wp[22] -> W[11], Wp[23] -> W[14], 
   Wp[24] -> W[12], Wp[25] -> W[15], Wp[26] -> W[28]/(W[26]*W[30]), 
   Wp[27] -> W[26]/(W[28]*W[29]), Wp[28] -> W[29]/(W[26]*W[27]), 
   Wp[29] -> W[27]/(W[29]*W[30]), Wp[30] -> W[30]/(W[27]*W[28]), 
   Wp[31] -> W[31]}}, {{4, 3, 1, 2, 5}, {Wp[1] -> W[3], Wp[2] -> W[16], 
   Wp[3] -> W[1], Wp[4] -> W[20], Wp[5] -> W[4], Wp[6] -> W[15], 
   Wp[7] -> W[23], Wp[8] -> W[6], Wp[9] -> W[21], Wp[10] -> W[14], 
   Wp[11] -> W[8], Wp[12] -> W[9], Wp[13] -> W[13], Wp[14] -> W[22], 
   Wp[15] -> W[11], Wp[16] -> W[19], Wp[17] -> W[2], Wp[18] -> W[5], 
   Wp[19] -> W[17], Wp[20] -> W[18], Wp[21] -> W[24], Wp[22] -> W[25], 
   Wp[23] -> W[7], Wp[24] -> W[12], Wp[25] -> W[10], Wp[26] -> W[29]^(-1), 
   Wp[27] -> W[30]^(-1), Wp[28] -> W[26]*W[30], 
   Wp[29] -> W[27]/(W[29]*W[30]), Wp[30] -> W[28]*W[29], Wp[31] -> W[31]}}, 
 {{4, 3, 1, 5, 2}, {Wp[1] -> W[3], Wp[2] -> W[16], Wp[3] -> W[5], 
   Wp[4] -> W[20], Wp[5] -> W[17], Wp[6] -> W[13], Wp[7] -> W[9], 
   Wp[8] -> W[12], Wp[9] -> W[21], Wp[10] -> W[24], Wp[11] -> W[8], 
   Wp[12] -> W[23], Wp[13] -> W[15], Wp[14] -> W[22], Wp[15] -> W[10], 
   Wp[16] -> W[19], Wp[17] -> W[18], Wp[18] -> W[1], Wp[19] -> W[4], 
   Wp[20] -> W[2], Wp[21] -> W[14], Wp[22] -> W[7], Wp[23] -> W[25], 
   Wp[24] -> W[6], Wp[25] -> W[11], Wp[26] -> (W[26]*W[27])/W[29], 
   Wp[27] -> 1/(W[26]*W[30]), Wp[28] -> W[30], Wp[29] -> 1/(W[29]*W[30]), 
   Wp[30] -> (W[28]*W[29])/W[26], Wp[31] -> W[31]}}, 
 {{4, 3, 2, 1, 5}, {Wp[1] -> W[3], Wp[2] -> W[2], Wp[3] -> W[1], 
   Wp[4] -> W[5], Wp[5] -> W[4], Wp[6] -> W[8], Wp[7] -> W[7], Wp[8] -> W[6], 
   Wp[9] -> W[10], Wp[10] -> W[9], Wp[11] -> W[15], Wp[12] -> W[14], 
   Wp[13] -> W[13], Wp[14] -> W[12], Wp[15] -> W[11], Wp[16] -> W[17], 
   Wp[17] -> W[16], Wp[18] -> W[20], Wp[19] -> W[19], Wp[20] -> W[18], 
   Wp[21] -> W[25], Wp[22] -> W[24], Wp[23] -> W[23], Wp[24] -> W[22], 
   Wp[25] -> W[21], Wp[26] -> W[30], Wp[27] -> W[29], Wp[28] -> W[28], 
   Wp[29] -> W[27], Wp[30] -> W[26], Wp[31] -> W[31]}}, 
 {{4, 3, 2, 5, 1}, {Wp[1] -> W[3], Wp[2] -> W[2], Wp[3] -> W[20], 
   Wp[4] -> W[5], Wp[5] -> W[19], Wp[6] -> W[13], Wp[7] -> W[14], 
   Wp[8] -> W[22], Wp[9] -> W[10], Wp[10] -> W[25], Wp[11] -> W[15], 
   Wp[12] -> W[7], Wp[13] -> W[8], Wp[14] -> W[12], Wp[15] -> W[21], 
   Wp[16] -> W[17], Wp[17] -> W[18], Wp[18] -> W[1], Wp[19] -> W[4], 
   Wp[20] -> W[16], Wp[21] -> W[9], Wp[22] -> W[23], Wp[23] -> W[24], 
   Wp[24] -> W[6], Wp[25] -> W[11], Wp[26] -> W[27]*W[28], 
   Wp[27] -> W[28]^(-1), Wp[28] -> W[29]^(-1), Wp[29] -> W[29]*W[30], 
   Wp[30] -> W[26]/(W[28]*W[29]), Wp[31] -> W[31]}}, 
 {{4, 3, 5, 1, 2}, {Wp[1] -> W[3], Wp[2] -> W[18], Wp[3] -> W[5], 
   Wp[4] -> W[1], Wp[5] -> W[17], Wp[6] -> W[8], Wp[7] -> W[25], 
   Wp[8] -> W[12], Wp[9] -> W[11], Wp[10] -> W[23], Wp[11] -> W[13], 
   Wp[12] -> W[24], Wp[13] -> W[15], Wp[14] -> W[6], Wp[15] -> W[10], 
   Wp[16] -> W[4], Wp[17] -> W[16], Wp[18] -> W[20], Wp[19] -> W[19], 
   Wp[20] -> W[2], Wp[21] -> W[7], Wp[22] -> W[14], Wp[23] -> W[9], 
   Wp[24] -> W[22], Wp[25] -> W[21], Wp[26] -> W[26]*W[30], 
   Wp[27] -> W[29]/(W[26]*W[27]), Wp[28] -> W[27]*W[28], 
   Wp[29] -> W[27]^(-1), Wp[30] -> W[26]^(-1), Wp[31] -> W[31]}}, 
 {{4, 3, 5, 2, 1}, {Wp[1] -> W[3], Wp[2] -> W[18], Wp[3] -> W[20], 
   Wp[4] -> W[1], Wp[5] -> W[19], Wp[6] -> W[15], Wp[7] -> W[24], 
   Wp[8] -> W[22], Wp[9] -> W[11], Wp[10] -> W[7], Wp[11] -> W[13], 
   Wp[12] -> W[25], Wp[13] -> W[8], Wp[14] -> W[6], Wp[15] -> W[21], 
   Wp[16] -> W[4], Wp[17] -> W[2], Wp[18] -> W[5], Wp[19] -> W[17], 
   Wp[20] -> W[16], Wp[21] -> W[23], Wp[22] -> W[9], Wp[23] -> W[14], 
   Wp[24] -> W[12], Wp[25] -> W[10], Wp[26] -> W[28], 
   Wp[27] -> 1/(W[27]*W[28]), Wp[28] -> (W[26]*W[27])/W[29], 
   Wp[29] -> (W[29]*W[30])/W[27], Wp[30] -> 1/(W[28]*W[29]), 
   Wp[31] -> W[31]}}, {{4, 5, 1, 2, 3}, {Wp[1] -> W[4], Wp[2] -> W[5], 
   Wp[3] -> W[1], Wp[4] -> W[2], Wp[5] -> W[3], Wp[6] -> W[9], 
   Wp[7] -> W[10], Wp[8] -> W[6], Wp[9] -> W[7], Wp[10] -> W[8], 
   Wp[11] -> W[14], Wp[12] -> W[15], Wp[13] -> W[11], Wp[14] -> W[12], 
   Wp[15] -> W[13], Wp[16] -> W[19], Wp[17] -> W[20], Wp[18] -> W[16], 
   Wp[19] -> W[17], Wp[20] -> W[18], Wp[21] -> W[24], Wp[22] -> W[25], 
   Wp[23] -> W[21], Wp[24] -> W[22], Wp[25] -> W[23], Wp[26] -> W[29], 
   Wp[27] -> W[30], Wp[28] -> W[26], Wp[29] -> W[27], Wp[30] -> W[28], 
   Wp[31] -> W[31]}}, {{4, 5, 1, 3, 2}, {Wp[1] -> W[4], Wp[2] -> W[5], 
   Wp[3] -> W[16], Wp[4] -> W[2], Wp[5] -> W[17], Wp[6] -> W[11], 
   Wp[7] -> W[15], Wp[8] -> W[22], Wp[9] -> W[7], Wp[10] -> W[24], 
   Wp[11] -> W[14], Wp[12] -> W[10], Wp[13] -> W[9], Wp[14] -> W[12], 
   Wp[15] -> W[23], Wp[16] -> W[19], Wp[17] -> W[18], Wp[18] -> W[1], 
   Wp[19] -> W[3], Wp[20] -> W[20], Wp[21] -> W[8], Wp[22] -> W[21], 
   Wp[23] -> W[25], Wp[24] -> W[6], Wp[25] -> W[13], Wp[26] -> W[26]*W[27], 
   Wp[27] -> W[26]^(-1), Wp[28] -> W[30]^(-1), Wp[29] -> W[29]*W[30], 
   Wp[30] -> W[28]/(W[26]*W[30]), Wp[31] -> W[31]}}, 
 {{4, 5, 2, 1, 3}, {Wp[1] -> W[4], Wp[2] -> W[20], Wp[3] -> W[1], 
   Wp[4] -> W[16], Wp[5] -> W[3], Wp[6] -> W[14], Wp[7] -> W[21], 
   Wp[8] -> W[6], Wp[9] -> W[23], Wp[10] -> W[15], Wp[11] -> W[9], 
   Wp[12] -> W[8], Wp[13] -> W[11], Wp[14] -> W[22], Wp[15] -> W[13], 
   Wp[16] -> W[17], Wp[17] -> W[5], Wp[18] -> W[2], Wp[19] -> W[19], 
   Wp[20] -> W[18], Wp[21] -> W[25], Wp[22] -> W[24], Wp[23] -> W[10], 
   Wp[24] -> W[12], Wp[25] -> W[7], Wp[26] -> W[30]^(-1), 
   Wp[27] -> W[29]^(-1), Wp[28] -> W[28]*W[29], 
   Wp[29] -> W[27]/(W[29]*W[30]), Wp[30] -> W[26]*W[30], Wp[31] -> W[31]}}, 
 {{4, 5, 2, 3, 1}, {Wp[1] -> W[4], Wp[2] -> W[20], Wp[3] -> W[2], 
   Wp[4] -> W[16], Wp[5] -> W[19], Wp[6] -> W[11], Wp[7] -> W[8], 
   Wp[8] -> W[12], Wp[9] -> W[23], Wp[10] -> W[25], Wp[11] -> W[9], 
   Wp[12] -> W[21], Wp[13] -> W[14], Wp[14] -> W[22], Wp[15] -> W[7], 
   Wp[16] -> W[17], Wp[17] -> W[18], Wp[18] -> W[1], Wp[19] -> W[3], 
   Wp[20] -> W[5], Wp[21] -> W[15], Wp[22] -> W[10], Wp[23] -> W[24], 
   Wp[24] -> W[6], Wp[25] -> W[13], Wp[26] -> (W[27]*W[28])/W[30], 
   Wp[27] -> 1/(W[28]*W[29]), Wp[28] -> W[29], Wp[29] -> 1/(W[29]*W[30]), 
   Wp[30] -> (W[26]*W[30])/W[28], Wp[31] -> W[31]}}, 
 {{4, 5, 3, 1, 2}, {Wp[1] -> W[4], Wp[2] -> W[18], Wp[3] -> W[16], 
   Wp[4] -> W[1], Wp[5] -> W[17], Wp[6] -> W[14], Wp[7] -> W[25], 
   Wp[8] -> W[22], Wp[9] -> W[13], Wp[10] -> W[10], Wp[11] -> W[11], 
   Wp[12] -> W[24], Wp[13] -> W[9], Wp[14] -> W[6], Wp[15] -> W[23], 
   Wp[16] -> W[3], Wp[17] -> W[5], Wp[18] -> W[2], Wp[19] -> W[19], 
   Wp[20] -> W[20], Wp[21] -> W[21], Wp[22] -> W[8], Wp[23] -> W[15], 
   Wp[24] -> W[12], Wp[25] -> W[7], Wp[26] -> W[26], 
   Wp[27] -> 1/(W[26]*W[27]), Wp[28] -> (W[27]*W[28])/W[30], 
   Wp[29] -> (W[29]*W[30])/W[27], Wp[30] -> 1/(W[26]*W[30]), 
   Wp[31] -> W[31]}}, {{4, 5, 3, 2, 1}, {Wp[1] -> W[4], Wp[2] -> W[18], 
   Wp[3] -> W[2], Wp[4] -> W[1], Wp[5] -> W[19], Wp[6] -> W[9], 
   Wp[7] -> W[24], Wp[8] -> W[12], Wp[9] -> W[13], Wp[10] -> W[21], 
   Wp[11] -> W[11], Wp[12] -> W[25], Wp[13] -> W[14], Wp[14] -> W[6], 
   Wp[15] -> W[7], Wp[16] -> W[3], Wp[17] -> W[20], Wp[18] -> W[16], 
   Wp[19] -> W[17], Wp[20] -> W[5], Wp[21] -> W[10], Wp[22] -> W[15], 
   Wp[23] -> W[8], Wp[24] -> W[22], Wp[25] -> W[23], Wp[26] -> W[28]*W[29], 
   Wp[27] -> W[30]/(W[27]*W[28]), Wp[28] -> W[26]*W[27], 
   Wp[29] -> W[27]^(-1), Wp[30] -> W[28]^(-1), Wp[31] -> W[31]}}, 
 {{5, 1, 2, 3, 4}, {Wp[1] -> W[5], Wp[2] -> W[1], Wp[3] -> W[2], 
   Wp[4] -> W[3], Wp[5] -> W[4], Wp[6] -> W[10], Wp[7] -> W[6], 
   Wp[8] -> W[7], Wp[9] -> W[8], Wp[10] -> W[9], Wp[11] -> W[15], 
   Wp[12] -> W[11], Wp[13] -> W[12], Wp[14] -> W[13], Wp[15] -> W[14], 
   Wp[16] -> W[20], Wp[17] -> W[16], Wp[18] -> W[17], Wp[19] -> W[18], 
   Wp[20] -> W[19], Wp[21] -> W[25], Wp[22] -> W[21], Wp[23] -> W[22], 
   Wp[24] -> W[23], Wp[25] -> W[24], Wp[26] -> W[30], Wp[27] -> W[26], 
   Wp[28] -> W[27], Wp[29] -> W[28], Wp[30] -> W[29], Wp[31] -> W[31]}}, 
 {{5, 1, 2, 4, 3}, {Wp[1] -> W[5], Wp[2] -> W[1], Wp[3] -> W[17], 
   Wp[4] -> W[3], Wp[5] -> W[18], Wp[6] -> W[12], Wp[7] -> W[11], 
   Wp[8] -> W[23], Wp[9] -> W[8], Wp[10] -> W[25], Wp[11] -> W[15], 
   Wp[12] -> W[6], Wp[13] -> W[10], Wp[14] -> W[13], Wp[15] -> W[24], 
   Wp[16] -> W[20], Wp[17] -> W[19], Wp[18] -> W[2], Wp[19] -> W[4], 
   Wp[20] -> W[16], Wp[21] -> W[9], Wp[22] -> W[22], Wp[23] -> W[21], 
   Wp[24] -> W[7], Wp[25] -> W[14], Wp[26] -> W[27]*W[28], 
   Wp[27] -> W[27]^(-1), Wp[28] -> W[26]^(-1), Wp[29] -> W[26]*W[30], 
   Wp[30] -> W[29]/(W[26]*W[27]), Wp[31] -> W[31]}}, 
 {{5, 1, 3, 2, 4}, {Wp[1] -> W[5], Wp[2] -> W[16], Wp[3] -> W[2], 
   Wp[4] -> W[17], Wp[5] -> W[4], Wp[6] -> W[15], Wp[7] -> W[22], 
   Wp[8] -> W[7], Wp[9] -> W[24], Wp[10] -> W[11], Wp[11] -> W[10], 
   Wp[12] -> W[9], Wp[13] -> W[12], Wp[14] -> W[23], Wp[15] -> W[14], 
   Wp[16] -> W[18], Wp[17] -> W[1], Wp[18] -> W[3], Wp[19] -> W[20], 
   Wp[20] -> W[19], Wp[21] -> W[21], Wp[22] -> W[25], Wp[23] -> W[6], 
   Wp[24] -> W[13], Wp[25] -> W[8], Wp[26] -> W[26]^(-1), 
   Wp[27] -> W[30]^(-1), Wp[28] -> W[29]*W[30], 
   Wp[29] -> W[28]/(W[26]*W[30]), Wp[30] -> W[26]*W[27], Wp[31] -> W[31]}}, 
 {{5, 1, 3, 4, 2}, {Wp[1] -> W[5], Wp[2] -> W[16], Wp[3] -> W[3], 
   Wp[4] -> W[17], Wp[5] -> W[20], Wp[6] -> W[12], Wp[7] -> W[9], 
   Wp[8] -> W[13], Wp[9] -> W[24], Wp[10] -> W[21], Wp[11] -> W[10], 
   Wp[12] -> W[22], Wp[13] -> W[15], Wp[14] -> W[23], Wp[15] -> W[8], 
   Wp[16] -> W[18], Wp[17] -> W[19], Wp[18] -> W[2], Wp[19] -> W[4], 
   Wp[20] -> W[1], Wp[21] -> W[11], Wp[22] -> W[6], Wp[23] -> W[25], 
   Wp[24] -> W[7], Wp[25] -> W[14], Wp[26] -> (W[28]*W[29])/W[26], 
   Wp[27] -> 1/(W[29]*W[30]), Wp[28] -> W[30], Wp[29] -> 1/(W[26]*W[30]), 
   Wp[30] -> (W[26]*W[27])/W[29], Wp[31] -> W[31]}}, 
 {{5, 1, 4, 2, 3}, {Wp[1] -> W[5], Wp[2] -> W[19], Wp[3] -> W[17], 
   Wp[4] -> W[2], Wp[5] -> W[18], Wp[6] -> W[15], Wp[7] -> W[21], 
   Wp[8] -> W[23], Wp[9] -> W[14], Wp[10] -> W[6], Wp[11] -> W[12], 
   Wp[12] -> W[25], Wp[13] -> W[10], Wp[14] -> W[7], Wp[15] -> W[24], 
   Wp[16] -> W[4], Wp[17] -> W[1], Wp[18] -> W[3], Wp[19] -> W[20], 
   Wp[20] -> W[16], Wp[21] -> W[22], Wp[22] -> W[9], Wp[23] -> W[11], 
   Wp[24] -> W[13], Wp[25] -> W[8], Wp[26] -> W[27], 
   Wp[27] -> 1/(W[27]*W[28]), Wp[28] -> (W[28]*W[29])/W[26], 
   Wp[29] -> (W[26]*W[30])/W[28], Wp[30] -> 1/(W[26]*W[27]), 
   Wp[31] -> W[31]}}, {{5, 1, 4, 3, 2}, {Wp[1] -> W[5], Wp[2] -> W[19], 
   Wp[3] -> W[3], Wp[4] -> W[2], Wp[5] -> W[20], Wp[6] -> W[10], 
   Wp[7] -> W[25], Wp[8] -> W[13], Wp[9] -> W[14], Wp[10] -> W[22], 
   Wp[11] -> W[12], Wp[12] -> W[21], Wp[13] -> W[15], Wp[14] -> W[7], 
   Wp[15] -> W[8], Wp[16] -> W[4], Wp[17] -> W[16], Wp[18] -> W[17], 
   Wp[19] -> W[18], Wp[20] -> W[1], Wp[21] -> W[6], Wp[22] -> W[11], 
   Wp[23] -> W[9], Wp[24] -> W[23], Wp[25] -> W[24], Wp[26] -> W[29]*W[30], 
   Wp[27] -> W[26]/(W[28]*W[29]), Wp[28] -> W[27]*W[28], 
   Wp[29] -> W[28]^(-1), Wp[30] -> W[29]^(-1), Wp[31] -> W[31]}}, 
 {{5, 2, 1, 3, 4}, {Wp[1] -> W[20], Wp[2] -> W[1], Wp[3] -> W[16], 
   Wp[4] -> W[3], Wp[5] -> W[4], Wp[6] -> W[21], Wp[7] -> W[6], 
   Wp[8] -> W[23], Wp[9] -> W[15], Wp[10] -> W[14], Wp[11] -> W[8], 
   Wp[12] -> W[11], Wp[13] -> W[22], Wp[14] -> W[13], Wp[15] -> W[9], 
   Wp[16] -> W[5], Wp[17] -> W[2], Wp[18] -> W[19], Wp[19] -> W[18], 
   Wp[20] -> W[17], Wp[21] -> W[24], Wp[22] -> W[10], Wp[23] -> W[12], 
   Wp[24] -> W[7], Wp[25] -> W[25], Wp[26] -> W[29]^(-1), 
   Wp[27] -> W[28]*W[29], Wp[28] -> W[27]/(W[29]*W[30]), 
   Wp[29] -> W[26]*W[30], Wp[30] -> W[30]^(-1), Wp[31] -> W[31]}}, 
 {{5, 2, 1, 4, 3}, {Wp[1] -> W[20], Wp[2] -> W[1], Wp[3] -> W[19], 
   Wp[4] -> W[3], Wp[5] -> W[18], Wp[6] -> W[22], Wp[7] -> W[11], 
   Wp[8] -> W[7], Wp[9] -> W[15], Wp[10] -> W[24], Wp[11] -> W[8], 
   Wp[12] -> W[6], Wp[13] -> W[21], Wp[14] -> W[13], Wp[15] -> W[25], 
   Wp[16] -> W[5], Wp[17] -> W[17], Wp[18] -> W[16], Wp[19] -> W[4], 
   Wp[20] -> W[2], Wp[21] -> W[14], Wp[22] -> W[12], Wp[23] -> W[10], 
   Wp[24] -> W[23], Wp[25] -> W[9], Wp[26] -> (W[26]*W[27])/W[29], 
   Wp[27] -> (W[29]*W[30])/W[27], Wp[28] -> 1/(W[28]*W[29]), Wp[29] -> W[28], 
   Wp[30] -> 1/(W[27]*W[28]), Wp[31] -> W[31]}}, 
 {{5, 2, 3, 1, 4}, {Wp[1] -> W[20], Wp[2] -> W[2], Wp[3] -> W[16], 
   Wp[4] -> W[19], Wp[5] -> W[4], Wp[6] -> W[8], Wp[7] -> W[12], 
   Wp[8] -> W[23], Wp[9] -> W[25], Wp[10] -> W[11], Wp[11] -> W[21], 
   Wp[12] -> W[14], Wp[13] -> W[22], Wp[14] -> W[7], Wp[15] -> W[9], 
   Wp[16] -> W[18], Wp[17] -> W[1], Wp[18] -> W[3], Wp[19] -> W[5], 
   Wp[20] -> W[17], Wp[21] -> W[10], Wp[22] -> W[24], Wp[23] -> W[6], 
   Wp[24] -> W[13], Wp[25] -> W[15], Wp[26] -> 1/(W[28]*W[29]), 
   Wp[27] -> W[29], Wp[28] -> 1/(W[29]*W[30]), Wp[29] -> (W[26]*W[30])/W[28], 
   Wp[30] -> (W[27]*W[28])/W[30], Wp[31] -> W[31]}}, 
 {{5, 2, 3, 4, 1}, {Wp[1] -> W[20], Wp[2] -> W[2], Wp[3] -> W[3], 
   Wp[4] -> W[19], Wp[5] -> W[5], Wp[6] -> W[22], Wp[7] -> W[14], 
   Wp[8] -> W[13], Wp[9] -> W[25], Wp[10] -> W[10], Wp[11] -> W[21], 
   Wp[12] -> W[12], Wp[13] -> W[8], Wp[14] -> W[7], Wp[15] -> W[15], 
   Wp[16] -> W[18], Wp[17] -> W[17], Wp[18] -> W[16], Wp[19] -> W[4], 
   Wp[20] -> W[1], Wp[21] -> W[11], Wp[22] -> W[6], Wp[23] -> W[24], 
   Wp[24] -> W[23], Wp[25] -> W[9], Wp[26] -> W[26]/(W[28]*W[29]), 
   Wp[27] -> W[29]*W[30], Wp[28] -> W[29]^(-1), Wp[29] -> W[28]^(-1), 
   Wp[30] -> W[27]*W[28], Wp[31] -> W[31]}}, 
 {{5, 2, 4, 1, 3}, {Wp[1] -> W[20], Wp[2] -> W[17], Wp[3] -> W[19], 
   Wp[4] -> W[16], Wp[5] -> W[18], Wp[6] -> W[8], Wp[7] -> W[10], 
   Wp[8] -> W[7], Wp[9] -> W[9], Wp[10] -> W[6], Wp[11] -> W[22], 
   Wp[12] -> W[24], Wp[13] -> W[21], Wp[14] -> W[23], Wp[15] -> W[25], 
   Wp[16] -> W[4], Wp[17] -> W[1], Wp[18] -> W[3], Wp[19] -> W[5], 
   Wp[20] -> W[2], Wp[21] -> W[12], Wp[22] -> W[14], Wp[23] -> W[11], 
   Wp[24] -> W[13], Wp[25] -> W[15], Wp[26] -> W[27]/(W[29]*W[30]), 
   Wp[27] -> W[29]/(W[26]*W[27]), Wp[28] -> W[26]/(W[28]*W[29]), 
   Wp[29] -> W[28]/(W[26]*W[30]), Wp[30] -> W[30]/(W[27]*W[28]), 
   Wp[31] -> W[31]}}, {{5, 2, 4, 3, 1}, {Wp[1] -> W[20], Wp[2] -> W[17], 
   Wp[3] -> W[3], Wp[4] -> W[16], Wp[5] -> W[5], Wp[6] -> W[21], 
   Wp[7] -> W[24], Wp[8] -> W[13], Wp[9] -> W[9], Wp[10] -> W[12], 
   Wp[11] -> W[22], Wp[12] -> W[10], Wp[13] -> W[8], Wp[14] -> W[23], 
   Wp[15] -> W[15], Wp[16] -> W[4], Wp[17] -> W[2], Wp[18] -> W[19], 
   Wp[19] -> W[18], Wp[20] -> W[1], Wp[21] -> W[6], Wp[22] -> W[11], 
   Wp[23] -> W[14], Wp[24] -> W[7], Wp[25] -> W[25], 
   Wp[26] -> 1/(W[29]*W[30]), Wp[27] -> (W[28]*W[29])/W[26], 
   Wp[28] -> (W[26]*W[27])/W[29], Wp[29] -> 1/(W[26]*W[30]), Wp[30] -> W[30], 
   Wp[31] -> W[31]}}, {{5, 3, 1, 2, 4}, {Wp[1] -> W[18], Wp[2] -> W[16], 
   Wp[3] -> W[1], Wp[4] -> W[17], Wp[5] -> W[4], Wp[6] -> W[25], 
   Wp[7] -> W[22], Wp[8] -> W[13], Wp[9] -> W[10], Wp[10] -> W[14], 
   Wp[11] -> W[24], Wp[12] -> W[9], Wp[13] -> W[6], Wp[14] -> W[23], 
   Wp[15] -> W[11], Wp[16] -> W[5], Wp[17] -> W[2], Wp[18] -> W[19], 
   Wp[19] -> W[20], Wp[20] -> W[3], Wp[21] -> W[8], Wp[22] -> W[15], 
   Wp[23] -> W[12], Wp[24] -> W[7], Wp[25] -> W[21], 
   Wp[26] -> 1/(W[26]*W[27]), Wp[27] -> (W[27]*W[28])/W[30], 
   Wp[28] -> (W[29]*W[30])/W[27], Wp[29] -> 1/(W[26]*W[30]), Wp[30] -> W[26], 
   Wp[31] -> W[31]}}, {{5, 3, 1, 4, 2}, {Wp[1] -> W[18], Wp[2] -> W[16], 
   Wp[3] -> W[19], Wp[4] -> W[17], Wp[5] -> W[20], Wp[6] -> W[6], 
   Wp[7] -> W[9], Wp[8] -> W[7], Wp[9] -> W[10], Wp[10] -> W[8], 
   Wp[11] -> W[24], Wp[12] -> W[22], Wp[13] -> W[25], Wp[14] -> W[23], 
   Wp[15] -> W[21], Wp[16] -> W[5], Wp[17] -> W[3], Wp[18] -> W[1], 
   Wp[19] -> W[4], Wp[20] -> W[2], Wp[21] -> W[14], Wp[22] -> W[12], 
   Wp[23] -> W[15], Wp[24] -> W[13], Wp[25] -> W[11], 
   Wp[26] -> W[29]/(W[26]*W[27]), Wp[27] -> W[27]/(W[29]*W[30]), 
   Wp[28] -> W[30]/(W[27]*W[28]), Wp[29] -> W[28]/(W[26]*W[30]), 
   Wp[30] -> W[26]/(W[28]*W[29]), Wp[31] -> W[31]}}, 
 {{5, 3, 2, 1, 4}, {Wp[1] -> W[18], Wp[2] -> W[2], Wp[3] -> W[1], 
   Wp[4] -> W[19], Wp[5] -> W[4], Wp[6] -> W[24], Wp[7] -> W[12], 
   Wp[8] -> W[13], Wp[9] -> W[21], Wp[10] -> W[9], Wp[11] -> W[25], 
   Wp[12] -> W[14], Wp[13] -> W[6], Wp[14] -> W[7], Wp[15] -> W[11], 
   Wp[16] -> W[20], Wp[17] -> W[16], Wp[18] -> W[17], Wp[19] -> W[5], 
   Wp[20] -> W[3], Wp[21] -> W[15], Wp[22] -> W[8], Wp[23] -> W[22], 
   Wp[24] -> W[23], Wp[25] -> W[10], Wp[26] -> W[30]/(W[27]*W[28]), 
   Wp[27] -> W[26]*W[27], Wp[28] -> W[27]^(-1), Wp[29] -> W[28]^(-1), 
   Wp[30] -> W[28]*W[29], Wp[31] -> W[31]}}, 
 {{5, 3, 2, 4, 1}, {Wp[1] -> W[18], Wp[2] -> W[2], Wp[3] -> W[17], 
   Wp[4] -> W[19], Wp[5] -> W[5], Wp[6] -> W[6], Wp[7] -> W[14], 
   Wp[8] -> W[23], Wp[9] -> W[21], Wp[10] -> W[15], Wp[11] -> W[25], 
   Wp[12] -> W[12], Wp[13] -> W[24], Wp[14] -> W[7], Wp[15] -> W[10], 
   Wp[16] -> W[20], Wp[17] -> W[3], Wp[18] -> W[1], Wp[19] -> W[4], 
   Wp[20] -> W[16], Wp[21] -> W[9], Wp[22] -> W[22], Wp[23] -> W[8], 
   Wp[24] -> W[13], Wp[25] -> W[11], Wp[26] -> 1/(W[27]*W[28]), 
   Wp[27] -> W[27], Wp[28] -> 1/(W[26]*W[27]), Wp[29] -> (W[26]*W[30])/W[28], 
   Wp[30] -> (W[28]*W[29])/W[26], Wp[31] -> W[31]}}, 
 {{5, 3, 4, 1, 2}, {Wp[1] -> W[18], Wp[2] -> W[3], Wp[3] -> W[19], 
   Wp[4] -> W[1], Wp[5] -> W[20], Wp[6] -> W[24], Wp[7] -> W[15], 
   Wp[8] -> W[7], Wp[9] -> W[11], Wp[10] -> W[22], Wp[11] -> W[6], 
   Wp[12] -> W[8], Wp[13] -> W[25], Wp[14] -> W[13], Wp[15] -> W[21], 
   Wp[16] -> W[4], Wp[17] -> W[16], Wp[18] -> W[17], Wp[19] -> W[5], 
   Wp[20] -> W[2], Wp[21] -> W[12], Wp[22] -> W[14], Wp[23] -> W[9], 
   Wp[24] -> W[23], Wp[25] -> W[10], Wp[26] -> (W[29]*W[30])/W[27], 
   Wp[27] -> (W[26]*W[27])/W[29], Wp[28] -> 1/(W[27]*W[28]), Wp[29] -> W[28], 
   Wp[30] -> 1/(W[28]*W[29]), Wp[31] -> W[31]}}, 
 {{5, 3, 4, 2, 1}, {Wp[1] -> W[18], Wp[2] -> W[3], Wp[3] -> W[17], 
   Wp[4] -> W[1], Wp[5] -> W[5], Wp[6] -> W[25], Wp[7] -> W[8], 
   Wp[8] -> W[23], Wp[9] -> W[11], Wp[10] -> W[12], Wp[11] -> W[6], 
   Wp[12] -> W[15], Wp[13] -> W[24], Wp[14] -> W[13], Wp[15] -> W[10], 
   Wp[16] -> W[4], Wp[17] -> W[2], Wp[18] -> W[19], Wp[19] -> W[20], 
   Wp[20] -> W[16], Wp[21] -> W[22], Wp[22] -> W[9], Wp[23] -> W[14], 
   Wp[24] -> W[7], Wp[25] -> W[21], Wp[26] -> W[27]^(-1), 
   Wp[27] -> W[27]*W[28], Wp[28] -> W[29]/(W[26]*W[27]), 
   Wp[29] -> W[26]*W[30], Wp[30] -> W[26]^(-1), Wp[31] -> W[31]}}, 
 {{5, 4, 1, 2, 3}, {Wp[1] -> W[4], Wp[2] -> W[19], Wp[3] -> W[1], 
   Wp[4] -> W[2], Wp[5] -> W[18], Wp[6] -> W[9], Wp[7] -> W[21], 
   Wp[8] -> W[13], Wp[9] -> W[12], Wp[10] -> W[24], Wp[11] -> W[14], 
   Wp[12] -> W[25], Wp[13] -> W[11], Wp[14] -> W[7], Wp[15] -> W[6], 
   Wp[16] -> W[5], Wp[17] -> W[17], Wp[18] -> W[16], Wp[19] -> W[20], 
   Wp[20] -> W[3], Wp[21] -> W[8], Wp[22] -> W[15], Wp[23] -> W[10], 
   Wp[24] -> W[23], Wp[25] -> W[22], Wp[26] -> W[26]*W[27], 
   Wp[27] -> W[30]/(W[27]*W[28]), Wp[28] -> W[28]*W[29], 
   Wp[29] -> W[28]^(-1), Wp[30] -> W[27]^(-1), Wp[31] -> W[31]}}, 
 {{5, 4, 1, 3, 2}, {Wp[1] -> W[4], Wp[2] -> W[19], Wp[3] -> W[16], 
   Wp[4] -> W[2], Wp[5] -> W[20], Wp[6] -> W[11], Wp[7] -> W[25], 
   Wp[8] -> W[23], Wp[9] -> W[12], Wp[10] -> W[8], Wp[11] -> W[14], 
   Wp[12] -> W[21], Wp[13] -> W[9], Wp[14] -> W[7], Wp[15] -> W[22], 
   Wp[16] -> W[5], Wp[17] -> W[3], Wp[18] -> W[1], Wp[19] -> W[18], 
   Wp[20] -> W[17], Wp[21] -> W[24], Wp[22] -> W[10], Wp[23] -> W[15], 
   Wp[24] -> W[13], Wp[25] -> W[6], Wp[26] -> W[29], 
   Wp[27] -> 1/(W[28]*W[29]), Wp[28] -> (W[27]*W[28])/W[30], 
   Wp[29] -> (W[26]*W[30])/W[28], Wp[30] -> 1/(W[29]*W[30]), 
   Wp[31] -> W[31]}}, {{5, 4, 2, 1, 3}, {Wp[1] -> W[4], Wp[2] -> W[17], 
   Wp[3] -> W[1], Wp[4] -> W[16], Wp[5] -> W[18], Wp[6] -> W[14], 
   Wp[7] -> W[10], Wp[8] -> W[13], Wp[9] -> W[22], Wp[10] -> W[25], 
   Wp[11] -> W[9], Wp[12] -> W[24], Wp[13] -> W[11], Wp[14] -> W[23], 
   Wp[15] -> W[6], Wp[16] -> W[20], Wp[17] -> W[19], Wp[18] -> W[2], 
   Wp[19] -> W[5], Wp[20] -> W[3], Wp[21] -> W[15], Wp[22] -> W[8], 
   Wp[23] -> W[21], Wp[24] -> W[7], Wp[25] -> W[12], 
   Wp[26] -> (W[27]*W[28])/W[30], Wp[27] -> 1/(W[26]*W[27]), Wp[28] -> W[26], 
   Wp[29] -> 1/(W[26]*W[30]), Wp[30] -> (W[29]*W[30])/W[27], 
   Wp[31] -> W[31]}}, {{5, 4, 2, 3, 1}, {Wp[1] -> W[4], Wp[2] -> W[17], 
   Wp[3] -> W[2], Wp[4] -> W[16], Wp[5] -> W[5], Wp[6] -> W[11], 
   Wp[7] -> W[24], Wp[8] -> W[7], Wp[9] -> W[22], Wp[10] -> W[15], 
   Wp[11] -> W[9], Wp[12] -> W[10], Wp[13] -> W[14], Wp[14] -> W[23], 
   Wp[15] -> W[12], Wp[16] -> W[20], Wp[17] -> W[3], Wp[18] -> W[1], 
   Wp[19] -> W[18], Wp[20] -> W[19], Wp[21] -> W[25], Wp[22] -> W[21], 
   Wp[23] -> W[8], Wp[24] -> W[13], Wp[25] -> W[6], Wp[26] -> W[30]^(-1), 
   Wp[27] -> W[26]^(-1), Wp[28] -> W[26]*W[27], 
   Wp[29] -> W[28]/(W[26]*W[30]), Wp[30] -> W[29]*W[30], Wp[31] -> W[31]}}, 
 {{5, 4, 3, 1, 2}, {Wp[1] -> W[4], Wp[2] -> W[3], Wp[3] -> W[16], 
   Wp[4] -> W[1], Wp[5] -> W[20], Wp[6] -> W[14], Wp[7] -> W[15], 
   Wp[8] -> W[23], Wp[9] -> W[6], Wp[10] -> W[21], Wp[11] -> W[11], 
   Wp[12] -> W[8], Wp[13] -> W[9], Wp[14] -> W[13], Wp[15] -> W[22], 
   Wp[16] -> W[18], Wp[17] -> W[19], Wp[18] -> W[2], Wp[19] -> W[5], 
   Wp[20] -> W[17], Wp[21] -> W[10], Wp[22] -> W[24], Wp[23] -> W[25], 
   Wp[24] -> W[7], Wp[25] -> W[12], Wp[26] -> W[28]*W[29], 
   Wp[27] -> W[29]^(-1), Wp[28] -> W[30]^(-1), Wp[29] -> W[26]*W[30], 
   Wp[30] -> W[27]/(W[29]*W[30]), Wp[31] -> W[31]}}, 
 {{5, 4, 3, 2, 1}, {Wp[1] -> W[4], Wp[2] -> W[3], Wp[3] -> W[2], 
   Wp[4] -> W[1], Wp[5] -> W[5], Wp[6] -> W[9], Wp[7] -> W[8], Wp[8] -> W[7], 
   Wp[9] -> W[6], Wp[10] -> W[10], Wp[11] -> W[11], Wp[12] -> W[15], 
   Wp[13] -> W[14], Wp[14] -> W[13], Wp[15] -> W[12], Wp[16] -> W[18], 
   Wp[17] -> W[17], Wp[18] -> W[16], Wp[19] -> W[20], Wp[20] -> W[19], 
   Wp[21] -> W[21], Wp[22] -> W[25], Wp[23] -> W[24], Wp[24] -> W[23], 
   Wp[25] -> W[22], Wp[26] -> W[26], Wp[27] -> W[30], Wp[28] -> W[29], 
   Wp[29] -> W[28], Wp[30] -> W[27], Wp[31] -> W[31]}}}


==> anc/remainder_h.txt <==
remainderh[r34]=(W[1,1,2,2]/2+(5*W[1,1,2,5])/6-W[1,1,2,16]/2-W[1,1,2,19]/3-
W[1,1,2,20]/2+W[1,1,2,26]/6+W[1,1,2,27]/3+W[1,1,2,28]/6-
W[1,1,2,29]/6-W[1,1,3,26]/3+W[1,1,3,28]/3-W[1,1,3,30]/3+
W[1,1,4,26]/3-W[1,1,4,28]/3-W[1,1,4,29]/3+
(5*W[1,1,5,2])/6+W[1,1,5,5]/2-W[1,1,5,16]/2-
W[1,1,5,17]/3-W[1,1,5,20]/2+W[1,1,5,26]/6+W[1,1,5,27]/3+
W[1,1,5,28]/6-W[1,1,5,30]/6-W[1,1,16,2]/2-W[1,1,16,5]/2+
W[1,1,16,16]/2+W[1,1,16,17]/3+W[1,1,16,20]/6-
W[1,1,16,26]/6-W[1,1,16,27]/3-W[1,1,16,28]/6+
W[1,1,16,29]/6-W[1,1,17,5]/3+W[1,1,17,16]/3+
W[1,1,17,29]/6-W[1,1,17,30]/6+W[1,1,18,29]/3+
W[1,1,18,30]/3-W[1,1,19,2]/3+W[1,1,19,20]/3-
W[1,1,19,29]/6+W[1,1,19,30]/6-W[1,1,20,2]/2-
W[1,1,20,5]/2+W[1,1,20,16]/6+W[1,1,20,19]/3+
W[1,1,20,20]/2-W[1,1,20,26]/6-W[1,1,20,27]/3-
W[1,1,20,28]/6+W[1,1,20,30]/6+(3*W[1,2,1,2])/8+
W[1,2,1,3]/6-(5*W[1,2,1,4])/24+(7*W[1,2,1,5])/8+
W[1,2,1,6]/6-W[1,2,1,8]/6-W[1,2,1,13]/6+W[1,2,1,14]/3-
W[1,2,1,16]/2+W[1,2,1,18]/24-(3*W[1,2,1,19])/8-
(3*W[1,2,1,20])/8-W[1,2,1,24]/6+W[1,2,1,26]/12+
(5*W[1,2,1,27])/24+W[1,2,1,28]/8-(5*W[1,2,1,29])/24+
W[1,2,1,30]/12+(3*W[1,2,2,1])/8+(7*W[1,2,2,2])/8+
(3*W[1,2,2,3])/8-(7*W[1,2,2,4])/24+(7*W[1,2,2,5])/24+
W[1,2,2,14]/6-(5*W[1,2,2,16])/8-W[1,2,2,17]/24-
(3*W[1,2,2,18])/8-W[1,2,2,19]/24-(5*W[1,2,2,20])/24-
W[1,2,2,26]/12+(5*W[1,2,2,28])/24+(5*W[1,2,2,29])/24+
(5*W[1,2,2,30])/24-W[1,2,3,1]/12+(5*W[1,2,3,2])/24+
W[1,2,3,4]/6-(7*W[1,2,3,5])/12+W[1,2,3,6]/6-W[1,2,3,8]/6-
W[1,2,3,11]/3+W[1,2,3,13]/6+(2*W[1,2,3,15])/3-
W[1,2,3,16]/8+W[1,2,3,17]/24-W[1,2,3,18]/12+
W[1,2,3,19]/8+W[1,2,3,26]/24+W[1,2,3,28]/8+
W[1,2,3,29]/12-(5*W[1,2,3,30])/24-(5*W[1,2,4,1])/24-
W[1,2,4,2]/24+(5*W[1,2,4,3])/12+W[1,2,4,4]/8+
W[1,2,4,5]/24-W[1,2,4,6]/6+W[1,2,4,9]/3+W[1,2,4,13]/6-
W[1,2,4,14]/6-W[1,2,4,16]/24+W[1,2,4,17]/6-W[1,2,4,18]/3-
(7*W[1,2,4,19])/24+W[1,2,4,26]/24-(7*W[1,2,4,27])/24-
(13*W[1,2,4,28])/24-W[1,2,4,29]/12+W[1,2,4,30]/24+
(19*W[1,2,5,1])/24+(11*W[1,2,5,2])/24-W[1,2,5,3]/12-
W[1,2,5,4]/8+W[1,2,5,5]/2+W[1,2,5,8]/6-W[1,2,5,13]/6-
W[1,2,5,14]/3-(2*W[1,2,5,15])/3+(5*W[1,2,5,16])/24-
W[1,2,5,17]/24+W[1,2,5,18]/6-W[1,2,5,19]/3+
(7*W[1,2,5,20])/24-W[1,2,5,24]/6+W[1,2,5,26]/24+
W[1,2,5,29]/8+(5*W[1,2,5,30])/24-W[1,2,11,2]-
(2*W[1,2,11,3])/3+W[1,2,11,16]+(2*W[1,2,11,18])/3+
(2*W[1,2,14,1])/3-W[1,2,14,2]/6+W[1,2,14,4]/6-
(2*W[1,2,14,5])/3-(2*W[1,2,14,16])/3+(2*W[1,2,14,19])/3+
W[1,2,14,28]/6-W[1,2,14,30]/6-(5*W[1,2,16,1])/6+
(11*W[1,2,16,2])/24-W[1,2,16,3]/8+(5*W[1,2,16,4])/24+
W[1,2,16,5]/8+W[1,2,16,8]/6-W[1,2,16,9]/3-W[1,2,16,14]/3+
W[1,2,16,16]/3-W[1,2,16,17]/8-W[1,2,16,18]/6-
W[1,2,16,19]/8+W[1,2,16,20]/12+W[1,2,16,24]/6-
W[1,2,16,26]/24+W[1,2,16,27]/12+W[1,2,16,28]/24+
W[1,2,16,29]/12-W[1,2,16,30]/6-W[1,2,17,2]/24+
W[1,2,17,3]/24+W[1,2,17,4]/6-W[1,2,17,5]/24-
W[1,2,17,6]/6-W[1,2,17,16]/8+W[1,2,17,17]/24+
W[1,2,17,18]/8-W[1,2,17,19]/6+W[1,2,17,24]/6+
W[1,2,17,28]/12-W[1,2,17,30]/24+(7*W[1,2,18,1])/24-
(7*W[1,2,18,2])/24+W[1,2,18,3]/12-W[1,2,18,4]/12+
W[1,2,18,5]/12-W[1,2,18,6]/6+W[1,2,18,11]/3-
W[1,2,18,13]/6-W[1,2,18,16]/12+(7*W[1,2,18,17])/24-
(7*W[1,2,18,18])/24+(3*W[1,2,18,19])/8-W[1,2,18,20]/24-
W[1,2,18,24]/6-W[1,2,18,25]/3-W[1,2,18,27]/12-
W[1,2,18,28]/24-W[1,2,18,29]/24-(5*W[1,2,19,1])/8-
W[1,2,19,2]/8+W[1,2,19,3]/24-(5*W[1,2,19,4])/24+
W[1,2,19,6]/6-W[1,2,19,8]/6+W[1,2,19,14]/3+
W[1,2,19,16]/8-W[1,2,19,17]/3+W[1,2,19,18]/8-
W[1,2,19,19]/6+W[1,2,19,20]/6+W[1,2,19,24]/6+
W[1,2,19,25]/3-W[1,2,19,26]/12+W[1,2,19,27]/24-
W[1,2,19,29]/6+W[1,2,19,30]/24-(3*W[1,2,20,1])/8-
(5*W[1,2,20,2])/24-W[1,2,20,3]/12+W[1,2,20,4]/12+
W[1,2,20,5]/24+W[1,2,20,8]/6+W[1,2,20,13]/6-
W[1,2,20,18]/24+W[1,2,20,19]/6-(5*W[1,2,20,20])/12+
W[1,2,20,27]/24-W[1,2,20,28]/6+W[1,2,27,1]/4+
W[1,2,27,2]/12-W[1,2,27,3]/12-W[1,2,27,4]/4+
W[1,2,27,16]/12-W[1,2,27,18]/12-W[1,2,27,27]/12+
W[1,2,27,30]/12+W[1,2,28,1]/4+W[1,2,28,2]/12-
W[1,2,28,3]/12-W[1,2,28,4]/4+W[1,2,28,16]/12-
W[1,2,28,18]/12-W[1,2,28,27]/12+W[1,2,28,30]/12+
W[1,2,30,2]/12-W[1,2,30,3]/12+W[1,2,30,4]/12+
W[1,2,30,5]/6-W[1,2,30,16]/6-W[1,2,30,20]/12-
W[1,2,30,29]/12-W[1,2,30,30]/6-W[1,3,1,2]/6+W[1,3,1,3]/4-
W[1,3,1,4]/4+W[1,3,1,5]/8-W[1,3,1,8]/6+W[1,3,1,9]/6+
W[1,3,1,14]/3-W[1,3,1,15]/3-W[1,3,1,16]/12+
W[1,3,1,17]/24-W[1,3,1,19]/24+W[1,3,1,20]/8-
W[1,3,1,24]/6+W[1,3,1,25]/6-(3*W[1,3,1,26])/8+
(3*W[1,3,1,28])/8-(5*W[1,3,1,29])/24-W[1,3,1,30]/3-
W[1,3,2,1]/12+W[1,3,2,2]/6+W[1,3,2,3]/8+W[1,3,2,4]/3-
(5*W[1,3,2,5])/8-W[1,3,2,9]/6-W[1,3,2,11]/3+
W[1,3,2,14]/3+W[1,3,2,15]/3-W[1,3,2,16]/4+W[1,3,2,17]/3-
W[1,3,2,18]/24-(5*W[1,3,2,19])/24+W[1,3,2,20]/12+
W[1,3,2,25]/6+W[1,3,2,26]/6+W[1,3,2,27]/24+
(5*W[1,3,2,28])/24-W[1,3,2,30]/6+W[1,3,3,1]/4+
W[1,3,3,2]/8-W[1,3,3,3]/4+W[1,3,3,5]/4-W[1,3,3,15]/2-
(3*W[1,3,3,16])/8+(7*W[1,3,3,17])/24-W[1,3,3,19]/24+
W[1,3,3,20]/4+(7*W[1,3,3,26])/12-W[1,3,3,28]/3-
(5*W[1,3,3,29])/24+W[1,3,3,30]/8-W[1,3,4,1]/4+
(2*W[1,3,4,2])/3+W[1,3,4,4]/4+(5*W[1,3,4,5])/12-
W[1,3,4,9]/6-W[1,3,4,14]/3-W[1,3,4,16]/6-W[1,3,4,17]/4-
W[1,3,4,20]/6-W[1,3,4,26]/12-W[1,3,4,28]/6+W[1,3,4,29]/3+
W[1,3,4,30]/4+(7*W[1,3,5,1])/24-(5*W[1,3,5,2])/8+
W[1,3,5,4]/2-(7*W[1,3,5,5])/24+W[1,3,5,8]/6-
W[1,3,5,14]/3+W[1,3,5,15]/2+W[1,3,5,16]/12+
W[1,3,5,17]/12-(7*W[1,3,5,18])/24+(5*W[1,3,5,19])/12-
(2*W[1,3,5,20])/3+W[1,3,5,24]/6-(5*W[1,3,5,26])/12-
W[1,3,5,27]/4-W[1,3,5,28]/24-W[1,3,5,29]/12-
W[1,3,5,30]/4+(2*W[1,3,6,17])/3-(2*W[1,3,6,19])/3-
W[1,3,8,1]/3+W[1,3,8,3]/6+W[1,3,8,5]/3+W[1,3,8,16]/3-
W[1,3,8,19]/3-W[1,3,8,20]/6+W[1,3,8,28]/6+W[1,3,8,29]/6+
W[1,3,8,30]/6-(2*W[1,3,11,2])/3+(2*W[1,3,11,16])/3-
(2*W[1,3,15,1])/3+(2*W[1,3,15,2])/3-W[1,3,15,3]/6+
W[1,3,15,5]/6-(2*W[1,3,15,17])/3+(2*W[1,3,15,20])/3-
W[1,3,15,26]/6+W[1,3,15,29]/6+W[1,3,16,1]/3-
(3*W[1,3,16,3])/8-W[1,3,16,4]/3+W[1,3,16,5]/6+
W[1,3,16,8]/6+W[1,3,16,9]/6+W[1,3,16,11]/3-
W[1,3,16,14]/3-W[1,3,16,16]/6-W[1,3,16,17]/24+
W[1,3,16,18]/24+W[1,3,16,19]/6-W[1,3,16,20]/8-
W[1,3,16,24]/6+W[1,3,16,26]/24-W[1,3,16,27]/24-
W[1,3,16,28]/6-W[1,3,16,29]/24+W[1,3,16,30]/12+
(7*W[1,3,17,1])/24+(5*W[1,3,17,3])/24-W[1,3,17,4]/6+
W[1,3,17,5]/6+W[1,3,17,6]/3+W[1,3,17,9]/6-W[1,3,17,15]/3-
W[1,3,17,16]/24-W[1,3,17,17]/8-W[1,3,17,18]/3+
W[1,3,17,19]/6-W[1,3,17,20]/6-W[1,3,17,24]/6-
W[1,3,17,25]/6+(7*W[1,3,17,27])/24+W[1,3,17,28]/6-
W[1,3,17,29]/8+W[1,3,17,30]/24+W[1,3,18,2]/24-
(7*W[1,3,18,5])/24-W[1,3,18,16]/24-(5*W[1,3,18,17])/12+
(5*W[1,3,18,19])/12+(7*W[1,3,18,20])/24+W[1,3,18,24]/6-
W[1,3,18,25]/6+(3*W[1,3,18,26])/8-(3*W[1,3,18,28])/8-
W[1,3,18,29]/4+W[1,3,18,30]/8-(7*W[1,3,19,1])/24-
(5*W[1,3,19,2])/24+W[1,3,19,3]/24-W[1,3,19,4]/12+
W[1,3,19,5]/6-W[1,3,19,6]/3-W[1,3,19,8]/6+W[1,3,19,14]/3-
W[1,3,19,17]/6+W[1,3,19,18]/3+W[1,3,19,19]/8+
W[1,3,19,20]/12+W[1,3,19,24]/6+W[1,3,19,25]/6-
W[1,3,19,26]/6-(7*W[1,3,19,27])/24+W[1,3,19,29]/12+
(11*W[1,3,20,1])/24+W[1,3,20,2]/6-W[1,3,20,4]/4-
(7*W[1,3,20,5])/12-W[1,3,20,9]/6+W[1,3,20,15]/3-
W[1,3,20,16]/8+W[1,3,20,17]/12+(7*W[1,3,20,18])/24+
W[1,3,20,19]/6-(5*W[1,3,20,20])/24-W[1,3,20,25]/6+
W[1,3,20,26]/24+W[1,3,20,27]/4+W[1,3,20,28]/6+
W[1,3,20,29]/6-W[1,3,20,30]/24-W[1,3,26,1]/4+
W[1,3,26,3]/4+W[1,3,26,4]/12-W[1,3,26,5]/12+
W[1,3,26,18]/12-W[1,3,26,20]/12+W[1,3,26,27]/12-
W[1,3,26,29]/12+W[1,3,28,1]/4-W[1,3,28,3]/4-
W[1,3,28,4]/12+W[1,3,28,5]/12-W[1,3,28,18]/12+
W[1,3,28,20]/12-W[1,3,28,27]/12+W[1,3,28,29]/12-
W[1,3,29,2]/6-W[1,3,29,3]/12+W[1,3,29,4]/12-
W[1,3,29,5]/12+W[1,3,29,16]/12+W[1,3,29,20]/6+
W[1,3,29,29]/6+W[1,3,29,30]/12-W[1,3,30,1]/4-
W[1,3,30,2]/6+W[1,3,30,3]/6+W[1,3,30,4]/6-W[1,3,30,5]/6+
W[1,3,30,16]/12+W[1,3,30,18]/12+W[1,3,30,20]/12+
W[1,3,30,27]/12+W[1,3,30,29]/12+W[1,3,30,30]/12+
W[1,4,1,2]/8-W[1,4,1,3]/4+W[1,4,1,4]/4-W[1,4,1,5]/6+
W[1,4,1,8]/6-W[1,4,1,9]/6-W[1,4,1,14]/3+W[1,4,1,15]/3+
W[1,4,1,16]/8-W[1,4,1,17]/24+W[1,4,1,19]/24-
W[1,4,1,20]/12+W[1,4,1,24]/6-W[1,4,1,25]/6+
(3*W[1,4,1,26])/8-(3*W[1,4,1,28])/8-W[1,4,1,29]/3-
(5*W[1,4,1,30])/24+(7*W[1,4,2,1])/24-(7*W[1,4,2,2])/24+
W[1,4,2,3]/2-(5*W[1,4,2,5])/8+W[1,4,2,9]/6+W[1,4,2,14]/2-
W[1,4,2,15]/3-(2*W[1,4,2,16])/3+(5*W[1,4,2,17])/12-
(7*W[1,4,2,18])/24+W[1,4,2,19]/12+W[1,4,2,20]/12+
W[1,4,2,25]/6-W[1,4,2,26]/24-W[1,4,2,27]/4-
(5*W[1,4,2,28])/12-W[1,4,2,29]/4-W[1,4,2,30]/12-
W[1,4,3,1]/4+(5*W[1,4,3,2])/12+W[1,4,3,3]/4+
(2*W[1,4,3,5])/3-W[1,4,3,8]/6-W[1,4,3,15]/3-
W[1,4,3,16]/6-W[1,4,3,19]/4-W[1,4,3,20]/6-W[1,4,3,26]/6-
W[1,4,3,28]/12+W[1,4,3,29]/4+W[1,4,3,30]/3+W[1,4,4,1]/4+
W[1,4,4,2]/4-W[1,4,4,4]/4+W[1,4,4,5]/8-W[1,4,4,14]/2+
W[1,4,4,16]/4-W[1,4,4,17]/24+(7*W[1,4,4,19])/24-
(3*W[1,4,4,20])/8-W[1,4,4,26]/3+(7*W[1,4,4,28])/12+
W[1,4,4,29]/8-(5*W[1,4,4,30])/24-W[1,4,5,1]/12-
(5*W[1,4,5,2])/8+W[1,4,5,3]/3+W[1,4,5,4]/8+W[1,4,5,5]/6-
W[1,4,5,8]/6-W[1,4,5,13]/3+W[1,4,5,14]/3+W[1,4,5,15]/3+
W[1,4,5,16]/12-(5*W[1,4,5,17])/24-W[1,4,5,18]/24+
W[1,4,5,19]/3-W[1,4,5,20]/4+W[1,4,5,24]/6+
(5*W[1,4,5,26])/24+W[1,4,5,27]/24+W[1,4,5,28]/6-
W[1,4,5,29]/6-(2*W[1,4,6,17])/3+(2*W[1,4,6,19])/3-
W[1,4,9,1]/3+W[1,4,9,2]/3+W[1,4,9,4]/6-W[1,4,9,16]/6-
W[1,4,9,17]/3+W[1,4,9,20]/3+W[1,4,9,26]/6+W[1,4,9,29]/6+
W[1,4,9,30]/6-(2*W[1,4,13,5])/3+(2*W[1,4,13,20])/3-
(2*W[1,4,14,1])/3+W[1,4,14,2]/6-W[1,4,14,4]/6+
(2*W[1,4,14,5])/3+(2*W[1,4,14,16])/3-(2*W[1,4,14,19])/3-
W[1,4,14,28]/6+W[1,4,14,30]/6+(11*W[1,4,16,1])/24-
(7*W[1,4,16,2])/12-W[1,4,16,3]/4+W[1,4,16,5]/6-
W[1,4,16,8]/6+W[1,4,16,14]/3-(5*W[1,4,16,16])/24+
W[1,4,16,17]/6+(7*W[1,4,16,18])/24+W[1,4,16,19]/12-
W[1,4,16,20]/8-W[1,4,16,24]/6+W[1,4,16,26]/6+
W[1,4,16,27]/4+W[1,4,16,28]/24-W[1,4,16,29]/24+
W[1,4,16,30]/6-(7*W[1,4,17,1])/24+W[1,4,17,2]/6-
W[1,4,17,3]/12+W[1,4,17,4]/24-(5*W[1,4,17,5])/24-
W[1,4,17,6]/3-W[1,4,17,9]/6+W[1,4,17,15]/3+
W[1,4,17,16]/12+W[1,4,17,17]/8+W[1,4,17,18]/3-
W[1,4,17,19]/6+W[1,4,17,24]/6+W[1,4,17,25]/6-
(7*W[1,4,17,27])/24-W[1,4,17,28]/6+W[1,4,17,30]/12-
(7*W[1,4,18,2])/24+W[1,4,18,5]/24+(7*W[1,4,18,16])/24+
(5*W[1,4,18,17])/12-(5*W[1,4,18,19])/12-W[1,4,18,20]/24-
W[1,4,18,24]/6+W[1,4,18,25]/6-(3*W[1,4,18,26])/8+
(3*W[1,4,18,28])/8+W[1,4,18,29]/8-W[1,4,18,30]/4+
(7*W[1,4,19,1])/24+W[1,4,19,2]/6-W[1,4,19,3]/6+
(5*W[1,4,19,4])/24+W[1,4,19,6]/3+W[1,4,19,8]/6-
W[1,4,19,14]/3-W[1,4,19,16]/6+W[1,4,19,17]/6-
W[1,4,19,18]/3-W[1,4,19,19]/8-W[1,4,19,20]/24-
W[1,4,19,24]/6-W[1,4,19,25]/6+W[1,4,19,26]/6+
(7*W[1,4,19,27])/24+W[1,4,19,29]/24-W[1,4,19,30]/8+
W[1,4,20,1]/3+W[1,4,20,2]/6-W[1,4,20,3]/3-
(3*W[1,4,20,4])/8+W[1,4,20,8]/6+W[1,4,20,9]/6+
W[1,4,20,13]/3-W[1,4,20,15]/3-W[1,4,20,16]/8+
W[1,4,20,17]/6+W[1,4,20,18]/24-W[1,4,20,19]/24-
W[1,4,20,20]/6-W[1,4,20,25]/6-W[1,4,20,26]/6-
W[1,4,20,27]/24+W[1,4,20,28]/24+W[1,4,20,29]/12-
W[1,4,20,30]/24+W[1,4,26,1]/4+W[1,4,26,2]/12-
W[1,4,26,3]/12-W[1,4,26,4]/4+W[1,4,26,16]/12-
W[1,4,26,18]/12-W[1,4,26,27]/12+W[1,4,26,30]/12-
W[1,4,28,1]/4-W[1,4,28,2]/12+W[1,4,28,3]/12+
W[1,4,28,4]/4-W[1,4,28,16]/12+W[1,4,28,18]/12+
W[1,4,28,27]/12-W[1,4,28,30]/12-W[1,4,29,1]/4-
W[1,4,29,2]/6+W[1,4,29,3]/6+W[1,4,29,4]/6-W[1,4,29,5]/6+
W[1,4,29,16]/12+W[1,4,29,18]/12+W[1,4,29,20]/12+
W[1,4,29,27]/12+W[1,4,29,29]/12+W[1,4,29,30]/12-
W[1,4,30,2]/12+W[1,4,30,3]/12-W[1,4,30,4]/12-
W[1,4,30,5]/6+W[1,4,30,16]/6+W[1,4,30,20]/12+
W[1,4,30,29]/12+W[1,4,30,30]/6+(7*W[1,5,1,2])/8-
(5*W[1,5,1,3])/24+W[1,5,1,4]/6+(3*W[1,5,1,5])/8+
W[1,5,1,6]/6-W[1,5,1,9]/6-W[1,5,1,11]/6+W[1,5,1,15]/3-
(3*W[1,5,1,16])/8-(3*W[1,5,1,17])/8+W[1,5,1,18]/24-
W[1,5,1,20]/2-W[1,5,1,25]/6+W[1,5,1,26]/8+
(5*W[1,5,1,27])/24+W[1,5,1,28]/12+W[1,5,1,29]/12-
(5*W[1,5,1,30])/24+(19*W[1,5,2,1])/24+W[1,5,2,2]/2-
W[1,5,2,3]/8-W[1,5,2,4]/12+(11*W[1,5,2,5])/24+
W[1,5,2,9]/6-W[1,5,2,11]/6-(2*W[1,5,2,14])/3-
W[1,5,2,15]/3+(7*W[1,5,2,16])/24-W[1,5,2,17]/3+
W[1,5,2,18]/6-W[1,5,2,19]/24+(5*W[1,5,2,20])/24-
W[1,5,2,25]/6+W[1,5,2,28]/24+(5*W[1,5,2,29])/24+
W[1,5,2,30]/8-(5*W[1,5,3,1])/24+W[1,5,3,2]/24+
W[1,5,3,3]/8+(5*W[1,5,3,4])/12-W[1,5,3,5]/24-
W[1,5,3,6]/6+W[1,5,3,8]/3+W[1,5,3,11]/6-W[1,5,3,15]/6-
(7*W[1,5,3,17])/24-W[1,5,3,18]/3+W[1,5,3,19]/6-
W[1,5,3,20]/24-(13*W[1,5,3,26])/24-(7*W[1,5,3,27])/24+
W[1,5,3,28]/24+W[1,5,3,29]/24-W[1,5,3,30]/12-
W[1,5,4,1]/12-(7*W[1,5,4,2])/12+W[1,5,4,3]/6+
(5*W[1,5,4,5])/24+W[1,5,4,6]/6-W[1,5,4,9]/6+
W[1,5,4,11]/6-W[1,5,4,13]/3+(2*W[1,5,4,14])/3+
W[1,5,4,17]/8-W[1,5,4,18]/12+W[1,5,4,19]/24-
W[1,5,4,20]/8+W[1,5,4,26]/8+W[1,5,4,28]/24-
(5*W[1,5,4,29])/24+W[1,5,4,30]/12+(3*W[1,5,5,1])/8+
(7*W[1,5,5,2])/24-(7*W[1,5,5,3])/24+(3*W[1,5,5,4])/8+
(7*W[1,5,5,5])/8+W[1,5,5,15]/6-(5*W[1,5,5,16])/24-
W[1,5,5,17]/24-(3*W[1,5,5,18])/8-W[1,5,5,19]/24-
(5*W[1,5,5,20])/8+(5*W[1,5,5,26])/24-W[1,5,5,28]/12+
(5*W[1,5,5,29])/24+(5*W[1,5,5,30])/24-(2*W[1,5,13,4])/3-
W[1,5,13,5]+(2*W[1,5,13,18])/3+W[1,5,13,20]+
(2*W[1,5,15,1])/3-(2*W[1,5,15,2])/3+W[1,5,15,3]/6-
W[1,5,15,5]/6+(2*W[1,5,15,17])/3-(2*W[1,5,15,20])/3+
W[1,5,15,26]/6-W[1,5,15,29]/6-(3*W[1,5,16,1])/8+
W[1,5,16,2]/24+W[1,5,16,3]/12-W[1,5,16,4]/12-
(5*W[1,5,16,5])/24+W[1,5,16,9]/6+W[1,5,16,11]/6-
(5*W[1,5,16,16])/12+W[1,5,16,17]/6-W[1,5,16,18]/24-
W[1,5,16,26]/6+W[1,5,16,27]/24-(5*W[1,5,17,1])/8-
(5*W[1,5,17,3])/24+W[1,5,17,4]/24-W[1,5,17,5]/8+
W[1,5,17,6]/6-W[1,5,17,9]/6+W[1,5,17,15]/3+
W[1,5,17,16]/6-W[1,5,17,17]/6+W[1,5,17,18]/8-
W[1,5,17,19]/3+W[1,5,17,20]/8+W[1,5,17,24]/3+
W[1,5,17,25]/6+W[1,5,17,27]/24-W[1,5,17,28]/12+
W[1,5,17,29]/24-W[1,5,17,30]/6+(7*W[1,5,18,1])/24+
W[1,5,18,2]/12-W[1,5,18,3]/12+W[1,5,18,4]/12-
(7*W[1,5,18,5])/24-W[1,5,18,6]/6-W[1,5,18,11]/6+
W[1,5,18,13]/3-W[1,5,18,16]/24+(3*W[1,5,18,17])/8-
(7*W[1,5,18,18])/24+(7*W[1,5,18,19])/24-W[1,5,18,20]/12-
W[1,5,18,24]/3-W[1,5,18,25]/6-W[1,5,18,26]/24-
W[1,5,18,27]/12-W[1,5,18,30]/24-W[1,5,19,2]/24+
W[1,5,19,3]/6+W[1,5,19,4]/24-W[1,5,19,5]/24-
W[1,5,19,6]/6-W[1,5,19,17]/6+W[1,5,19,18]/8+
W[1,5,19,19]/24-W[1,5,19,20]/8+W[1,5,19,25]/6+
W[1,5,19,26]/12-W[1,5,19,29]/24-(5*W[1,5,20,1])/6+
W[1,5,20,2]/8+(5*W[1,5,20,3])/24-W[1,5,20,4]/8+
(11*W[1,5,20,5])/24-W[1,5,20,8]/3+W[1,5,20,9]/6-
W[1,5,20,15]/3+W[1,5,20,16]/12-W[1,5,20,17]/8-
W[1,5,20,18]/6-W[1,5,20,19]/8+W[1,5,20,20]/3+
W[1,5,20,25]/6+W[1,5,20,26]/24+W[1,5,20,27]/12-
W[1,5,20,28]/24-W[1,5,20,29]/6+W[1,5,20,30]/12+
W[1,5,26,1]/4-W[1,5,26,3]/4-W[1,5,26,4]/12+
W[1,5,26,5]/12-W[1,5,26,18]/12+W[1,5,26,20]/12-
W[1,5,26,27]/12+W[1,5,26,29]/12+W[1,5,27,1]/4-
W[1,5,27,3]/4-W[1,5,27,4]/12+W[1,5,27,5]/12-
W[1,5,27,18]/12+W[1,5,27,20]/12-W[1,5,27,27]/12+
W[1,5,27,29]/12+W[1,5,29,2]/6+W[1,5,29,3]/12-
W[1,5,29,4]/12+W[1,5,29,5]/12-W[1,5,29,16]/12-
W[1,5,29,20]/6-W[1,5,29,29]/6-W[1,5,29,30]/12+
W[1,6,3,17]/3-W[1,6,3,19]/3-W[1,6,4,17]/3+W[1,6,4,19]/3+
W[1,6,17,3]/3-W[1,6,17,4]/3-W[1,6,19,3]/3+W[1,6,19,4]/3-
W[1,11,2,2]-W[1,11,2,3]/3+W[1,11,2,16]+W[1,11,2,18]/3-
W[1,11,3,2]/3+W[1,11,3,16]/3+W[1,11,16,2]+W[1,11,16,3]/3-
W[1,11,16,16]-W[1,11,16,18]/3+W[1,11,18,2]/3-
W[1,11,18,16]/3-W[1,13,4,5]/3+W[1,13,4,20]/3-
W[1,13,5,4]/3-W[1,13,5,5]+W[1,13,5,18]/3+W[1,13,5,20]+
W[1,13,18,5]/3-W[1,13,18,20]/3+W[1,13,20,4]/3+
W[1,13,20,5]-W[1,13,20,18]/3-W[1,13,20,20]-W[1,16,1,2]/2+
W[1,16,1,3]/12-W[1,16,1,4]/24-(3*W[1,16,1,5])/8-
W[1,16,1,6]/6+W[1,16,1,9]/6+W[1,16,1,13]/6-
W[1,16,1,15]/3+(3*W[1,16,1,16])/8+(3*W[1,16,1,17])/8-
W[1,16,1,18]/24+W[1,16,1,20]/8+W[1,16,1,25]/6-
W[1,16,1,26]/8-(5*W[1,16,1,27])/24-W[1,16,1,28]/12+
(5*W[1,16,1,29])/24+W[1,16,1,30]/8-(2*W[1,16,2,1])/3+
(5*W[1,16,2,2])/12-(3*W[1,16,2,3])/8+(7*W[1,16,2,4])/24+
W[1,16,2,5]/6-W[1,16,2,9]/6-(2*W[1,16,2,14])/3+
W[1,16,2,15]/3+(7*W[1,16,2,16])/24-(3*W[1,16,2,17])/8+
W[1,16,2,18]/6+W[1,16,2,19]/8+W[1,16,2,20]/8-
W[1,16,2,25]/6-W[1,16,2,26]/24-W[1,16,2,27]/12+
W[1,16,2,28]/24+(5*W[1,16,2,29])/24-W[1,16,2,30]/8+
W[1,16,3,1]/3-W[1,16,3,2]/8-W[1,16,3,3]/4-W[1,16,3,4]/6+
W[1,16,3,5]/4-W[1,16,3,6]/6+W[1,16,3,8]/3+W[1,16,3,11]/3-
W[1,16,3,13]/6-W[1,16,3,15]/3-(5*W[1,16,3,16])/24+
W[1,16,3,17]/8+W[1,16,3,18]/12-W[1,16,3,19]/24-
W[1,16,3,20]/6+W[1,16,3,26]/8-W[1,16,3,28]/24+
(5*W[1,16,3,30])/24-W[1,16,4,1]/24-(5*W[1,16,4,2])/24-
(5*W[1,16,4,3])/12+W[1,16,4,4]/8+W[1,16,4,6]/6-
W[1,16,4,9]/3-W[1,16,4,13]/6+(2*W[1,16,4,14])/3-
(5*W[1,16,4,16])/24+W[1,16,4,17]/24+W[1,16,4,18]/3-
W[1,16,4,19]/6+(5*W[1,16,4,20])/24+(7*W[1,16,4,26])/24+
(7*W[1,16,4,27])/24-W[1,16,4,28]/24-W[1,16,4,29]/24+
W[1,16,4,30]/6-(3*W[1,16,5,1])/8+W[1,16,5,3]/12+
W[1,16,5,4]/6-W[1,16,5,5]/3-W[1,16,5,13]/6+
W[1,16,5,15]/3-(7*W[1,16,5,16])/24+W[1,16,5,17]/12+
W[1,16,5,18]/24-W[1,16,5,20]/24-W[1,16,5,26]/12-
W[1,16,5,27]/24+W[1,16,5,29]/24-W[1,16,5,30]/24+
W[1,16,9,1]/3-W[1,16,9,2]/3-W[1,16,9,4]/6+W[1,16,9,16]/6+
W[1,16,9,17]/3-W[1,16,9,20]/3-W[1,16,9,26]/6-
W[1,16,9,29]/6-W[1,16,9,30]/6+W[1,16,11,2]+
(2*W[1,16,11,3])/3-W[1,16,11,16]-(2*W[1,16,11,18])/3+
(3*W[1,16,16,1])/8-(7*W[1,16,16,2])/8-W[1,16,16,3]/8-
(5*W[1,16,16,4])/24-(7*W[1,16,16,5])/24+W[1,16,16,9]/3+
(7*W[1,16,16,16])/8-(5*W[1,16,16,17])/24+(3*W[1,16,16,18])/8+
W[1,16,16,19]/24+(5*W[1,16,16,20])/24+W[1,16,16,26]/24+
W[1,16,16,28]/12-(5*W[1,16,16,29])/24+(5*W[1,16,17,1])/8-
W[1,16,17,2]/8+(5*W[1,16,17,3])/24-W[1,16,17,4]/24+
W[1,16,17,5]/12-W[1,16,17,6]/6+W[1,16,17,9]/6-
W[1,16,17,15]/3-W[1,16,17,16]/8+W[1,16,17,17]/6-
W[1,16,17,18]/8+W[1,16,17,19]/3-W[1,16,17,24]/3-
W[1,16,17,25]/6-W[1,16,17,27]/24+W[1,16,17,28]/12+
W[1,16,17,29]/6+W[1,16,17,30]/8-(7*W[1,16,18,1])/24+
W[1,16,18,2]/12-W[1,16,18,3]/12+W[1,16,18,4]/12+
W[1,16,18,5]/24+W[1,16,18,6]/6-W[1,16,18,11]/3+
W[1,16,18,13]/6+(7*W[1,16,18,16])/24-(3*W[1,16,18,17])/8+
(7*W[1,16,18,18])/24-(7*W[1,16,18,19])/24-W[1,16,18,20]/12+
W[1,16,18,24]/3+W[1,16,18,25]/6+W[1,16,18,26]/24+
W[1,16,18,27]/12-W[1,16,18,29]/12-W[1,16,18,30]/12+
W[1,16,19,2]/8-W[1,16,19,3]/24-W[1,16,19,4]/6+
W[1,16,19,6]/6+W[1,16,19,16]/24+W[1,16,19,17]/6-
W[1,16,19,18]/8-W[1,16,19,19]/24+W[1,16,19,20]/24-
W[1,16,19,25]/6-W[1,16,19,26]/12-W[1,16,19,29]/24-
W[1,16,19,30]/12-(7*W[1,16,20,1])/24+W[1,16,20,2]/24+
W[1,16,20,3]/12+W[1,16,20,4]/8-W[1,16,20,5]/24-
W[1,16,20,8]/3-W[1,16,20,9]/6+W[1,16,20,13]/6+
W[1,16,20,15]/3+(7*W[1,16,20,16])/24-W[1,16,20,17]/6-
W[1,16,20,18]/6+W[1,16,20,19]/24+W[1,16,20,20]/4+
W[1,16,20,25]/6-W[1,16,20,28]/24-W[1,16,20,29]/12-
W[1,16,20,30]/8-W[1,16,26,1]/4-W[1,16,26,2]/12+
W[1,16,26,3]/12+W[1,16,26,4]/4-W[1,16,26,16]/12+
W[1,16,26,18]/12+W[1,16,26,27]/12-W[1,16,26,30]/12-
W[1,16,27,1]/4-W[1,16,27,2]/12+W[1,16,27,3]/12+
W[1,16,27,4]/4-W[1,16,27,16]/12+W[1,16,27,18]/12+
W[1,16,27,27]/12-W[1,16,27,30]/12+W[1,16,29,1]/4+
W[1,16,29,2]/6-W[1,16,29,3]/6-W[1,16,29,4]/6+
W[1,16,29,5]/6-W[1,16,29,16]/12-W[1,16,29,18]/12-
W[1,16,29,20]/12-W[1,16,29,27]/12-W[1,16,29,29]/12-
W[1,16,29,30]/12-W[1,17,1,3]/8+W[1,17,1,4]/8-
(3*W[1,17,1,5])/8-W[1,17,1,11]/6+W[1,17,1,13]/6+
(3*W[1,17,1,16])/8+W[1,17,1,29]/12-(7*W[1,17,1,30])/24-
W[1,17,2,2]/24-W[1,17,2,3]/24-W[1,17,2,4]/24+
W[1,17,2,5]/24+W[1,17,2,11]/6-W[1,17,2,16]/12+
W[1,17,2,17]/24+W[1,17,2,18]/12-W[1,17,2,19]/8-
W[1,17,2,26]/12-W[1,17,2,27]/24-W[1,17,2,28]/24+
W[1,17,3,1]/8-W[1,17,3,2]/24+W[1,17,3,3]/24+
W[1,17,3,4]/12+W[1,17,3,5]/24+W[1,17,3,6]/3-
W[1,17,3,11]/6-W[1,17,3,13]/6-W[1,17,3,16]/12-
W[1,17,3,17]/8-W[1,17,3,18]/4+W[1,17,3,19]/12-
W[1,17,3,20]/24+W[1,17,3,26]/12+(3*W[1,17,3,27])/8+
W[1,17,3,28]/6-W[1,17,3,29]/6-W[1,17,3,30]/12-
W[1,17,4,1]/8+W[1,17,4,2]/24-W[1,17,4,3]/12-
W[1,17,4,4]/24+W[1,17,4,5]/12-W[1,17,4,6]/3+
W[1,17,4,11]/6+W[1,17,4,13]/6-W[1,17,4,16]/24+
W[1,17,4,17]/8+W[1,17,4,18]/4-W[1,17,4,19]/12+
W[1,17,4,20]/24-W[1,17,4,26]/12-(3*W[1,17,4,27])/8-
W[1,17,4,28]/6+W[1,17,4,29]/24+(5*W[1,17,4,30])/24-
(11*W[1,17,5,1])/24+W[1,17,5,2]/24+W[1,17,5,3]/24-
W[1,17,5,5]/12+W[1,17,5,13]/6+W[1,17,5,16]/6-
W[1,17,5,17]/6+W[1,17,5,18]/12-(7*W[1,17,5,19])/24+
W[1,17,5,24]/3+W[1,17,5,28]/24+W[1,17,5,29]/12-
W[1,17,5,30]/12+(2*W[1,17,6,3])/3-(2*W[1,17,6,4])/3+
(11*W[1,17,16,1])/24-W[1,17,16,4]/24-W[1,17,16,5]/6-
W[1,17,16,11]/6+W[1,17,16,16]/12+W[1,17,16,17]/6-
W[1,17,16,18]/12+(7*W[1,17,16,19])/24-W[1,17,16,20]/24-
W[1,17,16,24]/3-W[1,17,16,28]/24+W[1,17,16,29]/24-
W[1,17,16,30]/12+W[1,17,17,2]/24-W[1,17,17,3]/8+
W[1,17,17,4]/8-W[1,17,17,5]/6+W[1,17,17,16]/6-
W[1,17,17,20]/24-W[1,17,17,29]/12+W[1,17,18,2]/6-
W[1,17,18,3]/2+W[1,17,18,4]/2+W[1,17,18,5]/12+
W[1,17,18,11]/6-W[1,17,18,13]/6-W[1,17,18,16]/12-
W[1,17,18,20]/6-W[1,17,18,29]/8+W[1,17,18,30]/6-
(5*W[1,17,19,2])/24-W[1,17,19,3]/12+W[1,17,19,4]/12-
(3*W[1,17,19,5])/8+(3*W[1,17,19,16])/8+(5*W[1,17,19,20])/24+
W[1,17,19,29]/8+W[1,17,19,30]/8+W[1,17,20,3]/24+
W[1,17,20,4]/24+W[1,17,20,5]/12-W[1,17,20,13]/6-
W[1,17,20,16]/24-W[1,17,20,17]/24-W[1,17,20,18]/12+
W[1,17,20,19]/8+W[1,17,20,20]/24+W[1,17,20,26]/12+
W[1,17,20,27]/24+W[1,17,20,28]/24+W[1,17,20,30]/24+
(2*W[1,17,24,5])/3-(2*W[1,17,24,16])/3+W[1,17,27,2]/12+
W[1,17,27,3]/6-W[1,17,27,4]/6-W[1,17,27,5]/12+
W[1,17,27,16]/12-W[1,17,27,20]/12-W[1,17,27,29]/12+
W[1,17,27,30]/12+W[1,17,28,2]/12+W[1,17,28,3]/6-
W[1,17,28,4]/6-W[1,17,28,5]/12+W[1,17,28,16]/12-
W[1,17,28,20]/12-W[1,17,28,29]/12+W[1,17,28,30]/12-
W[1,17,30,1]/4-W[1,17,30,2]/12+W[1,17,30,3]/12+
W[1,17,30,4]/4-W[1,17,30,16]/12+W[1,17,30,18]/12+
W[1,17,30,27]/12-W[1,17,30,30]/12+W[1,18,1,2]/24+
W[1,18,1,5]/24-W[1,18,1,16]/24-W[1,18,1,20]/24+
(13*W[1,18,1,29])/24+(13*W[1,18,1,30])/24+W[1,18,2,1]/8-
(5*W[1,18,2,2])/24-W[1,18,2,3]/8-W[1,18,2,4]/3+
W[1,18,2,5]/12+W[1,18,2,11]/3+W[1,18,2,16]/12+
W[1,18,2,17]/4-W[1,18,2,18]/3+(11*W[1,18,2,19])/24-
W[1,18,2,20]/6-W[1,18,2,25]/3-W[1,18,2,26]/8+
W[1,18,2,27]/24-W[1,18,2,28]/8-W[1,18,2,29]/12-
W[1,18,2,30]/12-(5*W[1,18,3,2])/24-(5*W[1,18,3,5])/12+
(5*W[1,18,3,16])/24-(7*W[1,18,3,17])/24+(7*W[1,18,3,19])/24+
(5*W[1,18,3,20])/12+(5*W[1,18,3,26])/12-(5*W[1,18,3,28])/12-
(3*W[1,18,3,29])/8+W[1,18,3,30]/24-(5*W[1,18,4,2])/12-
(5*W[1,18,4,5])/24+(5*W[1,18,4,16])/12+(7*W[1,18,4,17])/24-
(7*W[1,18,4,19])/24+(5*W[1,18,4,20])/24-(5*W[1,18,4,26])/12+
(5*W[1,18,4,28])/12+W[1,18,4,29]/24-(3*W[1,18,4,30])/8+
W[1,18,5,1]/8+W[1,18,5,2]/12-W[1,18,5,3]/3-W[1,18,5,4]/8-
(5*W[1,18,5,5])/24+W[1,18,5,13]/3-W[1,18,5,16]/6+
(11*W[1,18,5,17])/24-W[1,18,5,18]/3+W[1,18,5,19]/4+
W[1,18,5,20]/12-W[1,18,5,24]/3-W[1,18,5,26]/8+
W[1,18,5,27]/24-W[1,18,5,28]/8-W[1,18,5,29]/12-
W[1,18,5,30]/12+(2*W[1,18,11,2])/3-(2*W[1,18,11,16])/3+
(2*W[1,18,13,5])/3-(2*W[1,18,13,20])/3-W[1,18,16,1]/8-
W[1,18,16,2]/12+W[1,18,16,3]/8+W[1,18,16,4]/3+
W[1,18,16,5]/6-W[1,18,16,11]/3+(5*W[1,18,16,16])/24-
(11*W[1,18,16,17])/24+W[1,18,16,18]/3-W[1,18,16,19]/4-
W[1,18,16,20]/12+W[1,18,16,24]/3+W[1,18,16,26]/8-
W[1,18,16,27]/24+W[1,18,16,28]/8+W[1,18,16,29]/12+
W[1,18,16,30]/12+W[1,18,17,2]/3-(11*W[1,18,17,3])/24+
(11*W[1,18,17,4])/24+(13*W[1,18,17,5])/24-
(13*W[1,18,17,16])/24-W[1,18,17,20]/3-(5*W[1,18,17,29])/24+
W[1,18,17,30]/24-(5*W[1,18,18,2])/12-(5*W[1,18,18,5])/12+
(5*W[1,18,18,16])/12+(5*W[1,18,18,20])/12-W[1,18,18,29]/24-
W[1,18,18,30]/24+(13*W[1,18,19,2])/24+(11*W[1,18,19,3])/24-
(11*W[1,18,19,4])/24+W[1,18,19,5]/3-W[1,18,19,16]/3-
(13*W[1,18,19,20])/24+W[1,18,19,29]/24-(5*W[1,18,19,30])/24-
W[1,18,20,1]/8+W[1,18,20,2]/6+W[1,18,20,3]/3+
W[1,18,20,4]/8-W[1,18,20,5]/12-W[1,18,20,13]/3-
W[1,18,20,16]/12-W[1,18,20,17]/4+W[1,18,20,18]/3-
(11*W[1,18,20,19])/24+(5*W[1,18,20,20])/24+W[1,18,20,25]/3+
W[1,18,20,26]/8-W[1,18,20,27]/24+W[1,18,20,28]/8+
W[1,18,20,29]/12+W[1,18,20,30]/12-(2*W[1,18,24,5])/3+
(2*W[1,18,24,16])/3-(2*W[1,18,25,2])/3+(2*W[1,18,25,20])/3+
W[1,18,26,2]/12+W[1,18,26,3]/6-W[1,18,26,4]/6-
W[1,18,26,5]/12+W[1,18,26,16]/12-W[1,18,26,20]/12-
W[1,18,26,29]/12+W[1,18,26,30]/12-W[1,18,28,2]/12-
W[1,18,28,3]/6+W[1,18,28,4]/6+W[1,18,28,5]/12-
W[1,18,28,16]/12+W[1,18,28,20]/12+W[1,18,28,29]/12-
W[1,18,28,30]/12+W[1,18,29,1]/4-W[1,18,29,3]/4-
W[1,18,29,4]/12+W[1,18,29,5]/12-W[1,18,29,18]/12+
W[1,18,29,20]/12-W[1,18,29,27]/12+W[1,18,29,29]/12+
W[1,18,30,1]/4+W[1,18,30,2]/12-W[1,18,30,3]/12-
W[1,18,30,4]/4+W[1,18,30,16]/12-W[1,18,30,18]/12-
W[1,18,30,27]/12+W[1,18,30,30]/12-(3*W[1,19,1,2])/8+
W[1,19,1,3]/8-W[1,19,1,4]/8+W[1,19,1,11]/6-
W[1,19,1,13]/6+(3*W[1,19,1,20])/8-(7*W[1,19,1,29])/24+
W[1,19,1,30]/12-(11*W[1,19,2,1])/24-W[1,19,2,2]/12+
W[1,19,2,4]/24+W[1,19,2,5]/24+W[1,19,2,11]/6-
(7*W[1,19,2,17])/24+W[1,19,2,18]/12-W[1,19,2,19]/6+
W[1,19,2,20]/6+W[1,19,2,25]/3+W[1,19,2,26]/24-
W[1,19,2,29]/12+W[1,19,2,30]/12-W[1,19,3,1]/8+
W[1,19,3,2]/12-W[1,19,3,3]/24-W[1,19,3,4]/12+
W[1,19,3,5]/24-W[1,19,3,6]/3+W[1,19,3,11]/6+
W[1,19,3,13]/6+W[1,19,3,16]/24-W[1,19,3,17]/12+
W[1,19,3,18]/4+W[1,19,3,19]/8-W[1,19,3,20]/24-
W[1,19,3,26]/6-(3*W[1,19,3,27])/8-W[1,19,3,28]/12+
(5*W[1,19,3,29])/24+W[1,19,3,30]/24+W[1,19,4,1]/8+
W[1,19,4,2]/24+W[1,19,4,3]/12+W[1,19,4,4]/24-
W[1,19,4,5]/24+W[1,19,4,6]/3-W[1,19,4,11]/6-
W[1,19,4,13]/6-W[1,19,4,16]/24+W[1,19,4,17]/12-
W[1,19,4,18]/4-W[1,19,4,19]/8-W[1,19,4,20]/12+
W[1,19,4,26]/6+(3*W[1,19,4,27])/8+W[1,19,4,28]/12-
W[1,19,4,29]/12-W[1,19,4,30]/6+W[1,19,5,2]/24-
W[1,19,5,3]/24-W[1,19,5,4]/24-W[1,19,5,5]/24+
W[1,19,5,13]/6-W[1,19,5,17]/8+W[1,19,5,18]/12+
W[1,19,5,19]/24-W[1,19,5,20]/12-W[1,19,5,26]/24-
W[1,19,5,27]/24-W[1,19,5,28]/12-(2*W[1,19,6,3])/3+
(2*W[1,19,6,4])/3+W[1,19,16,2]/12+W[1,19,16,3]/24+
W[1,19,16,4]/24-W[1,19,16,11]/6+W[1,19,16,16]/24+
W[1,19,16,17]/8-W[1,19,16,18]/12-W[1,19,16,19]/24-
W[1,19,16,20]/24+W[1,19,16,26]/24+W[1,19,16,27]/24+
W[1,19,16,28]/12+W[1,19,16,29]/24-(3*W[1,19,17,2])/8+
W[1,19,17,3]/12-W[1,19,17,4]/12-(5*W[1,19,17,5])/24+
(5*W[1,19,17,16])/24+(3*W[1,19,17,20])/8+W[1,19,17,29]/8+
W[1,19,17,30]/8+W[1,19,18,2]/12+W[1,19,18,3]/2-
W[1,19,18,4]/2+W[1,19,18,5]/6-W[1,19,18,11]/6+
W[1,19,18,13]/6-W[1,19,18,16]/6-W[1,19,18,20]/12+
W[1,19,18,29]/6-W[1,19,18,30]/8-W[1,19,19,2]/6+
W[1,19,19,3]/8-W[1,19,19,4]/8+W[1,19,19,5]/24-
W[1,19,19,16]/24+W[1,19,19,20]/6-W[1,19,19,30]/12+
(11*W[1,19,20,1])/24-W[1,19,20,2]/6-W[1,19,20,3]/24-
W[1,19,20,13]/6-W[1,19,20,16]/24+(7*W[1,19,20,17])/24-
W[1,19,20,18]/12+W[1,19,20,19]/6+W[1,19,20,20]/12-
W[1,19,20,25]/3-W[1,19,20,26]/24-W[1,19,20,29]/12+
W[1,19,20,30]/24+(2*W[1,19,25,2])/3-(2*W[1,19,25,20])/3-
W[1,19,26,2]/12-W[1,19,26,3]/6+W[1,19,26,4]/6+
W[1,19,26,5]/12-W[1,19,26,16]/12+W[1,19,26,20]/12+
W[1,19,26,29]/12-W[1,19,26,30]/12-W[1,19,27,2]/12-
W[1,19,27,3]/6+W[1,19,27,4]/6+W[1,19,27,5]/12-
W[1,19,27,16]/12+W[1,19,27,20]/12+W[1,19,27,29]/12-
W[1,19,27,30]/12-W[1,19,29,1]/4+W[1,19,29,3]/4+
W[1,19,29,4]/12-W[1,19,29,5]/12+W[1,19,29,18]/12-
W[1,19,29,20]/12+W[1,19,29,27]/12-W[1,19,29,29]/12-
(3*W[1,20,1,2])/8-W[1,20,1,3]/24+W[1,20,1,4]/12-
W[1,20,1,5]/2-W[1,20,1,6]/6+W[1,20,1,8]/6+W[1,20,1,11]/6-
W[1,20,1,14]/3+W[1,20,1,16]/8-W[1,20,1,18]/24+
(3*W[1,20,1,19])/8+(3*W[1,20,1,20])/8+W[1,20,1,24]/6-
W[1,20,1,26]/12-(5*W[1,20,1,27])/24-W[1,20,1,28]/8+
W[1,20,1,29]/8+(5*W[1,20,1,30])/24-(3*W[1,20,2,1])/8-
W[1,20,2,2]/3+W[1,20,2,3]/6+W[1,20,2,4]/12-
W[1,20,2,11]/6+W[1,20,2,14]/3-W[1,20,2,16]/24+
W[1,20,2,18]/24+W[1,20,2,19]/12-(7*W[1,20,2,20])/24-
W[1,20,2,27]/24-W[1,20,2,28]/12-W[1,20,2,29]/24+
W[1,20,2,30]/24-W[1,20,3,1]/24+W[1,20,3,3]/8-
(5*W[1,20,3,4])/12-(5*W[1,20,3,5])/24+W[1,20,3,6]/6-
W[1,20,3,8]/3-W[1,20,3,11]/6+(2*W[1,20,3,15])/3+
(5*W[1,20,3,16])/24-W[1,20,3,17]/6+W[1,20,3,18]/3+
W[1,20,3,19]/24-(5*W[1,20,3,20])/24-W[1,20,3,26]/24+
(7*W[1,20,3,27])/24+(7*W[1,20,3,28])/24+W[1,20,3,29]/6-
W[1,20,3,30]/24+W[1,20,4,1]/3+W[1,20,4,2]/4-
W[1,20,4,3]/6-W[1,20,4,4]/4-W[1,20,4,5]/8-W[1,20,4,6]/6+
W[1,20,4,9]/3-W[1,20,4,11]/6+W[1,20,4,13]/3-
W[1,20,4,14]/3-W[1,20,4,16]/6-W[1,20,4,17]/24+
W[1,20,4,18]/12+W[1,20,4,19]/8-(5*W[1,20,4,20])/24-
W[1,20,4,26]/24+W[1,20,4,28]/8+(5*W[1,20,4,29])/24-
(2*W[1,20,5,1])/3+W[1,20,5,2]/6+(7*W[1,20,5,3])/24-
(3*W[1,20,5,4])/8+(5*W[1,20,5,5])/12-W[1,20,5,8]/6+
W[1,20,5,14]/3-(2*W[1,20,5,15])/3+W[1,20,5,16]/8+
W[1,20,5,17]/8+W[1,20,5,18]/6-(3*W[1,20,5,19])/8+
(7*W[1,20,5,20])/24-W[1,20,5,24]/6+W[1,20,5,26]/24-
W[1,20,5,27]/12-W[1,20,5,28]/24-W[1,20,5,29]/8+
(5*W[1,20,5,30])/24+W[1,20,8,1]/3-W[1,20,8,3]/6-
W[1,20,8,5]/3-W[1,20,8,16]/3+W[1,20,8,19]/3+
W[1,20,8,20]/6-W[1,20,8,28]/6-W[1,20,8,29]/6-
W[1,20,8,30]/6+(2*W[1,20,13,4])/3+W[1,20,13,5]-
(2*W[1,20,13,18])/3-W[1,20,13,20]-(7*W[1,20,16,1])/24-
W[1,20,16,2]/24+W[1,20,16,3]/8+W[1,20,16,4]/12+
W[1,20,16,5]/24-W[1,20,16,8]/6-W[1,20,16,9]/3+
W[1,20,16,11]/6+W[1,20,16,14]/3+W[1,20,16,16]/4+
W[1,20,16,17]/24-W[1,20,16,18]/6-W[1,20,16,19]/6+
(7*W[1,20,16,20])/24+W[1,20,16,24]/6-W[1,20,16,26]/24-
W[1,20,16,29]/8-W[1,20,16,30]/12-W[1,20,17,3]/6-
W[1,20,17,4]/24+W[1,20,17,5]/8+W[1,20,17,6]/6+
W[1,20,17,16]/24-W[1,20,17,17]/24-W[1,20,17,18]/8+
W[1,20,17,19]/6+W[1,20,17,20]/24-W[1,20,17,24]/6-
W[1,20,17,28]/12-W[1,20,17,29]/12-W[1,20,17,30]/24-
(7*W[1,20,18,1])/24+W[1,20,18,2]/24+W[1,20,18,3]/12-
W[1,20,18,4]/12+W[1,20,18,5]/12+W[1,20,18,6]/6+
W[1,20,18,11]/6-W[1,20,18,13]/3-W[1,20,18,16]/12-
(7*W[1,20,18,17])/24+(7*W[1,20,18,18])/24-(3*W[1,20,18,19])/8+
(7*W[1,20,18,20])/24+W[1,20,18,24]/6+W[1,20,18,25]/3+
W[1,20,18,27]/12+W[1,20,18,28]/24-W[1,20,18,29]/12-
W[1,20,18,30]/12+(5*W[1,20,19,1])/8+W[1,20,19,2]/12-
W[1,20,19,3]/24+(5*W[1,20,19,4])/24-W[1,20,19,5]/8-
W[1,20,19,6]/6+W[1,20,19,8]/6-W[1,20,19,14]/3+
W[1,20,19,17]/3-W[1,20,19,18]/8+W[1,20,19,19]/6-
W[1,20,19,20]/8-W[1,20,19,24]/6-W[1,20,19,25]/3+
W[1,20,19,26]/12-W[1,20,19,27]/24+W[1,20,19,29]/8+
W[1,20,19,30]/6+(3*W[1,20,20,1])/8-(7*W[1,20,20,2])/24-
(5*W[1,20,20,3])/24-W[1,20,20,4]/8-(7*W[1,20,20,5])/8+
W[1,20,20,8]/3+(5*W[1,20,20,16])/24+W[1,20,20,17]/24+
(3*W[1,20,20,18])/8-(5*W[1,20,20,19])/24+(7*W[1,20,20,20])/8+
W[1,20,20,26]/12+W[1,20,20,28]/24-(5*W[1,20,20,30])/24-
W[1,20,27,1]/4+W[1,20,27,3]/4+W[1,20,27,4]/12-
W[1,20,27,5]/12+W[1,20,27,18]/12-W[1,20,27,20]/12+
W[1,20,27,27]/12-W[1,20,27,29]/12-W[1,20,28,1]/4+
W[1,20,28,3]/4+W[1,20,28,4]/12-W[1,20,28,5]/12+
W[1,20,28,18]/12-W[1,20,28,20]/12+W[1,20,28,27]/12-
W[1,20,28,29]/12+W[1,20,30,1]/4+W[1,20,30,2]/6-
W[1,20,30,3]/6-W[1,20,30,4]/6+W[1,20,30,5]/6-
W[1,20,30,16]/12-W[1,20,30,18]/12-W[1,20,30,20]/12-
W[1,20,30,27]/12-W[1,20,30,29]/12-W[1,20,30,30]/12+
W[1,26,26,29]/24+W[1,26,27,2]/8-W[1,26,27,3]/24+
W[1,26,27,4]/24-W[1,26,27,5]/12-W[1,26,27,11]/6+
W[1,26,27,13]/6+W[1,26,27,16]/12-W[1,26,27,20]/8+
W[1,26,27,29]/12+W[1,26,28,2]/8+W[1,26,28,3]/12-
W[1,26,28,4]/12-W[1,26,28,5]/24+W[1,26,28,16]/24-
W[1,26,28,20]/8+W[1,26,28,29]/8+W[1,26,28,30]/8+
W[1,26,29,3]/6+W[1,26,29,4]/24-W[1,26,29,13]/6-
W[1,26,29,16]/24+W[1,26,29,18]/8-W[1,26,29,19]/8+
W[1,26,29,26]/24+W[1,26,29,27]/12+W[1,26,29,28]/8+
W[1,26,29,29]/24+W[1,26,29,30]/24-W[1,26,30,1]/24-
W[1,26,30,2]/6+W[1,26,30,3]/12+W[1,26,30,4]/24+
W[1,26,30,5]/12+W[1,26,30,11]/6-W[1,26,30,18]/12-
W[1,26,30,19]/24-W[1,26,30,20]/24+W[1,26,30,28]/8+
W[1,26,30,29]/24-W[1,27,26,2]/24-W[1,27,26,3]/12+
W[1,27,26,4]/12+W[1,27,26,5]/8-W[1,27,26,16]/8+
W[1,27,26,20]/24+W[1,27,26,29]/6+W[1,27,26,30]/8+
W[1,27,27,2]/24+W[1,27,27,5]/24-W[1,27,27,16]/24-
W[1,27,27,20]/24+W[1,27,27,29]/12+W[1,27,27,30]/12+
W[1,27,28,2]/8+W[1,27,28,3]/12-W[1,27,28,4]/12-
W[1,27,28,5]/24+W[1,27,28,16]/24-W[1,27,28,20]/8+
W[1,27,28,29]/8+W[1,27,28,30]/6-W[1,27,29,1]/24+
W[1,27,29,2]/12+(5*W[1,27,29,3])/24+W[1,27,29,4]/8-
W[1,27,29,5]/6-W[1,27,29,16]/12-W[1,27,29,17]/24+
W[1,27,29,18]/24-W[1,27,29,19]/8+W[1,27,29,26]/6+
W[1,27,29,27]/12+W[1,27,29,28]/8+W[1,27,29,29]/24+
W[1,27,29,30]/12-W[1,27,30,1]/24-W[1,27,30,2]/6+
W[1,27,30,3]/8+(5*W[1,27,30,4])/24+W[1,27,30,5]/12-
W[1,27,30,17]/8+W[1,27,30,18]/24-W[1,27,30,19]/24-
W[1,27,30,20]/12+W[1,27,30,26]/8+W[1,27,30,27]/12+
W[1,27,30,28]/6+W[1,27,30,29]/12+W[1,27,30,30]/24-
W[1,28,26,2]/24-W[1,28,26,3]/12+W[1,28,26,4]/12+
W[1,28,26,5]/8-W[1,28,26,16]/8+W[1,28,26,20]/24+
W[1,28,26,29]/8+W[1,28,26,30]/8-W[1,28,27,2]/12+
W[1,28,27,3]/24-W[1,28,27,4]/24+W[1,28,27,5]/8+
W[1,28,27,11]/6-W[1,28,27,13]/6-W[1,28,27,16]/8+
W[1,28,27,20]/12+W[1,28,27,30]/12+W[1,28,28,30]/24-
W[1,28,29,1]/24+W[1,28,29,2]/12+W[1,28,29,3]/24+
W[1,28,29,4]/12-W[1,28,29,5]/6+W[1,28,29,13]/6-
W[1,28,29,16]/24-W[1,28,29,17]/24-W[1,28,29,18]/12+
W[1,28,29,26]/8+W[1,28,29,30]/24+W[1,28,30,3]/24+
W[1,28,30,4]/6-W[1,28,30,11]/6-W[1,28,30,17]/8+
W[1,28,30,18]/8-W[1,28,30,20]/24+W[1,28,30,26]/8+
W[1,28,30,27]/12+W[1,28,30,28]/24+W[1,28,30,29]/24+
W[1,28,30,30]/24-W[1,29,26,3]/24-W[1,29,26,4]/24+
W[1,29,26,5]/24+W[1,29,26,6]/6+W[1,29,26,16]/24+
W[1,29,26,18]/12-W[1,29,26,19]/12-W[1,29,26,24]/6-
W[1,29,26,26]/24+W[1,29,26,27]/24-W[1,29,26,29]/24-
W[1,29,26,30]/24-(5*W[1,29,27,1])/24-W[1,29,27,2]/24-
W[1,29,27,3]/24-W[1,29,27,4]/12+W[1,29,27,6]/6+
W[1,29,27,11]/6-W[1,29,27,16]/12-W[1,29,27,17]/12-
W[1,29,27,19]/24+W[1,29,27,20]/12+W[1,29,27,24]/6+
W[1,29,27,26]/24+(5*W[1,29,27,27])/24+W[1,29,27,28]/24-
W[1,29,27,29]/8-W[1,29,27,30]/12-(5*W[1,29,28,1])/24-
W[1,29,28,2]/6+W[1,29,28,3]/24-W[1,29,28,4]/8-
W[1,29,28,5]/24+W[1,29,28,6]/6-W[1,29,28,8]/6+
W[1,29,28,14]/3-W[1,29,28,16]/12-W[1,29,28,17]/12-
W[1,29,28,18]/24+(5*W[1,29,28,20])/24+W[1,29,28,24]/6+
W[1,29,28,27]/24-(5*W[1,29,28,29])/24-W[1,29,28,30]/12+
W[1,29,29,1]/8-W[1,29,29,2]/8+W[1,29,29,4]/24+
W[1,29,29,5]/24-W[1,29,29,8]/6-W[1,29,29,16]/24-
W[1,29,29,18]/12+(5*W[1,29,29,19])/24-W[1,29,29,26]/24-
W[1,29,29,27]/8-(5*W[1,29,29,28])/24-W[1,29,29,29]/8+
W[1,29,29,30]/24+(3*W[1,29,30,1])/8+W[1,29,30,2]/8-
W[1,29,30,3]/24+W[1,29,30,5]/24-W[1,29,30,8]/6-
W[1,29,30,11]/6-W[1,29,30,14]/3+W[1,29,30,17]/24+
W[1,29,30,18]/12+W[1,29,30,19]/4-W[1,29,30,20]/24-
W[1,29,30,24]/6-W[1,29,30,26]/24-W[1,29,30,27]/12-
W[1,29,30,28]/12+W[1,29,30,29]/24-(5*W[1,30,26,1])/24-
W[1,30,26,2]/24-W[1,30,26,3]/8+W[1,30,26,4]/24-
W[1,30,26,5]/6+W[1,30,26,6]/6-W[1,30,26,9]/6+
W[1,30,26,15]/3+(5*W[1,30,26,16])/24-W[1,30,26,18]/24-
W[1,30,26,19]/12-W[1,30,26,20]/12+W[1,30,26,25]/6+
W[1,30,26,27]/24-W[1,30,26,29]/12-(5*W[1,30,26,30])/24-
(5*W[1,30,27,1])/24-W[1,30,27,3]/12-W[1,30,27,4]/24-
W[1,30,27,5]/24+W[1,30,27,6]/6+W[1,30,27,13]/6+
W[1,30,27,16]/12-W[1,30,27,17]/24-W[1,30,27,19]/12-
W[1,30,27,20]/12+W[1,30,27,25]/6+W[1,30,27,26]/24+
(5*W[1,30,27,27])/24+W[1,30,27,28]/24-W[1,30,27,29]/12-
W[1,30,27,30]/8+W[1,30,28,2]/24-W[1,30,28,3]/24-
W[1,30,28,4]/24+W[1,30,28,6]/6-W[1,30,28,17]/12+
W[1,30,28,18]/12+W[1,30,28,20]/24-W[1,30,28,25]/6+
W[1,30,28,27]/24-W[1,30,28,28]/24-W[1,30,28,29]/24-
W[1,30,28,30]/24+(3*W[1,30,29,1])/8+W[1,30,29,2]/24-
W[1,30,29,4]/24+W[1,30,29,5]/8-W[1,30,29,9]/6-
W[1,30,29,13]/6-W[1,30,29,15]/3-W[1,30,29,16]/24+
W[1,30,29,17]/4+W[1,30,29,18]/12+W[1,30,29,19]/24-
W[1,30,29,25]/6-W[1,30,29,26]/12-W[1,30,29,27]/12-
W[1,30,29,28]/24+W[1,30,29,30]/24+W[1,30,30,1]/8+
W[1,30,30,2]/24+W[1,30,30,3]/24-W[1,30,30,5]/8-
W[1,30,30,9]/6+(5*W[1,30,30,17])/24-W[1,30,30,18]/12-
W[1,30,30,20]/24-(5*W[1,30,30,26])/24-W[1,30,30,27]/8-
W[1,30,30,28]/24+W[1,30,30,29]/24-W[1,30,30,30]/8+
(3*W[2,1,1,2])/8+W[2,1,1,3]/6-(5*W[2,1,1,4])/24+
(7*W[2,1,1,5])/8+W[2,1,1,6]/6-W[2,1,1,8]/6-W[2,1,1,13]/6+
W[2,1,1,14]/3-W[2,1,1,16]/2+W[2,1,1,18]/24-
(3*W[2,1,1,19])/8-(3*W[2,1,1,20])/8-W[2,1,1,24]/6+
W[2,1,1,26]/12+(5*W[2,1,1,27])/24+W[2,1,1,28]/8-
(5*W[2,1,1,29])/24+W[2,1,1,30]/12+(3*W[2,1,2,1])/8+
(7*W[2,1,2,2])/8+(3*W[2,1,2,3])/8-(7*W[2,1,2,4])/24+
(7*W[2,1,2,5])/24+W[2,1,2,14]/6-(5*W[2,1,2,16])/8-
W[2,1,2,17]/24-(3*W[2,1,2,18])/8-W[2,1,2,19]/24-
(5*W[2,1,2,20])/24-W[2,1,2,26]/12+(5*W[2,1,2,28])/24+
(5*W[2,1,2,29])/24+(5*W[2,1,2,30])/24-W[2,1,3,1]/12+
(5*W[2,1,3,2])/24+W[2,1,3,4]/6-(7*W[2,1,3,5])/12+
W[2,1,3,6]/6-W[2,1,3,8]/6-W[2,1,3,11]/3+W[2,1,3,13]/6+
(2*W[2,1,3,15])/3-W[2,1,3,16]/8+W[2,1,3,17]/24-
W[2,1,3,18]/12+W[2,1,3,19]/8+W[2,1,3,26]/24+
W[2,1,3,28]/8+W[2,1,3,29]/12-(5*W[2,1,3,30])/24-
(5*W[2,1,4,1])/24-W[2,1,4,2]/24+(5*W[2,1,4,3])/12+
W[2,1,4,4]/8+W[2,1,4,5]/24-W[2,1,4,6]/6+W[2,1,4,9]/3+
W[2,1,4,13]/6-W[2,1,4,14]/6-W[2,1,4,16]/24+W[2,1,4,17]/6-
W[2,1,4,18]/3-(7*W[2,1,4,19])/24+W[2,1,4,26]/24-
(7*W[2,1,4,27])/24-(13*W[2,1,4,28])/24-W[2,1,4,29]/12+
W[2,1,4,30]/24+(19*W[2,1,5,1])/24+(11*W[2,1,5,2])/24-
W[2,1,5,3]/12-W[2,1,5,4]/8+W[2,1,5,5]/2+W[2,1,5,8]/6-
W[2,1,5,13]/6-W[2,1,5,14]/3-(2*W[2,1,5,15])/3+
(5*W[2,1,5,16])/24-W[2,1,5,17]/24+W[2,1,5,18]/6-
W[2,1,5,19]/3+(7*W[2,1,5,20])/24-W[2,1,5,24]/6+
W[2,1,5,26]/24+W[2,1,5,29]/8+(5*W[2,1,5,30])/24-
W[2,1,11,2]-(2*W[2,1,11,3])/3+W[2,1,11,16]+
(2*W[2,1,11,18])/3+(2*W[2,1,14,1])/3-W[2,1,14,2]/6+
W[2,1,14,4]/6-(2*W[2,1,14,5])/3-(2*W[2,1,14,16])/3+
(2*W[2,1,14,19])/3+W[2,1,14,28]/6-W[2,1,14,30]/6-
(5*W[2,1,16,1])/6+(11*W[2,1,16,2])/24-W[2,1,16,3]/8+
(5*W[2,1,16,4])/24+W[2,1,16,5]/8+W[2,1,16,8]/6-
W[2,1,16,9]/3-W[2,1,16,14]/3+W[2,1,16,16]/3-
W[2,1,16,17]/8-W[2,1,16,18]/6-W[2,1,16,19]/8+
W[2,1,16,20]/12+W[2,1,16,24]/6-W[2,1,16,26]/24+
W[2,1,16,27]/12+W[2,1,16,28]/24+W[2,1,16,29]/12-
W[2,1,16,30]/6-W[2,1,17,2]/24+W[2,1,17,3]/24+
W[2,1,17,4]/6-W[2,1,17,5]/24-W[2,1,17,6]/6-
W[2,1,17,16]/8+W[2,1,17,17]/24+W[2,1,17,18]/8-
W[2,1,17,19]/6+W[2,1,17,24]/6+W[2,1,17,28]/12-
W[2,1,17,30]/24+(7*W[2,1,18,1])/24-(7*W[2,1,18,2])/24+
W[2,1,18,3]/12-W[2,1,18,4]/12+W[2,1,18,5]/12-
W[2,1,18,6]/6+W[2,1,18,11]/3-W[2,1,18,13]/6-
W[2,1,18,16]/12+(7*W[2,1,18,17])/24-(7*W[2,1,18,18])/24+
(3*W[2,1,18,19])/8-W[2,1,18,20]/24-W[2,1,18,24]/6-
W[2,1,18,25]/3-W[2,1,18,27]/12-W[2,1,18,28]/24-
W[2,1,18,29]/24-(5*W[2,1,19,1])/8-W[2,1,19,2]/8+
W[2,1,19,3]/24-(5*W[2,1,19,4])/24+W[2,1,19,6]/6-
W[2,1,19,8]/6+W[2,1,19,14]/3+W[2,1,19,16]/8-
W[2,1,19,17]/3+W[2,1,19,18]/8-W[2,1,19,19]/6+
W[2,1,19,20]/6+W[2,1,19,24]/6+W[2,1,19,25]/3-
W[2,1,19,26]/12+W[2,1,19,27]/24-W[2,1,19,29]/6+
W[2,1,19,30]/24-(3*W[2,1,20,1])/8-(5*W[2,1,20,2])/24-
W[2,1,20,3]/12+W[2,1,20,4]/12+W[2,1,20,5]/24+
W[2,1,20,8]/6+W[2,1,20,13]/6-W[2,1,20,18]/24+
W[2,1,20,19]/6-(5*W[2,1,20,20])/12+W[2,1,20,27]/24-
W[2,1,20,28]/6+W[2,1,27,1]/4+W[2,1,27,2]/12-
W[2,1,27,3]/12-W[2,1,27,4]/4+W[2,1,27,16]/12-
W[2,1,27,18]/12-W[2,1,27,27]/12+W[2,1,27,30]/12+
W[2,1,28,1]/4+W[2,1,28,2]/12-W[2,1,28,3]/12-
W[2,1,28,4]/4+W[2,1,28,16]/12-W[2,1,28,18]/12-
W[2,1,28,27]/12+W[2,1,28,30]/12+W[2,1,30,2]/12-
W[2,1,30,3]/12+W[2,1,30,4]/12+W[2,1,30,5]/6-
W[2,1,30,16]/6-W[2,1,30,20]/12-W[2,1,30,29]/12-
W[2,1,30,30]/6+W[2,2,1,1]/2+(7*W[2,2,1,2])/8+
W[2,2,1,3]/3-W[2,2,1,4]/24+W[2,2,1,5]/3-W[2,2,1,14]/6-
(2*W[2,2,1,16])/3-W[2,2,1,17]/24-(7*W[2,2,1,18])/24-
W[2,2,1,20]/3-W[2,2,1,26]/24+W[2,2,1,27]/8+W[2,2,1,28]/6+
W[2,2,1,29]/6+W[2,2,1,30]/6+(7*W[2,2,2,1])/8+
W[2,2,2,2]/2+(4*W[2,2,2,3])/3-(9*W[2,2,2,4])/8-
W[2,2,2,5]/12+W[2,2,2,7]/3+(2*W[2,2,2,14])/3-
(5*W[2,2,2,16])/12-(5*W[2,2,2,17])/4-(5*W[2,2,2,18])/12-
(19*W[2,2,2,19])/24+(7*W[2,2,2,20])/8-W[2,2,2,26]/4-
W[2,2,2,27]/6-W[2,2,2,28]/24+W[2,2,2,29]/8-W[2,2,2,30]/6+
W[2,2,3,1]/3+(4*W[2,2,3,2])/3-W[2,2,3,3]/6-
(7*W[2,2,3,4])/6-W[2,2,3,5]+(2*W[2,2,3,12])/3+
W[2,2,3,16]/2+W[2,2,3,17]/6+W[2,2,3,18]/3+W[2,2,3,19]/2-
W[2,2,3,20]/2+(2*W[2,2,3,26])/3-W[2,2,3,28]/2-
W[2,2,3,29]/6+W[2,2,3,30]/3-W[2,2,4,1]/24-
(19*W[2,2,4,2])/24-(7*W[2,2,4,3])/6+(5*W[2,2,4,4])/12+
W[2,2,4,5]/24-W[2,2,4,7]/6+(2*W[2,2,4,12])/3-
(2*W[2,2,4,14])/3+(5*W[2,2,4,16])/6+(5*W[2,2,4,18])/24+
W[2,2,4,19]/12+W[2,2,4,20]/6-(2*W[2,2,4,26])/3-
W[2,2,4,27]/8+W[2,2,4,28]/2+W[2,2,4,29]/3-W[2,2,4,30]/3+
W[2,2,5,1]/3-W[2,2,5,2]/12-W[2,2,5,3]-(7*W[2,2,5,4])/24+
W[2,2,5,5]/3+W[2,2,5,7]/6-W[2,2,5,14]/6+
(11*W[2,2,5,16])/24+(5*W[2,2,5,17])/12-(5*W[2,2,5,18])/24+
(3*W[2,2,5,19])/8-(5*W[2,2,5,26])/12-(5*W[2,2,5,27])/24-
W[2,2,5,28]/8-(5*W[2,2,5,30])/24+W[2,2,7,4]/6-
W[2,2,7,5]/6+W[2,2,7,18]/2-W[2,2,7,20]/2-
(2*W[2,2,12,3])/3+(2*W[2,2,12,4])/3+(2*W[2,2,12,17])/3-
(2*W[2,2,12,19])/3-(5*W[2,2,14,1])/6+W[2,2,14,2]/3-
W[2,2,14,4]/3-W[2,2,14,5]/2+(5*W[2,2,14,16])/6+
W[2,2,14,19]/2-W[2,2,14,28]/3+W[2,2,14,30]/3-
(5*W[2,2,16,2])/12+W[2,2,16,3]/2+(5*W[2,2,16,4])/6+
(11*W[2,2,16,5])/24+W[2,2,16,14]/6-W[2,2,16,16]-
(7*W[2,2,16,17])/24+W[2,2,16,18]/12-(23*W[2,2,16,19])/24+
(5*W[2,2,16,20])/24+(3*W[2,2,16,26])/8+W[2,2,16,27]/6+
(7*W[2,2,16,28])/24-W[2,2,16,29]/24-W[2,2,17,1]/24-
(5*W[2,2,17,2])/4+(3*W[2,2,17,3])/2+(5*W[2,2,17,5])/12-
(2*W[2,2,17,12])/3-(7*W[2,2,17,16])/24-(5*W[2,2,17,17])/6-
W[2,2,17,18]/8+(11*W[2,2,17,20])/24+W[2,2,17,27]/24-
(7*W[2,2,17,29])/24+(3*W[2,2,17,30])/8-(7*W[2,2,18,1])/24-
(5*W[2,2,18,2])/12+W[2,2,18,3]/3+(5*W[2,2,18,4])/24-
(5*W[2,2,18,5])/24-W[2,2,18,7]/6+W[2,2,18,16]/12-
W[2,2,18,17]/8-(5*W[2,2,18,18])/6+(2*W[2,2,18,19])/3+
W[2,2,18,20]/3+W[2,2,18,26]/24-W[2,2,18,28]/6-
W[2,2,18,29]/3-W[2,2,18,30]/6-(11*W[2,2,19,2])/24+
W[2,2,19,3]/2+W[2,2,19,4]/12+(17*W[2,2,19,5])/24-
W[2,2,19,7]/3-(2*W[2,2,19,12])/3+W[2,2,19,14]/6-
(23*W[2,2,19,16])/24+(2*W[2,2,19,18])/3+W[2,2,19,19]/12-
(5*W[2,2,19,20])/24-W[2,2,19,27]/6+(5*W[2,2,19,29])/24-
(7*W[2,2,19,30])/24-W[2,2,20,1]/3+(7*W[2,2,20,2])/8-
W[2,2,20,3]/2+W[2,2,20,4]/6+W[2,2,20,7]/6+
(5*W[2,2,20,16])/24+(11*W[2,2,20,17])/24-W[2,2,20,18]/3-
(5*W[2,2,20,19])/24+(7*W[2,2,20,26])/24+W[2,2,20,27]/3+
(5*W[2,2,20,28])/24-W[2,2,20,30]/24-W[2,3,1,1]/12+
(7*W[2,3,1,2])/24+(5*W[2,3,1,3])/24+W[2,3,1,4]/2-
(3*W[2,3,1,5])/8-W[2,3,1,6]/6+W[2,3,1,8]/6+W[2,3,1,9]/6-
W[2,3,1,11]/3-W[2,3,1,13]/6-W[2,3,1,14]/3+W[2,3,1,15]/3-
(5*W[2,3,1,16])/24+W[2,3,1,17]/24+W[2,3,1,18]/24-
W[2,3,1,20]/12+W[2,3,1,25]/6+(5*W[2,3,1,26])/24+
W[2,3,1,27]/24+W[2,3,1,28]/12-(5*W[2,3,1,29])/12-
(13*W[2,3,1,30])/24+(5*W[2,3,2,1])/8+(4*W[2,3,2,2])/3+
W[2,3,2,3]/24-(5*W[2,3,2,4])/6-(17*W[2,3,2,5])/24-
W[2,3,2,9]/6+(2*W[2,3,2,12])/3-W[2,3,2,14]/3-
W[2,3,2,15]/3+(3*W[2,3,2,16])/8+W[2,3,2,18]/4+
(5*W[2,3,2,19])/24-(7*W[2,3,2,20])/24+W[2,3,2,25]/6+
(11*W[2,3,2,26])/12+W[2,3,2,27]/12-(5*W[2,3,2,28])/24-
(7*W[2,3,2,29])/24+(7*W[2,3,2,30])/24+W[2,3,3,1]/24+
W[2,3,3,2]/24-(31*W[2,3,3,3])/24-(13*W[2,3,3,4])/24-
(7*W[2,3,3,5])/24-W[2,3,3,6]/6+W[2,3,3,8]/6+
W[2,3,3,13]/6-W[2,3,3,15]/2+W[2,3,3,16]/8+
(37*W[2,3,3,17])/24+W[2,3,3,18]/8-(7*W[2,3,3,19])/24+
(3*W[2,3,3,20])/8-(5*W[2,3,3,26])/8-W[2,3,3,27]/12+
W[2,3,3,28]/3+W[2,3,3,29]/24-(7*W[2,3,3,30])/24+
W[2,3,4,1]/12-W[2,3,4,2]-(17*W[2,3,4,3])/24-W[2,3,4,4]/4+
W[2,3,4,5]+W[2,3,4,6]/6-W[2,3,4,9]/6+W[2,3,4,11]/3+
W[2,3,4,13]/6+W[2,3,4,14]/3-W[2,3,4,16]/6+W[2,3,4,17]/24-
W[2,3,4,18]/8-W[2,3,4,19]/4+(5*W[2,3,4,20])/24-
(5*W[2,3,4,26])/24+W[2,3,4,27]/24+W[2,3,4,28]/6+
(7*W[2,3,4,29])/24+W[2,3,4,30]/4-W[2,3,5,1]/24-
(17*W[2,3,5,2])/24+(5*W[2,3,5,3])/8+(13*W[2,3,5,4])/12+
W[2,3,5,5]/8-W[2,3,5,8]/6-W[2,3,5,10]/3-
(2*W[2,3,5,12])/3-W[2,3,5,13]/6+W[2,3,5,14]/3+
W[2,3,5,15]/2-(5*W[2,3,5,16])/12-(5*W[2,3,5,17])/24+
W[2,3,5,18]/12+W[2,3,5,19]/6-(7*W[2,3,5,20])/8+
(13*W[2,3,5,26])/24+(5*W[2,3,5,27])/24+(13*W[2,3,5,28])/24-
(13*W[2,3,5,29])/24+(5*W[2,3,5,30])/12+(2*W[2,3,12,2])/3+
(5*W[2,3,12,3])/3-(2*W[2,3,12,5])/3-(5*W[2,3,12,17])/3+
(2*W[2,3,12,26])/3-(2*W[2,3,12,28])/3-(2*W[2,3,15,1])/3-
(2*W[2,3,15,2])/3-(3*W[2,3,15,3])/2+(3*W[2,3,15,5])/2+
(2*W[2,3,15,17])/3+(2*W[2,3,15,20])/3-(3*W[2,3,15,26])/2+
(3*W[2,3,15,29])/2-(5*W[2,3,16,1])/8+(3*W[2,3,16,2])/8+
W[2,3,16,3]/8-W[2,3,16,4]/4-W[2,3,16,5]/3-W[2,3,16,8]/6+
W[2,3,16,9]/6+W[2,3,16,14]/3+W[2,3,16,16]/2+
W[2,3,16,17]/3+(7*W[2,3,16,19])/24-W[2,3,16,20]/4-
W[2,3,16,26]/3-(7*W[2,3,16,28])/24+(5*W[2,3,17,1])/24+
W[2,3,17,2]/3-W[2,3,17,3]/24-W[2,3,17,4]/24-
(5*W[2,3,17,5])/8+W[2,3,17,6]/6+W[2,3,17,9]/6+
W[2,3,17,10]/3+W[2,3,17,15]/3+(5*W[2,3,17,16])/12+
W[2,3,17,17]/2-W[2,3,17,18]/8-W[2,3,17,19]/12-
(13*W[2,3,17,20])/24-W[2,3,17,25]/6-(5*W[2,3,17,27])/24-
(17*W[2,3,17,29])/24-(5*W[2,3,17,30])/12-W[2,3,18,1]/24+
W[2,3,18,2]/4+W[2,3,18,3]/8-W[2,3,18,4]/24+
W[2,3,18,5]/12+W[2,3,18,6]/6-W[2,3,18,13]/6-
W[2,3,18,17]/8+(7*W[2,3,18,18])/24+W[2,3,18,19]/24-
W[2,3,18,20]/12-W[2,3,18,25]/6-W[2,3,18,26]/24-
W[2,3,18,28]/12-W[2,3,19,1]/12+W[2,3,19,2]/24-
(3*W[2,3,19,3])/8-W[2,3,19,4]/6+(7*W[2,3,19,5])/12-
W[2,3,19,6]/6+W[2,3,19,8]/6-W[2,3,19,14]/3+
W[2,3,19,16]/8+W[2,3,19,17]/12-W[2,3,19,18]/24+
W[2,3,19,19]/24+(7*W[2,3,19,20])/24-W[2,3,19,21]/3+
W[2,3,19,25]/6+W[2,3,19,27]/6-W[2,3,19,29]/8+
W[2,3,19,30]/8+(3*W[2,3,20,1])/4+W[2,3,20,2]/24+
(5*W[2,3,20,3])/8+(5*W[2,3,20,4])/24-(23*W[2,3,20,5])/24-
W[2,3,20,8]/6-W[2,3,20,9]/6+W[2,3,20,13]/6-
W[2,3,20,15]/3-W[2,3,20,16]/4-(3*W[2,3,20,17])/8-
W[2,3,20,18]/6-W[2,3,20,19]/8-W[2,3,20,20]/12+
W[2,3,20,21]/3-W[2,3,20,25]/6+(3*W[2,3,20,26])/8-
W[2,3,20,27]/4+W[2,3,20,28]/8+W[2,3,20,29]/4+
W[2,3,20,30]/6+W[2,3,26,2]/3-W[2,3,26,3]/4+
W[2,3,26,4]/12-W[2,3,26,5]/12+W[2,3,26,16]/12+
W[2,3,26,18]/6-W[2,3,26,20]/3-W[2,3,26,30]/12+
W[2,3,28,1]/4-W[2,3,28,2]/6+W[2,3,28,3]/12-W[2,3,28,4]/4+
W[2,3,28,5]/4-W[2,3,28,16]/6-W[2,3,28,18]/4+
W[2,3,28,20]/4-W[2,3,28,27]/12-W[2,3,28,29]/12+
W[2,3,29,1]/4-W[2,3,29,2]/6+W[2,3,29,3]/12-W[2,3,29,4]/4+
W[2,3,29,5]/4-W[2,3,29,16]/6-W[2,3,29,18]/4+
W[2,3,29,20]/4-W[2,3,29,27]/12-W[2,3,29,29]/12-
(11*W[2,4,1,2])/8-W[2,4,1,3]/6+W[2,4,1,4]/12-
W[2,4,1,5]/12-W[2,4,1,6]/6-W[2,4,1,8]/3+W[2,4,1,9]/6+
W[2,4,1,13]/6+W[2,4,1,14]/6+W[2,4,1,15]/3+
(23*W[2,4,1,16])/24+(11*W[2,4,1,17])/24+W[2,4,1,18]/12+
W[2,4,1,19]/8+W[2,4,1,20]/12-W[2,4,1,24]/3-W[2,4,1,25]/6+
W[2,4,1,26]/24-W[2,4,1,27]/3-(3*W[2,4,1,28])/8+
(5*W[2,4,1,29])/12+(3*W[2,4,1,30])/8-(7*W[2,4,2,1])/24-
(5*W[2,4,2,2])/8-(11*W[2,4,2,3])/12+W[2,4,2,4]/3+
(2*W[2,4,2,5])/3-W[2,4,2,9]/6+(2*W[2,4,2,12])/3-
(4*W[2,4,2,14])/3-W[2,4,2,15]/3+(5*W[2,4,2,16])/6-
(5*W[2,4,2,17])/24+(7*W[2,4,2,18])/24+(5*W[2,4,2,19])/24+
(7*W[2,4,2,20])/24+W[2,4,2,25]/6-(5*W[2,4,2,26])/12-
W[2,4,2,27]/24+W[2,4,2,28]/3+(5*W[2,4,2,29])/24+
W[2,4,2,30]/8+W[2,4,3,1]/6-(11*W[2,4,3,2])/12-
(7*W[2,4,3,3])/12+(5*W[2,4,3,5])/4-W[2,4,3,6]/6+
W[2,4,3,8]/3+W[2,4,3,11]/3-W[2,4,3,13]/6-W[2,4,3,15]/3-
W[2,4,3,16]/4+W[2,4,3,17]/12+W[2,4,3,18]/12-
W[2,4,3,19]/3+W[2,4,3,20]/6-W[2,4,3,26]/6+W[2,4,3,28]/12-
W[2,4,3,29]/6-W[2,4,3,30]/12-(5*W[2,4,4,2])/6-
W[2,4,4,3]/6+(37*W[2,4,4,4])/24+W[2,4,4,5]/24+
W[2,4,4,6]/6+W[2,4,4,7]/6-W[2,4,4,9]/3-W[2,4,4,13]/6+
(4*W[2,4,4,14])/3-(19*W[2,4,4,16])/24+(5*W[2,4,4,17])/24+
(5*W[2,4,4,18])/24-(7*W[2,4,4,19])/6+(13*W[2,4,4,20])/24+
W[2,4,4,23]/6-(5*W[2,4,4,26])/24+(5*W[2,4,4,27])/12+
(5*W[2,4,4,28])/8+W[2,4,4,29]/24-W[2,4,4,30]/6-
(7*W[2,4,5,1])/12+(3*W[2,4,5,2])/4+W[2,4,5,3]+
(9*W[2,4,5,4])/8-W[2,4,5,5]/3-W[2,4,5,7]/6+W[2,4,5,8]/3-
(2*W[2,4,5,12])/3+W[2,4,5,13]/6+W[2,4,5,14]/6+
W[2,4,5,15]/3-(5*W[2,4,5,16])/24-W[2,4,5,17]/12-
W[2,4,5,18]/24-(29*W[2,4,5,19])/24-(3*W[2,4,5,20])/4-
W[2,4,5,23]/6-W[2,4,5,24]/3+W[2,4,5,26]/12+W[2,4,5,27]/8-
W[2,4,5,28]/8+W[2,4,5,29]/3+(7*W[2,4,5,30])/24-
W[2,4,7,2]/2-W[2,4,7,4]+W[2,4,7,5]+W[2,4,7,19]/2-
W[2,4,7,27]/2-W[2,4,7,28]/2-W[2,4,7,29]/2-W[2,4,9,1]+
W[2,4,9,2]-W[2,4,9,4]/2+W[2,4,9,16]/2-W[2,4,9,26]/2-
W[2,4,9,29]/2-W[2,4,9,30]/2+W[2,4,11,2]+
(2*W[2,4,11,3])/3-W[2,4,11,16]-(2*W[2,4,11,18])/3+
(2*W[2,4,12,2])/3-(5*W[2,4,12,4])/3-(2*W[2,4,12,5])/3+
(5*W[2,4,12,19])/3+(2*W[2,4,12,26])/3-(2*W[2,4,12,28])/3+
(5*W[2,4,14,1])/6-W[2,4,14,2]/3+W[2,4,14,4]/3+
W[2,4,14,5]/2-(5*W[2,4,14,16])/6-W[2,4,14,19]/2+
W[2,4,14,28]/3-W[2,4,14,30]/3+(11*W[2,4,16,1])/24-
W[2,4,16,2]/12-(5*W[2,4,16,3])/12-(7*W[2,4,16,4])/8-
(17*W[2,4,16,5])/24+W[2,4,16,8]/3+W[2,4,16,9]/3-
W[2,4,16,14]/6+(5*W[2,4,16,16])/6-(7*W[2,4,16,17])/24+
W[2,4,16,18]/6+(11*W[2,4,16,19])/12-W[2,4,16,20]/6-
W[2,4,16,23]/6+W[2,4,16,24]/3-W[2,4,16,27]/24+
W[2,4,16,28]/6-W[2,4,16,29]/12-W[2,4,16,30]/2+
(3*W[2,4,17,1])/8-(5*W[2,4,17,2])/8+(7*W[2,4,17,4])/24+
W[2,4,17,5]/12+W[2,4,17,6]/6+W[2,4,17,9]/6+
W[2,4,17,15]/3-(13*W[2,4,17,16])/24-(3*W[2,4,17,17])/8+
W[2,4,17,18]/12-(3*W[2,4,17,20])/8+W[2,4,17,23]/6-
W[2,4,17,24]/3+W[2,4,17,25]/6-W[2,4,17,27]/6+
W[2,4,17,28]/8+W[2,4,17,29]/8+W[2,4,17,30]/4-
W[2,4,18,1]/6+(5*W[2,4,18,2])/24-W[2,4,18,3]/12-
W[2,4,18,4]/24-(5*W[2,4,18,5])/24+W[2,4,18,6]/6+
W[2,4,18,7]/6-W[2,4,18,11]/3+W[2,4,18,13]/6+
W[2,4,18,16]/12-W[2,4,18,17]/6+(5*W[2,4,18,18])/24-
(11*W[2,4,18,19])/24+W[2,4,18,20]/24+W[2,4,18,23]/6+
W[2,4,18,24]/3+W[2,4,18,25]/6+W[2,4,18,26]/12+
W[2,4,18,27]/12+W[2,4,18,28]/12+W[2,4,18,29]/24-
W[2,4,18,30]/24-(5*W[2,4,19,1])/24+(19*W[2,4,19,2])/24-
W[2,4,19,3]/4+(5*W[2,4,19,4])/12-(37*W[2,4,19,5])/24-
W[2,4,19,6]/6-W[2,4,19,8]/3-W[2,4,19,14]/6+
(5*W[2,4,19,16])/4+W[2,4,19,17]/6-(7*W[2,4,19,18])/24+
W[2,4,19,24]/3-W[2,4,19,25]/6-W[2,4,19,26]/8+
W[2,4,19,27]/4+W[2,4,19,30]/6+(5*W[2,4,20,1])/12+
(11*W[2,4,20,2])/24+(7*W[2,4,20,3])/12+(7*W[2,4,20,4])/8-
(2*W[2,4,20,5])/3-W[2,4,20,7]/6-W[2,4,20,8]/3-
W[2,4,20,9]/6-W[2,4,20,13]/6-W[2,4,20,15]/3-
W[2,4,20,16]/3-(5*W[2,4,20,17])/24+W[2,4,20,18]/8+
W[2,4,20,19]/12+W[2,4,20,20]/3-W[2,4,20,23]/6-
W[2,4,20,25]/6+(13*W[2,4,20,26])/24+(5*W[2,4,20,27])/24-
W[2,4,20,28]/12+W[2,4,20,29]/12+(5*W[2,4,20,30])/12-
W[2,4,26,1]/4-W[2,4,26,2]/4+W[2,4,26,3]/4-W[2,4,26,4]/12+
W[2,4,26,5]/6-W[2,4,26,16]/4+W[2,4,26,18]/4+
W[2,4,26,20]/6+W[2,4,26,27]/12+W[2,4,26,30]/12-
W[2,4,27,1]/4-W[2,4,27,2]/12+W[2,4,27,3]/12+
W[2,4,27,4]/4-W[2,4,27,16]/12+W[2,4,27,18]/12+
W[2,4,27,27]/12-W[2,4,27,30]/12+W[2,4,28,2]/12-
W[2,4,28,3]/12+W[2,4,28,4]/4-W[2,4,28,5]/3+
W[2,4,28,16]/3-W[2,4,28,18]/6-W[2,4,28,20]/12+
W[2,4,28,29]/12+W[2,4,29,1]/4-W[2,4,29,4]/6+
W[2,4,29,5]/3-W[2,4,29,16]/4-W[2,4,29,18]/4+
W[2,4,29,20]/12-W[2,4,29,27]/12-W[2,4,29,29]/12+
W[2,4,29,30]/12-W[2,4,30,2]/4+W[2,4,30,3]/4-
W[2,4,30,4]/4+W[2,4,30,5]/2-W[2,4,30,16]/2+
W[2,4,30,20]/4-W[2,4,30,29]/12+W[2,4,30,30]/6+
(11*W[2,5,1,1])/12+(3*W[2,5,1,2])/8-(3*W[2,5,1,3])/8-
(3*W[2,5,1,4])/8+(3*W[2,5,1,5])/8+W[2,5,1,6]/3-
W[2,5,1,8]/6-W[2,5,1,9]/6+W[2,5,1,11]/6+W[2,5,1,13]/6-
W[2,5,1,14]/3-W[2,5,1,15]/3+W[2,5,1,16]/4-W[2,5,1,17]/24-
W[2,5,1,19]/24+W[2,5,1,20]/4-W[2,5,1,24]/6-W[2,5,1,25]/6-
W[2,5,1,26]/8-W[2,5,1,28]/8+(7*W[2,5,1,29])/12+
(7*W[2,5,1,30])/12+W[2,5,2,1]/24-W[2,5,2,2]/12-
(49*W[2,5,2,3])/24-W[2,5,2,4]/4+W[2,5,2,5]/6+
W[2,5,2,7]/3+W[2,5,2,9]/6+W[2,5,2,10]/6+W[2,5,2,11]/6+
W[2,5,2,14]/6+W[2,5,2,15]/3+(17*W[2,5,2,16])/24+
(9*W[2,5,2,17])/8-W[2,5,2,18]/4-W[2,5,2,20]/12-
W[2,5,2,21]/6-W[2,5,2,25]/6-(19*W[2,5,2,26])/24-
(3*W[2,5,2,27])/8-(11*W[2,5,2,28])/24-W[2,5,2,29]/12-
W[2,5,2,30]/4-(5*W[2,5,3,1])/24-(7*W[2,5,3,2])/8-
(11*W[2,5,3,3])/24+(17*W[2,5,3,4])/12+(4*W[2,5,3,5])/3-
W[2,5,3,6]/3-W[2,5,3,8]/6-W[2,5,3,10]/6-W[2,5,3,11]/6-
(2*W[2,5,3,12])/3-W[2,5,3,13]/6-W[2,5,3,15]/6-
(7*W[2,5,3,16])/12+W[2,5,3,17]/3+W[2,5,3,18]/4-
W[2,5,3,19]/24-W[2,5,3,20]/6+W[2,5,3,21]/6-
(5*W[2,5,3,26])/12+W[2,5,3,27]/8+(7*W[2,5,3,28])/12+
(7*W[2,5,3,29])/12+W[2,5,3,30]/4-(5*W[2,5,4,1])/24+
(4*W[2,5,4,2])/3+(13*W[2,5,4,3])/12+(29*W[2,5,4,4])/24-
(7*W[2,5,4,5])/8+W[2,5,4,6]/3-W[2,5,4,7]/6-W[2,5,4,9]/6-
W[2,5,4,11]/6-(2*W[2,5,4,12])/3-W[2,5,4,13]/6-
W[2,5,4,14]/6-W[2,5,4,16]/6-(3*W[2,5,4,17])/8+
W[2,5,4,18]/4-(4*W[2,5,4,19])/3-(7*W[2,5,4,20])/12+
W[2,5,4,23]/6+(7*W[2,5,4,26])/12+W[2,5,4,27]/8-
(5*W[2,5,4,28])/12+W[2,5,4,29]/4+(7*W[2,5,4,30])/12+
W[2,5,5,1]/24+W[2,5,5,2]/6-W[2,5,5,3]/4-
(49*W[2,5,5,4])/24-W[2,5,5,5]/12+W[2,5,5,7]/6+
W[2,5,5,8]/6+W[2,5,5,10]/3+W[2,5,5,13]/6+W[2,5,5,14]/3+
W[2,5,5,15]/6-W[2,5,5,16]/12-W[2,5,5,18]/4+
(9*W[2,5,5,19])/8+(17*W[2,5,5,20])/24-W[2,5,5,23]/6-
W[2,5,5,24]/6-(11*W[2,5,5,26])/24-(3*W[2,5,5,27])/8-
(19*W[2,5,5,28])/24-W[2,5,5,29]/4-W[2,5,5,30]/12+
W[2,5,7,2]/6+W[2,5,7,4]-W[2,5,7,5]-W[2,5,7,18]/3-
W[2,5,7,19]/6+W[2,5,7,20]/3+W[2,5,7,27]/6+W[2,5,7,28]/6+
W[2,5,7,29]/6-W[2,5,10,2]+W[2,5,10,3]+W[2,5,10,5]/6+
W[2,5,10,16]/3-W[2,5,10,17]/6-W[2,5,10,18]/3+
W[2,5,10,26]/6+W[2,5,10,27]/6+W[2,5,10,30]/6+
(2*W[2,5,12,3])/3-(2*W[2,5,12,4])/3-(2*W[2,5,12,17])/3+
(2*W[2,5,12,19])/3+(2*W[2,5,14,1])/3-(3*W[2,5,14,2])/2+
(3*W[2,5,14,4])/2+(2*W[2,5,14,5])/3-(2*W[2,5,14,16])/3-
(2*W[2,5,14,19])/3+(3*W[2,5,14,28])/2-(3*W[2,5,14,30])/2+
(2*W[2,5,15,1])/3+(2*W[2,5,15,2])/3+(3*W[2,5,15,3])/2-
(3*W[2,5,15,5])/2-(2*W[2,5,15,17])/3-(2*W[2,5,15,20])/3+
(3*W[2,5,15,26])/2-(3*W[2,5,15,29])/2-(7*W[2,5,16,1])/12+
(19*W[2,5,16,2])/24-(5*W[2,5,16,3])/12-(5*W[2,5,16,4])/12-
(5*W[2,5,16,5])/12+W[2,5,16,8]/6+W[2,5,16,9]/6+
W[2,5,16,10]/6-W[2,5,16,11]/6+W[2,5,16,14]/3-
W[2,5,16,16]/24-W[2,5,16,17]/8+W[2,5,16,18]/4+
W[2,5,16,19]/24+(3*W[2,5,16,20])/4-W[2,5,16,21]/6-
W[2,5,16,23]/6+W[2,5,16,24]/6+W[2,5,16,26]/6+
W[2,5,16,27]/6-(7*W[2,5,16,28])/12-(3*W[2,5,16,29])/4-
W[2,5,16,30]/4-(5*W[2,5,17,1])/24+(19*W[2,5,17,2])/24-
(13*W[2,5,17,3])/12-(7*W[2,5,17,4])/24+W[2,5,17,5]/4+
W[2,5,17,6]/3-W[2,5,17,9]/6-W[2,5,17,10]/3+
(2*W[2,5,17,12])/3-W[2,5,17,15]/3-(3*W[2,5,17,16])/8+
W[2,5,17,17]/24+W[2,5,17,18]/4-W[2,5,17,19]/4+
(5*W[2,5,17,20])/24+W[2,5,17,23]/6+W[2,5,17,24]/6+
W[2,5,17,25]/6+W[2,5,17,27]/8+(11*W[2,5,17,29])/12+
W[2,5,17,30]/4+W[2,5,18,1]/3-W[2,5,18,2]/3+
W[2,5,18,3]/12+W[2,5,18,4]/12-W[2,5,18,5]/3-
W[2,5,18,6]/3-W[2,5,18,7]/6-W[2,5,18,10]/6+
W[2,5,18,11]/6+W[2,5,18,13]/6+(5*W[2,5,18,17])/12-
W[2,5,18,18]/3+(5*W[2,5,18,19])/12+W[2,5,18,21]/6+
W[2,5,18,23]/6-W[2,5,18,24]/6-W[2,5,18,25]/6-
W[2,5,18,26]/24-(5*W[2,5,18,27])/12-W[2,5,18,28]/24+
W[2,5,18,29]/12+W[2,5,18,30]/12-(5*W[2,5,19,1])/24+
W[2,5,19,2]/4+W[2,5,19,3]/24-(17*W[2,5,19,4])/12+
(19*W[2,5,19,5])/24-W[2,5,19,6]/3-W[2,5,19,7]/3-
W[2,5,19,8]/6+(2*W[2,5,19,12])/3-W[2,5,19,14]/3+
(5*W[2,5,19,16])/24+W[2,5,19,17]/12+W[2,5,19,18]/4+
(3*W[2,5,19,19])/8-(3*W[2,5,19,20])/8+W[2,5,19,21]/6+
W[2,5,19,24]/6+W[2,5,19,25]/6+W[2,5,19,27]/8+
W[2,5,19,29]/4+(11*W[2,5,19,30])/12-(7*W[2,5,20,1])/12-
(5*W[2,5,20,2])/12-(5*W[2,5,20,3])/12-(5*W[2,5,20,4])/12+
(19*W[2,5,20,5])/24+W[2,5,20,7]/6+W[2,5,20,8]/6+
W[2,5,20,9]/6-W[2,5,20,13]/6+W[2,5,20,15]/3+
(3*W[2,5,20,16])/4+W[2,5,20,17]/24+W[2,5,20,18]/4-
W[2,5,20,19]/8-W[2,5,20,20]/24-W[2,5,20,21]/6-
W[2,5,20,23]/6+W[2,5,20,25]/6-(7*W[2,5,20,26])/12+
W[2,5,20,27]/6+W[2,5,20,28]/6-W[2,5,20,29]/4-
(3*W[2,5,20,30])/4-W[2,5,26,2]/3+W[2,5,26,3]/4-
W[2,5,26,4]/12+W[2,5,26,5]/12-W[2,5,26,16]/12-
W[2,5,26,18]/6+W[2,5,26,20]/3+W[2,5,26,30]/12+
W[2,5,27,1]/4-W[2,5,27,2]/12-W[2,5,27,5]/12+
W[2,5,27,16]/6-(5*W[2,5,27,18])/12+W[2,5,27,20]/6-
W[2,5,27,27]/12+W[2,5,28,2]/12-W[2,5,28,3]/12+
W[2,5,28,4]/4-W[2,5,28,5]/3+W[2,5,28,16]/3-
W[2,5,28,18]/6-W[2,5,28,20]/12+W[2,5,28,29]/12-
W[2,5,29,1]/4+W[2,5,29,2]/6-W[2,5,29,3]/12+W[2,5,29,4]/4-
W[2,5,29,5]/4+W[2,5,29,16]/6+W[2,5,29,18]/4-
W[2,5,29,20]/4+W[2,5,29,27]/12+W[2,5,29,29]/12-
W[2,5,30,1]/4-W[2,5,30,2]/4+W[2,5,30,3]/4-W[2,5,30,4]/12+
W[2,5,30,5]/6-W[2,5,30,16]/4+W[2,5,30,18]/4+
W[2,5,30,20]/6+W[2,5,30,27]/12+W[2,5,30,30]/12-
W[2,7,2,4]/3+W[2,7,2,18]/3-W[2,7,4,2]/3-W[2,7,4,4]+
(4*W[2,7,4,5])/3+(2*W[2,7,4,13])/3-W[2,7,4,18]/3+
W[2,7,4,19]/3-(2*W[2,7,4,23])/3-W[2,7,4,27]/3-
W[2,7,4,28]/3-W[2,7,4,29]/3+W[2,7,5,4]-(4*W[2,7,5,5])/3-
(2*W[2,7,5,13])/3+W[2,7,5,20]/3+(2*W[2,7,5,23])/3+
W[2,7,7,4]/3-W[2,7,7,5]/3+W[2,7,7,18]-W[2,7,7,20]+
W[2,7,18,2]/3+W[2,7,18,4]/3+(2*W[2,7,18,5])/3-
(2*W[2,7,18,13])/3+(2*W[2,7,18,18])/3-W[2,7,18,19]/3-
W[2,7,18,20]/3-(2*W[2,7,18,23])/3+W[2,7,18,27]/3+
W[2,7,18,28]/3+W[2,7,18,29]/3+W[2,7,19,4]/3-
W[2,7,19,18]/3-(2*W[2,7,20,4])/3-W[2,7,20,5]/3+
(2*W[2,7,20,13])/3-(4*W[2,7,20,18])/3+W[2,7,20,20]+
(2*W[2,7,20,23])/3-W[2,7,27,4]/3+W[2,7,27,18]/3-
W[2,7,28,4]/3+W[2,7,28,18]/3-W[2,7,29,4]/3+
W[2,7,29,18]/3+(5*W[2,12,3,3])/3-W[2,12,3,4]/3+
(2*W[2,12,3,6])/3-(5*W[2,12,3,17])/3-W[2,12,3,19]/3+
W[2,12,4,3]/3-(5*W[2,12,4,4])/3-(2*W[2,12,4,6])/3+
W[2,12,4,17]/3+(5*W[2,12,4,19])/3-(4*W[2,12,12,3])/3+
(4*W[2,12,12,4])/3+(4*W[2,12,12,17])/3-(4*W[2,12,12,19])/3-
W[2,12,17,3]/3+W[2,12,17,4]/3-(2*W[2,12,17,6])/3+
W[2,12,17,17]/3+W[2,12,17,19]/3-W[2,12,19,3]/3+
W[2,12,19,4]/3+(2*W[2,12,19,6])/3-W[2,12,19,17]/3-
W[2,12,19,19]/3-W[2,14,1,2]/6-W[2,14,1,3]/6+
W[2,14,1,4]/6+(2*W[2,14,1,8])/3-W[2,14,1,16]-
W[2,14,1,19]/3+W[2,14,1,20]/6+(2*W[2,14,1,24])/3-
W[2,14,1,29]/6-W[2,14,1,30]/3+W[2,14,2,2]/6-
W[2,14,2,3]/6+W[2,14,2,4]/6-(2*W[2,14,2,5])/3+
(2*W[2,14,2,16])/3-W[2,14,2,20]/6+W[2,14,2,29]/6-
W[2,14,4,2]/6+W[2,14,4,3]/6-W[2,14,4,4]/6+
(2*W[2,14,4,5])/3-(2*W[2,14,4,16])/3+W[2,14,4,20]/6-
W[2,14,4,29]/6+(2*W[2,14,5,1])/3-(5*W[2,14,5,2])/6+
W[2,14,5,3]/6+(5*W[2,14,5,4])/6-(2*W[2,14,5,8])/3-
W[2,14,5,16]/3-W[2,14,5,19]/3-W[2,14,5,20]/6+
(2*W[2,14,5,24])/3+W[2,14,5,28]+W[2,14,5,29]/6-
(2*W[2,14,5,30])/3-(5*W[2,14,14,1])/3+(2*W[2,14,14,2])/3-
(2*W[2,14,14,4])/3-W[2,14,14,5]+(5*W[2,14,14,16])/3+
W[2,14,14,19]-(2*W[2,14,14,28])/3+(2*W[2,14,14,30])/3+
(2*W[2,14,16,1])/3+W[2,14,16,2]/2+W[2,14,16,3]/6-
W[2,14,16,4]/2+W[2,14,16,5]/3-(2*W[2,14,16,8])/3+
W[2,14,16,16]/3-W[2,14,16,20]/6-(2*W[2,14,16,24])/3-
W[2,14,16,28]/3+W[2,14,16,29]/6+(2*W[2,14,16,30])/3+
W[2,14,19,1]/3-W[2,14,19,2]/6-W[2,14,19,3]/6+
W[2,14,19,4]/6+(2*W[2,14,19,5])/3+(2*W[2,14,19,8])/3-
(2*W[2,14,19,16])/3-W[2,14,19,19]/3+W[2,14,19,20]/6-
(2*W[2,14,19,24])/3-W[2,14,19,29]/6-W[2,14,19,30]/3-
W[2,14,28,2]/6+W[2,14,28,3]/6-W[2,14,28,4]/6+
(2*W[2,14,28,5])/3-(2*W[2,14,28,16])/3+W[2,14,28,20]/6-
W[2,14,28,29]/6+W[2,14,30,2]/6-W[2,14,30,3]/6+
W[2,14,30,4]/6-(2*W[2,14,30,5])/3+(2*W[2,14,30,16])/3-
W[2,14,30,20]/6+W[2,14,30,29]/6-W[2,16,1,1]/2+
(19*W[2,16,1,2])/24-(11*W[2,16,1,5])/24-W[2,16,1,8]/6-
W[2,16,1,9]/6-W[2,16,1,14]/3-W[2,16,1,15]/3+
(17*W[2,16,1,16])/24-(5*W[2,16,1,17])/12+(5*W[2,16,1,19])/12-
W[2,16,1,20]/24-W[2,16,1,24]/6+W[2,16,1,25]/6-
W[2,16,1,26]/12+W[2,16,1,28]/12-(5*W[2,16,1,29])/24-
(7*W[2,16,1,30])/24-(11*W[2,16,2,1])/24-(5*W[2,16,2,2])/12+
(3*W[2,16,2,3])/8+(2*W[2,16,2,4])/3+W[2,16,2,5]/24-
W[2,16,2,7]/6+W[2,16,2,9]/6+W[2,16,2,14]/2+
W[2,16,2,15]/3-(7*W[2,16,2,16])/8-W[2,16,2,17]/12+
W[2,16,2,18]/12-(13*W[2,16,2,19])/24+W[2,16,2,20]/8-
W[2,16,2,25]/6+W[2,16,2,26]/6+(5*W[2,16,2,27])/24+
W[2,16,2,28]/12-W[2,16,2,29]/8-W[2,16,2,30]/6-
W[2,16,3,1]/4+(3*W[2,16,3,2])/8+W[2,16,3,3]/4-
W[2,16,3,8]/6-W[2,16,3,15]/3+(3*W[2,16,3,16])/8+
(5*W[2,16,3,17])/24+W[2,16,3,19]/24-(5*W[2,16,3,26])/24-
W[2,16,3,28]/24-W[2,16,3,29]/12-W[2,16,3,30]/24+
W[2,16,4,1]/4+(7*W[2,16,4,2])/12-W[2,16,4,3]/4-
W[2,16,4,4]-(3*W[2,16,4,5])/8+W[2,16,4,7]/6-
W[2,16,4,14]/2+(7*W[2,16,4,16])/6-(5*W[2,16,4,17])/24+
(23*W[2,16,4,19])/24-W[2,16,4,20]/8-W[2,16,4,23]/6-
W[2,16,4,26]/4+W[2,16,4,28]/2-W[2,16,4,29]/24-
(13*W[2,16,4,30])/24-(13*W[2,16,5,1])/24-W[2,16,5,2]/24-
(5*W[2,16,5,3])/12-W[2,16,5,4]/8-W[2,16,5,5]/6-
W[2,16,5,7]/6+W[2,16,5,8]/6+W[2,16,5,14]/3+
W[2,16,5,15]/3-(7*W[2,16,5,16])/24+W[2,16,5,17]/8+
W[2,16,5,18]/6+W[2,16,5,19]/3+(5*W[2,16,5,20])/8+
W[2,16,5,23]/6-W[2,16,5,24]/6-W[2,16,5,26]/8+
W[2,16,5,27]/6-W[2,16,5,28]/4-(7*W[2,16,5,29])/24-
W[2,16,5,30]/8+W[2,16,9,1]-W[2,16,9,2]+W[2,16,9,4]/2-
W[2,16,9,16]/2+W[2,16,9,26]/2+W[2,16,9,29]/2+
W[2,16,9,30]/2+W[2,16,14,2]/2-W[2,16,14,4]/2+
W[2,16,14,5]-W[2,16,14,19]-W[2,16,14,28]/2+
W[2,16,14,30]/2+(5*W[2,16,16,1])/24-(7*W[2,16,16,2])/8+
(3*W[2,16,16,3])/8+(5*W[2,16,16,4])/6-(3*W[2,16,16,5])/8+
W[2,16,16,8]/6+W[2,16,16,14]/3-(19*W[2,16,16,16])/12+
(7*W[2,16,16,17])/24-W[2,16,16,18]/12-(5*W[2,16,16,19])/12-
(7*W[2,16,16,20])/24+W[2,16,16,23]/6+W[2,16,16,24]/6+
W[2,16,16,26]/6-(5*W[2,16,16,27])/24+W[2,16,16,28]/3+
(3*W[2,16,16,29])/8-W[2,16,17,1]/3+W[2,16,17,2]/3+
(7*W[2,16,17,3])/24-(7*W[2,16,17,4])/24-W[2,16,17,5]/24-
W[2,16,17,9]/6-W[2,16,17,15]/3+(13*W[2,16,17,16])/24-
W[2,16,17,18]/12+W[2,16,17,20]/3-W[2,16,17,23]/6+
W[2,16,17,24]/6-W[2,16,17,25]/6+W[2,16,17,27]/24-
(7*W[2,16,17,28])/24-(5*W[2,16,17,29])/12-W[2,16,17,30]/12+
W[2,16,18,2]/12+(5*W[2,16,18,5])/12+W[2,16,18,7]/6-
W[2,16,18,16]/12-(5*W[2,16,18,20])/12-W[2,16,18,23]/6-
W[2,16,18,24]/6+W[2,16,18,25]/6-(5*W[2,16,18,26])/24+
(5*W[2,16,18,28])/24+(5*W[2,16,18,29])/12+
(5*W[2,16,18,30])/24+W[2,16,19,1]/3-(13*W[2,16,19,2])/24+
(5*W[2,16,19,3])/24+(19*W[2,16,19,4])/24-W[2,16,19,5]/3+
W[2,16,19,7]/6-W[2,16,19,8]/6-W[2,16,19,14]/3-
W[2,16,19,16]/3+W[2,16,19,18]/12+W[2,16,19,20]/24+
W[2,16,19,24]/6-W[2,16,19,25]/6+(7*W[2,16,19,26])/24-
W[2,16,19,27]/24-W[2,16,19,29]/24-W[2,16,19,30]/12-
(5*W[2,16,20,1])/24-(5*W[2,16,20,2])/24-W[2,16,20,3]/3-
(3*W[2,16,20,4])/8+(5*W[2,16,20,5])/8-W[2,16,20,7]/6+
W[2,16,20,8]/6+W[2,16,20,9]/6+W[2,16,20,15]/3-
(5*W[2,16,20,16])/24+W[2,16,20,17]/6-W[2,16,20,18]/6+
W[2,16,20,19]/8-W[2,16,20,20]/12+W[2,16,20,23]/6+
W[2,16,20,25]/6-W[2,16,20,26]/4-W[2,16,20,27]/6-
W[2,16,20,28]/8-W[2,16,20,29]/12+W[2,16,20,30]/8+
W[2,16,26,1]/4+W[2,16,26,2]/4-W[2,16,26,3]/4+
W[2,16,26,4]/12-W[2,16,26,5]/6+W[2,16,26,16]/4-
W[2,16,26,18]/4-W[2,16,26,20]/6-W[2,16,26,27]/12-
W[2,16,26,30]/12-W[2,16,28,1]/4+W[2,16,28,4]/6-
W[2,16,28,5]/3+W[2,16,28,16]/4+W[2,16,28,18]/4-
W[2,16,28,20]/12+W[2,16,28,27]/12+W[2,16,28,29]/12-
W[2,16,28,30]/12-W[2,16,29,1]/4+W[2,16,29,4]/6-
W[2,16,29,5]/3+W[2,16,29,16]/4+W[2,16,29,18]/4-
W[2,16,29,20]/12+W[2,16,29,27]/12+W[2,16,29,29]/12-
W[2,16,29,30]/12-W[2,17,1,2]/24-W[2,17,1,6]/6+
W[2,17,1,11]/6-W[2,17,1,16]/8+W[2,17,1,17]/24-
W[2,17,1,19]/24+W[2,17,1,24]/6-W[2,17,1,26]/24-
W[2,17,1,27]/12-W[2,17,1,28]/24+W[2,17,1,30]/24-
W[2,17,2,1]/24-(5*W[2,17,2,2])/4+(5*W[2,17,2,3])/3+
(7*W[2,17,2,4])/24+(7*W[2,17,2,5])/24-W[2,17,2,7]/6-
W[2,17,2,10]/6-W[2,17,2,11]/6-(2*W[2,17,2,12])/3-
(5*W[2,17,2,16])/12-(17*W[2,17,2,17])/24+W[2,17,2,20]/3+
W[2,17,2,21]/6+W[2,17,2,26]/8+W[2,17,2,27]/8+
W[2,17,2,28]/24-W[2,17,2,29]/12+(11*W[2,17,2,30])/24+
W[2,17,3,2]/2-W[2,17,3,3]/4+(7*W[2,17,3,4])/24-
(17*W[2,17,3,5])/24-W[2,17,3,6]/6+W[2,17,3,10]/6+
W[2,17,3,11]/6+(2*W[2,17,3,15])/3+(11*W[2,17,3,16])/24+
(11*W[2,17,3,17])/24-(3*W[2,17,3,18])/8+W[2,17,3,19]/6-
(3*W[2,17,3,20])/8-W[2,17,3,21]/6+(3*W[2,17,3,26])/8-
W[2,17,3,27]/24-(5*W[2,17,3,28])/12-(11*W[2,17,3,29])/24-
(7*W[2,17,3,30])/24+W[2,17,4,1]/4+(5*W[2,17,4,2])/24+
W[2,17,4,3]/8+(5*W[2,17,4,4])/24-W[2,17,4,5]/3+
W[2,17,4,6]/6-W[2,17,4,7]/6+W[2,17,4,9]/3-W[2,17,4,11]/6-
(5*W[2,17,4,16])/12-(5*W[2,17,4,17])/12+W[2,17,4,18]/6-
(5*W[2,17,4,20])/24-W[2,17,4,23]/6+(7*W[2,17,4,26])/24-
W[2,17,4,27]/8-W[2,17,4,28]/4-(7*W[2,17,4,29])/24+
W[2,17,4,30]/12+(7*W[2,17,5,2])/24-W[2,17,5,3]/24-
(7*W[2,17,5,4])/12-W[2,17,5,5]/24+W[2,17,5,7]/6+
(2*W[2,17,5,12])/3-(2*W[2,17,5,15])/3+W[2,17,5,16]/24-
(5*W[2,17,5,17])/24+W[2,17,5,18]/24-W[2,17,5,19]/6+
W[2,17,5,20]/6+W[2,17,5,23]/6+W[2,17,5,24]/6+
W[2,17,5,26]/3+W[2,17,5,27]/24-(7*W[2,17,5,28])/24+
(11*W[2,17,5,29])/24+(5*W[2,17,5,30])/24+W[2,17,10,2]-
W[2,17,10,3]-W[2,17,10,5]/6-W[2,17,10,16]/3+
W[2,17,10,17]/6+W[2,17,10,18]/3-W[2,17,10,26]/6-
W[2,17,10,27]/6-W[2,17,10,30]/6-(2*W[2,17,12,2])/3-
W[2,17,12,3]/3+(2*W[2,17,12,5])/3+W[2,17,12,17]/3-
(2*W[2,17,12,26])/3+(2*W[2,17,12,28])/3-(5*W[2,17,16,1])/24-
W[2,17,16,2]/2+(7*W[2,17,16,3])/24-W[2,17,16,4]/12+
(7*W[2,17,16,5])/24-W[2,17,16,9]/3-W[2,17,16,10]/6+
W[2,17,16,11]/6+(7*W[2,17,16,16])/24+W[2,17,16,17]/6-
W[2,17,16,18]/6+W[2,17,16,19]/8+W[2,17,16,20]/24+
W[2,17,16,21]/6+W[2,17,16,23]/6-W[2,17,16,24]/6-
(5*W[2,17,16,26])/24+(5*W[2,17,16,29])/24+W[2,17,16,30]/4+
W[2,17,17,1]/24-(17*W[2,17,17,2])/24+(19*W[2,17,17,3])/24-
(5*W[2,17,17,4])/12-W[2,17,17,5]/24+W[2,17,17,6]/6+
W[2,17,17,16]/3-(3*W[2,17,17,17])/8-W[2,17,17,18]/12-
W[2,17,17,19]/12+(3*W[2,17,17,20])/8-W[2,17,17,23]/6-
W[2,17,17,24]/6+W[2,17,17,27]/24+W[2,17,17,29]/12-
(5*W[2,17,17,30])/24-W[2,17,18,1]/4+W[2,17,18,2]/12-
(5*W[2,17,18,3])/24+W[2,17,18,4]/4+W[2,17,18,5]/8+
W[2,17,18,6]/6-W[2,17,18,7]/6+W[2,17,18,10]/6-
W[2,17,18,11]/6+W[2,17,18,16]/12-W[2,17,18,17]/4+
W[2,17,18,18]/8-(3*W[2,17,18,19])/8+W[2,17,18,20]/6-
W[2,17,18,21]/6-W[2,17,18,23]/6+W[2,17,18,24]/6+
W[2,17,18,25]/3+W[2,17,18,26]/24+(5*W[2,17,18,27])/12+
(5*W[2,17,18,28])/24-W[2,17,18,29]/6-W[2,17,18,30]/4+
(5*W[2,17,19,1])/24-W[2,17,19,2]/12+W[2,17,19,3]/6-
W[2,17,19,5]/4-W[2,17,19,6]/6+W[2,17,19,7]/6+
W[2,17,19,16]/8+W[2,17,19,17]/12-W[2,17,19,18]/8+
(5*W[2,17,19,19])/12-(7*W[2,17,19,20])/24+W[2,17,19,21]/6-
W[2,17,19,24]/6-W[2,17,19,25]/3-(5*W[2,17,19,27])/24+
W[2,17,19,29]/4-W[2,17,19,30]/6+W[2,17,20,2]/3-
(3*W[2,17,20,3])/8-(3*W[2,17,20,4])/8+W[2,17,20,5]/6+
W[2,17,20,7]/6+W[2,17,20,16]/24+(3*W[2,17,20,17])/8-
W[2,17,20,19]/8+(7*W[2,17,20,20])/24-W[2,17,20,21]/6+
W[2,17,20,23]/6-W[2,17,20,26]/12+W[2,17,20,28]/12+
W[2,17,20,30]/24-W[2,17,27,1]/4+W[2,17,27,2]/12+
W[2,17,27,5]/12-W[2,17,27,16]/6+(5*W[2,17,27,18])/12-
W[2,17,27,20]/6+W[2,17,27,27]/12-W[2,17,28,1]/4+
W[2,17,28,2]/12+W[2,17,28,5]/12-W[2,17,28,16]/6+
(5*W[2,17,28,18])/12-W[2,17,28,20]/6+W[2,17,28,27]/12+
W[2,17,30,1]/4+W[2,17,30,2]/4-W[2,17,30,3]/4+
W[2,17,30,4]/12-W[2,17,30,5]/6+W[2,17,30,16]/4-
W[2,17,30,18]/4-W[2,17,30,20]/6-W[2,17,30,27]/12-
W[2,17,30,30]/12+W[2,18,1,1]/12-W[2,18,1,2]/24-
(5*W[2,18,1,3])/24-(3*W[2,18,1,4])/8+W[2,18,1,6]/6+
W[2,18,1,11]/3+W[2,18,1,13]/6-W[2,18,1,18]/6+
W[2,18,1,19]/12-W[2,18,1,20]/24+W[2,18,1,24]/6-
W[2,18,1,25]/3-W[2,18,1,26]/6-W[2,18,1,27]/12-
W[2,18,1,28]/6-W[2,18,1,29]/24-W[2,18,2,1]/8-
(5*W[2,18,2,2])/12+W[2,18,2,3]/4+W[2,18,2,4]/24-
W[2,18,2,5]/12+W[2,18,2,16]/12-W[2,18,2,17]/6-
(3*W[2,18,2,18])/4+(13*W[2,18,2,19])/24+(5*W[2,18,2,20])/24-
W[2,18,2,27]/8-W[2,18,2,28]/4-W[2,18,2,29]/8+
W[2,18,2,30]/24-W[2,18,3,1]/8+W[2,18,3,2]/4+
(5*W[2,18,3,3])/24+W[2,18,3,4]/24+W[2,18,3,5]/24+
W[2,18,3,6]/6-W[2,18,3,13]/6-W[2,18,3,17]/6+
(5*W[2,18,3,18])/24-W[2,18,3,20]/8+W[2,18,3,26]/12+
W[2,18,3,27]/12-W[2,18,3,28]/24-W[2,18,3,29]/24+
W[2,18,4,1]/8-W[2,18,4,2]/24+W[2,18,4,3]/8+W[2,18,4,4]/6-
W[2,18,4,5]/12-W[2,18,4,6]/6+W[2,18,4,7]/6-
W[2,18,4,11]/3-W[2,18,4,13]/6+W[2,18,4,17]/6+
W[2,18,4,18]/6-W[2,18,4,19]/8+W[2,18,4,20]/12+
W[2,18,4,23]/6+W[2,18,4,26]/8+W[2,18,4,28]/6+
W[2,18,4,29]/12-W[2,18,4,30]/24+W[2,18,5,1]/12+
W[2,18,5,3]/24+W[2,18,5,4]/12-W[2,18,5,5]/8-
W[2,18,5,7]/6-W[2,18,5,10]/3+W[2,18,5,13]/6+
W[2,18,5,16]/6+W[2,18,5,17]/4-(3*W[2,18,5,18])/8+
W[2,18,5,19]/24+W[2,18,5,20]/6-W[2,18,5,23]/6+
W[2,18,5,24]/6+W[2,18,5,26]/12-W[2,18,5,27]/6-
W[2,18,5,28]/12+W[2,18,5,29]/12+W[2,18,5,30]/6+
W[2,18,7,2]/6+(2*W[2,18,7,18])/3-W[2,18,7,19]/6-
(2*W[2,18,7,20])/3+W[2,18,7,27]/6+W[2,18,7,28]/6+
W[2,18,7,29]/6-W[2,18,16,1]/12+W[2,18,16,2]/12+
W[2,18,16,4]/12+W[2,18,16,5]/3-W[2,18,16,16]/12+
W[2,18,16,17]/12+W[2,18,16,19]/6-W[2,18,16,20]/4-
W[2,18,16,23]/6-W[2,18,16,24]/6-(7*W[2,18,16,26])/24+
W[2,18,16,27]/24+W[2,18,16,28]/4+W[2,18,16,29]/4+
W[2,18,17,1]/12-W[2,18,17,2]/4-W[2,18,17,3]/6+
W[2,18,17,4]/6-W[2,18,17,6]/6+W[2,18,17,10]/3-
W[2,18,17,16]/12-W[2,18,17,17]/6+W[2,18,17,18]/6-
W[2,18,17,19]/6-W[2,18,17,20]/6+W[2,18,17,23]/6-
W[2,18,17,24]/6+W[2,18,17,25]/3+W[2,18,17,27]/8+
(5*W[2,18,17,28])/24-W[2,18,17,30]/8-W[2,18,18,1]/12-
(3*W[2,18,18,2])/4+(5*W[2,18,18,3])/24+W[2,18,18,4]/12-
(5*W[2,18,18,5])/8-W[2,18,18,6]/6+W[2,18,18,7]/6+
W[2,18,18,13]/6+W[2,18,18,17]/12-(31*W[2,18,18,18])/24+
(17*W[2,18,18,19])/24+(7*W[2,18,18,20])/12+W[2,18,18,23]/6+
W[2,18,18,24]/6-W[2,18,18,25]/3+(13*W[2,18,18,26])/24-
(3*W[2,18,18,28])/8-W[2,18,18,29]/2-W[2,18,18,30]/24+
W[2,18,19,1]/4+(3*W[2,18,19,2])/8+W[2,18,19,3]/12-
(5*W[2,18,19,4])/24+W[2,18,19,5]/8+W[2,18,19,6]/6+
W[2,18,19,16]/12-W[2,18,19,17]/3+(3*W[2,18,19,18])/8-
(11*W[2,18,19,19])/24+(5*W[2,18,19,20])/24-W[2,18,19,21]/3-
W[2,18,19,24]/6+W[2,18,19,25]/3-(5*W[2,18,19,26])/24-
W[2,18,19,27]/24-W[2,18,19,29]/24-W[2,18,19,30]/6-
W[2,18,20,1]/24+(7*W[2,18,20,2])/8-(5*W[2,18,20,3])/24+
W[2,18,20,4]/6+(5*W[2,18,20,5])/12-W[2,18,20,7]/6-
W[2,18,20,13]/6-W[2,18,20,16]/6-W[2,18,20,17]/6+
W[2,18,20,18]/12-W[2,18,20,19]/8-(2*W[2,18,20,20])/3+
W[2,18,20,21]/3-W[2,18,20,23]/6-W[2,18,20,26]/6+
W[2,18,20,28]/8+W[2,18,20,29]/6+W[2,18,20,30]/6-
W[2,18,25,1]/3-(2*W[2,18,25,2])/3+W[2,18,25,17]/3+
(2*W[2,18,25,20])/3-W[2,18,26,1]/4+W[2,18,26,2]/12+
W[2,18,26,5]/12-W[2,18,26,16]/6+(5*W[2,18,26,18])/12-
W[2,18,26,20]/6+W[2,18,26,27]/12-W[2,18,28,2]/6+
W[2,18,28,3]/12+W[2,18,28,4]/4-W[2,18,28,5]/12+
W[2,18,28,16]/12-W[2,18,28,18]/3+W[2,18,28,20]/6-
W[2,18,28,30]/12-W[2,18,29,2]/6+W[2,18,29,3]/12+
W[2,18,29,4]/4-W[2,18,29,5]/12+W[2,18,29,16]/12-
W[2,18,29,18]/3+W[2,18,29,20]/6-W[2,18,29,30]/12-
(5*W[2,19,1,1])/12-(3*W[2,19,1,2])/8+(3*W[2,19,1,3])/8+
W[2,19,1,4]/4+W[2,19,1,5]/24-W[2,19,1,6]/6-W[2,19,1,8]/6-
W[2,19,1,11]/6-W[2,19,1,13]/3+W[2,19,1,14]/3+
W[2,19,1,16]/24-W[2,19,1,17]/24+W[2,19,1,18]/8+
W[2,19,1,20]/6-W[2,19,1,24]/6+W[2,19,1,25]/3+
W[2,19,1,26]/8+W[2,19,1,27]/8+W[2,19,1,28]/4-
W[2,19,1,29]/6-W[2,19,1,30]/24-(7*W[2,19,2,1])/24-
(11*W[2,19,2,2])/24+(19*W[2,19,2,3])/24+(19*W[2,19,2,4])/24+
W[2,19,2,5]/4-(2*W[2,19,2,7])/3-W[2,19,2,10]/6-
W[2,19,2,11]/6-(2*W[2,19,2,12])/3+W[2,19,2,14]/2-
(25*W[2,19,2,16])/24+W[2,19,2,17]/6+(19*W[2,19,2,18])/24+
W[2,19,2,19]/6-(7*W[2,19,2,20])/12+W[2,19,2,21]/6+
W[2,19,2,26]/8-W[2,19,2,27]/12+W[2,19,2,28]/6+
W[2,19,2,29]/4-(3*W[2,19,2,30])/8+W[2,19,3,1]/24+
(11*W[2,19,3,2])/24-(7*W[2,19,3,3])/24-(5*W[2,19,3,4])/12-
W[2,19,3,5]/4-W[2,19,3,6]/6-W[2,19,3,8]/6+W[2,19,3,10]/6-
W[2,19,3,11]/6+W[2,19,3,13]/3+W[2,19,3,16]/6+
W[2,19,3,17]/12+(5*W[2,19,3,19])/24+W[2,19,3,20]/6-
W[2,19,3,21]/6+W[2,19,3,26]/4+W[2,19,3,27]/24-
W[2,19,3,28]/6+W[2,19,3,29]/12+W[2,19,3,30]/3+
(17*W[2,19,4,2])/24-(7*W[2,19,4,3])/12+(3*W[2,19,4,4])/4-
(37*W[2,19,4,5])/24+W[2,19,4,6]/6+W[2,19,4,7]/6+
W[2,19,4,11]/6-W[2,19,4,13]/3-W[2,19,4,14]/2+
(25*W[2,19,4,16])/24-W[2,19,4,17]/12-W[2,19,4,18]/6-
W[2,19,4,19]/12-(5*W[2,19,4,20])/24+W[2,19,4,23]/3+
(7*W[2,19,4,26])/24+W[2,19,4,27]/6-(3*W[2,19,4,28])/8-
W[2,19,4,29]/24-W[2,19,5,1]/8+W[2,19,5,2]/3-
(5*W[2,19,5,3])/12-(31*W[2,19,5,4])/24+(13*W[2,19,5,5])/12-
W[2,19,5,7]/6+W[2,19,5,8]/6+W[2,19,5,10]/6+
(2*W[2,19,5,12])/3+W[2,19,5,13]/3-W[2,19,5,14]/3+
W[2,19,5,16]/6-W[2,19,5,17]/6+W[2,19,5,18]/6+
W[2,19,5,19]/24-W[2,19,5,20]/8-W[2,19,5,23]/3-
W[2,19,5,24]/6+W[2,19,5,26]/8+W[2,19,5,27]/8+
W[2,19,5,28]/24+W[2,19,5,29]/12+W[2,19,5,30]/3-
W[2,19,7,4]/6+W[2,19,7,5]/6-W[2,19,7,18]/2+
W[2,19,7,20]/2-(2*W[2,19,12,2])/3+W[2,19,12,4]/3+
(2*W[2,19,12,5])/3-W[2,19,12,19]/3-(2*W[2,19,12,26])/3+
(2*W[2,19,12,28])/3+W[2,19,14,1]/3+W[2,19,14,2]/2-
W[2,19,14,4]/2-W[2,19,14,16]/3-W[2,19,14,28]/2+
W[2,19,14,30]/2+W[2,19,16,1]/24-(25*W[2,19,16,2])/24+
W[2,19,16,3]/6+(7*W[2,19,16,4])/8+W[2,19,16,8]/6-
W[2,19,16,10]/6+W[2,19,16,11]/6-W[2,19,16,14]/3-
(13*W[2,19,16,16])/24-W[2,19,16,17]/24+W[2,19,16,18]/6-
W[2,19,16,19]/6-W[2,19,16,20]/24+W[2,19,16,21]/6+
W[2,19,16,23]/3+W[2,19,16,24]/6-W[2,19,16,26]/24-
W[2,19,16,27]/8+(5*W[2,19,16,28])/24-W[2,19,16,29]/24-
W[2,19,16,30]/4-W[2,19,17,1]/8+W[2,19,17,2]/4+
W[2,19,17,3]/12-W[2,19,17,4]/12-W[2,19,17,5]/12+
W[2,19,17,6]/6-W[2,19,17,10]/6+(7*W[2,19,17,16])/24-
(7*W[2,19,17,18])/24+W[2,19,17,19]/3+W[2,19,17,20]/24-
W[2,19,17,23]/3+W[2,19,17,24]/6-W[2,19,17,25]/3-
W[2,19,17,28]/8+W[2,19,17,29]/12-(5*W[2,19,17,30])/24+
W[2,19,18,1]/24-(3*W[2,19,18,2])/8-W[2,19,18,3]/6-
(7*W[2,19,18,4])/12-W[2,19,18,5]/12+W[2,19,18,6]/6+
W[2,19,18,7]/6+W[2,19,18,10]/6+W[2,19,18,11]/6+
W[2,19,18,13]/3-(5*W[2,19,18,17])/24+(13*W[2,19,18,18])/24-
(13*W[2,19,18,19])/24+(13*W[2,19,18,20])/24-W[2,19,18,21]/6+
W[2,19,18,23]/3-W[2,19,18,24]/6+W[2,19,18,25]/3-
(5*W[2,19,18,26])/12-W[2,19,18,27]/3-W[2,19,18,28]/8+
W[2,19,18,29]/8-W[2,19,18,30]/24-W[2,19,19,1]/6-
W[2,19,19,2]/2+(5*W[2,19,19,3])/24-(5*W[2,19,19,4])/12-
(7*W[2,19,19,5])/24-W[2,19,19,6]/6+(2*W[2,19,19,7])/3-
W[2,19,19,8]/6+W[2,19,19,14]/3+W[2,19,19,17]/2-
(5*W[2,19,19,18])/24+(5*W[2,19,19,19])/8+W[2,19,19,24]/6-
W[2,19,19,25]/3+W[2,19,19,26]/8-W[2,19,19,27]/8-
W[2,19,19,29]/24-(5*W[2,19,19,30])/24+W[2,19,20,1]/6-
(5*W[2,19,20,2])/4+W[2,19,20,3]/6+(7*W[2,19,20,4])/24+
W[2,19,20,5]/24-W[2,19,20,7]/6+W[2,19,20,8]/6-
W[2,19,20,13]/3-(5*W[2,19,20,16])/24+W[2,19,20,17]/24+
(29*W[2,19,20,18])/24+W[2,19,20,19]/6+W[2,19,20,20]/24-
W[2,19,20,23]/3+W[2,19,20,26]/12+W[2,19,20,27]/24-
(5*W[2,19,20,28])/24-W[2,19,20,29]/6+W[2,19,20,30]/8+
(4*W[2,19,21,2])/3-W[2,19,21,3]/3+W[2,19,21,16]/3-
(4*W[2,19,21,18])/3-W[2,19,21,19]/6+W[2,19,21,20]/6+
W[2,19,21,27]/6+W[2,19,21,28]/6-W[2,19,21,29]/6-
W[2,19,21,30]/6+W[2,19,25,1]/3+(2*W[2,19,25,2])/3-
W[2,19,25,17]/3-(2*W[2,19,25,20])/3+W[2,19,26,1]/4-
W[2,19,26,2]/12-W[2,19,26,5]/12+W[2,19,26,16]/6-
(5*W[2,19,26,18])/12+W[2,19,26,20]/6-W[2,19,26,27]/12-
W[2,19,27,2]/6+W[2,19,27,3]/12+W[2,19,27,4]/4-
W[2,19,27,5]/12+W[2,19,27,16]/12-W[2,19,27,18]/3+
W[2,19,27,20]/6-W[2,19,27,30]/12+W[2,19,29,2]/6-
W[2,19,29,3]/12+W[2,19,29,4]/12+W[2,19,29,5]/12-
W[2,19,29,16]/12-W[2,19,29,20]/6+W[2,19,29,30]/12+
W[2,19,30,1]/4-W[2,19,30,4]/6+W[2,19,30,5]/3-
W[2,19,30,16]/4-W[2,19,30,18]/4+W[2,19,30,20]/12-
W[2,19,30,27]/12-W[2,19,30,29]/12+W[2,19,30,30]/12-
W[2,20,1,1]/2-(5*W[2,20,1,2])/24-W[2,20,1,5]/24+
W[2,20,1,8]/6-W[2,20,1,11]/6+W[2,20,1,13]/6+
W[2,20,1,14]/3+W[2,20,1,16]/24-(7*W[2,20,1,20])/24+
W[2,20,1,29]/24-W[2,20,1,30]/24-(5*W[2,20,2,1])/24+
(7*W[2,20,2,2])/8-(17*W[2,20,2,3])/24+W[2,20,2,4]/8+
W[2,20,2,5]/6+W[2,20,2,7]/3+W[2,20,2,10]/6+
W[2,20,2,11]/6-W[2,20,2,14]/3+(7*W[2,20,2,16])/24+
W[2,20,2,17]/3-(3*W[2,20,2,18])/8-W[2,20,2,19]/6-
W[2,20,2,21]/6+(5*W[2,20,2,26])/24+(3*W[2,20,2,27])/8+
W[2,20,2,28]/8-W[2,20,2,29]/4-W[2,20,2,30]/6+
W[2,20,3,1]/4-(3*W[2,20,3,2])/8+(5*W[2,20,3,3])/12+
(5*W[2,20,3,4])/24-(11*W[2,20,3,5])/24+W[2,20,3,8]/6-
W[2,20,3,10]/6+W[2,20,3,11]/6-W[2,20,3,13]/6-
W[2,20,3,16]/6-W[2,20,3,17]/4-(5*W[2,20,3,18])/24-
W[2,20,3,19]/24-(5*W[2,20,3,20])/24+W[2,20,3,21]/6-
W[2,20,3,27]/8+W[2,20,3,28]/24+W[2,20,3,29]/8-
W[2,20,4,1]/4-W[2,20,4,2]/24+(7*W[2,20,4,3])/24+
(7*W[2,20,4,4])/12-(7*W[2,20,4,5])/12-W[2,20,4,7]/6+
W[2,20,4,11]/6-W[2,20,4,13]/6+W[2,20,4,14]/3-
(7*W[2,20,4,16])/24-W[2,20,4,17]/4+(5*W[2,20,4,18])/24+
W[2,20,4,19]/24+W[2,20,4,20]/8+W[2,20,4,23]/6+
W[2,20,4,27]/8-W[2,20,4,28]/24-W[2,20,4,29]/24+
W[2,20,4,30]/8+W[2,20,5,1]/24-(7*W[2,20,5,3])/24-
W[2,20,5,4]/3+(3*W[2,20,5,5])/8+W[2,20,5,7]/6-
W[2,20,5,8]/6+W[2,20,5,10]/6+W[2,20,5,13]/6-
W[2,20,5,14]/3+(5*W[2,20,5,16])/8-W[2,20,5,17]/12+
W[2,20,5,18]/4-W[2,20,5,19]/24-W[2,20,5,20]/24-
W[2,20,5,23]/6-(5*W[2,20,5,26])/24+W[2,20,5,27]/12+
W[2,20,5,28]/12-W[2,20,5,29]/6-(13*W[2,20,5,30])/24+
W[2,20,7,2]/6-W[2,20,7,4]/3+W[2,20,7,5]/3-
(4*W[2,20,7,18])/3-W[2,20,7,19]/6+(4*W[2,20,7,20])/3+
W[2,20,7,27]/6+W[2,20,7,28]/6+W[2,20,7,29]/6+
(11*W[2,20,16,1])/24+(7*W[2,20,16,2])/24-W[2,20,16,3]/6-
(5*W[2,20,16,4])/24+(5*W[2,20,16,5])/8-W[2,20,16,8]/6+
W[2,20,16,10]/6-W[2,20,16,11]/6-W[2,20,16,14]/3-
W[2,20,16,16]/8+W[2,20,16,17]/12-W[2,20,16,18]/4+
W[2,20,16,19]/24+W[2,20,16,20]/4-W[2,20,16,21]/6-
W[2,20,16,23]/6+(5*W[2,20,16,26])/24-W[2,20,16,27]/12-
W[2,20,16,28]/12-W[2,20,16,29]/6+W[2,20,16,30]/4+
W[2,20,17,2]/3-W[2,20,17,3]/4-W[2,20,17,4]/4+
W[2,20,17,5]/12-W[2,20,17,10]/6-W[2,20,17,16]/12+
W[2,20,17,17]/2+W[2,20,17,20]/6+W[2,20,17,23]/6+
(5*W[2,20,17,29])/24+(5*W[2,20,17,30])/24+
(19*W[2,20,18,2])/24-W[2,20,18,3]/24+W[2,20,18,4]/24+
W[2,20,18,5]/12-W[2,20,18,7]/6-W[2,20,18,10]/6-
W[2,20,18,11]/6+W[2,20,18,13]/6-W[2,20,18,16]/12-
(19*W[2,20,18,20])/24+W[2,20,18,21]/6+W[2,20,18,23]/6+
W[2,20,18,29]/24+W[2,20,18,30]/4-W[2,20,19,3]/8+
W[2,20,19,4]/8-(11*W[2,20,19,5])/24-W[2,20,19,7]/3+
W[2,20,19,8]/6+W[2,20,19,14]/3-W[2,20,19,16]/24+
W[2,20,19,21]/3-W[2,20,19,29]/8-(7*W[2,20,20,1])/24-
W[2,20,20,3]/8+(5*W[2,20,20,4])/24+(5*W[2,20,20,5])/24+
W[2,20,20,7]/6-W[2,20,20,8]/6-W[2,20,20,13]/6+
W[2,20,20,16]/3+W[2,20,20,17]/6+(3*W[2,20,20,18])/8+
W[2,20,20,19]/6-(7*W[2,20,20,20])/8-W[2,20,20,21]/3-
W[2,20,20,23]/6-(5*W[2,20,20,26])/24-(3*W[2,20,20,27])/8-
W[2,20,20,28]/8-W[2,20,20,30]/4-(4*W[2,20,21,2])/3+
W[2,20,21,3]/3-W[2,20,21,16]/3+(4*W[2,20,21,18])/3+
W[2,20,21,19]/6-W[2,20,21,20]/6-W[2,20,21,27]/6-
W[2,20,21,28]/6+W[2,20,21,29]/6+W[2,20,21,30]/6+
W[2,20,27,2]/6-W[2,20,27,3]/12+W[2,20,27,4]/12+
W[2,20,27,5]/12-W[2,20,27,16]/12-W[2,20,27,20]/6+
W[2,20,27,30]/12+W[2,20,28,2]/6-W[2,20,28,3]/12+
W[2,20,28,4]/12+W[2,20,28,5]/12-W[2,20,28,16]/12-
W[2,20,28,20]/6+W[2,20,28,30]/12-W[2,20,30,1]/4+
W[2,20,30,4]/6-W[2,20,30,5]/3+W[2,20,30,16]/4+
W[2,20,30,18]/4-W[2,20,30,20]/12+W[2,20,30,27]/12+
W[2,20,30,29]/12-W[2,20,30,30]/12-W[2,26,26,2]/8+
W[2,26,26,3]/24+W[2,26,26,4]/24-W[2,26,26,5]/12-
W[2,26,26,6]/6+W[2,26,26,10]/6-W[2,26,26,16]/3-
W[2,26,26,18]/12+W[2,26,26,19]/12+W[2,26,26,20]/8+
W[2,26,26,23]/6+W[2,26,26,24]/6+W[2,26,26,26]/8-
W[2,26,26,27]/24-W[2,26,26,28]/12-W[2,26,26,29]/6+
(5*W[2,26,26,30])/24+W[2,26,27,1]/8-(7*W[2,26,27,2])/24-
W[2,26,27,3]/24-W[2,26,27,4]/12-W[2,26,27,5]/12-
W[2,26,27,6]/6+W[2,26,27,7]/6+W[2,26,27,10]/6+
W[2,26,27,11]/6-W[2,26,27,16]/6+W[2,26,27,17]/12+
W[2,26,27,19]/8-W[2,26,27,20]/6+W[2,26,27,21]/6+
W[2,26,27,23]/6-W[2,26,27,24]/6-W[2,26,27,26]/24-
(5*W[2,26,27,27])/24-W[2,26,27,28]/8+W[2,26,27,30]/12+
W[2,26,28,1]/8-W[2,26,28,2]/6+W[2,26,28,4]/12-
W[2,26,28,5]/12-W[2,26,28,6]/6+W[2,26,28,7]/6+
W[2,26,28,16]/8+W[2,26,28,17]/12+W[2,26,28,18]/8-
(7*W[2,26,28,20])/24+W[2,26,28,21]/6-W[2,26,28,24]/6-
W[2,26,28,26]/12-W[2,26,28,27]/8+W[2,26,28,28]/12+
W[2,26,28,29]/6-W[2,26,28,30]/6+W[2,26,29,2]/8-
W[2,26,29,3]/8-W[2,26,29,4]/8+W[2,26,29,5]/8+
W[2,26,29,7]/6+(5*W[2,26,29,16])/12-W[2,26,29,17]/8-
W[2,26,29,19]/8-W[2,26,29,21]/6-W[2,26,29,23]/6-
W[2,26,29,26]/6+W[2,26,29,28]/6-W[2,26,29,29]/24-
W[2,26,29,30]/3-W[2,26,30,1]/24+(7*W[2,26,30,2])/24-
W[2,26,30,3]/8-W[2,26,30,4]/12+W[2,26,30,10]/6-
W[2,26,30,11]/6-W[2,26,30,17]/6-W[2,26,30,19]/8+
(5*W[2,26,30,20])/12-W[2,26,30,21]/6-W[2,26,30,23]/6+
W[2,26,30,24]/6+(5*W[2,26,30,26])/24+W[2,26,30,27]/12-
W[2,26,30,28]/6-W[2,26,30,29]/3-W[2,26,30,30]/24-
(5*W[2,27,26,1])/24+W[2,27,26,2]/24-W[2,27,26,3]/12+
W[2,27,26,5]/24+W[2,27,26,6]/6-W[2,27,26,18]/24-
W[2,27,26,19]/12+W[2,27,26,20]/6-W[2,27,26,23]/6+
W[2,27,26,24]/6+W[2,27,26,27]/12-W[2,27,26,28]/8-
W[2,27,26,29]/6-W[2,27,26,30]/24-(7*W[2,27,27,1])/24-
W[2,27,27,2]/12+W[2,27,27,3]/12+(5*W[2,27,27,4])/24+
(5*W[2,27,27,5])/24+W[2,27,27,6]/6-W[2,27,27,7]/6-
W[2,27,27,13]/6+W[2,27,27,17]/8+W[2,27,27,19]/6+
W[2,27,27,20]/12-W[2,27,27,23]/6-W[2,27,27,24]/6+
W[2,27,27,26]/12+(7*W[2,27,27,27])/24-W[2,27,27,29]/6-
W[2,27,27,30]/24-W[2,27,28,1]/12+W[2,27,28,2]/24-
W[2,27,28,3]/24-W[2,27,28,4]/24+W[2,27,28,5]/6+
W[2,27,28,6]/6-W[2,27,28,7]/6+W[2,27,28,16]/12-
W[2,27,28,17]/12+W[2,27,28,18]/6-W[2,27,28,20]/24-
W[2,27,28,24]/6-W[2,27,28,26]/8-W[2,27,28,28]/24+
W[2,27,28,29]/24+W[2,27,28,30]/12+W[2,27,29,1]/24+
W[2,27,29,2]/8-W[2,27,29,3]/24-W[2,27,29,4]/12-
W[2,27,29,5]/6-W[2,27,29,7]/6+W[2,27,29,13]/6+
W[2,27,29,16]/12-W[2,27,29,17]/6+W[2,27,29,18]/12-
W[2,27,29,19]/24+W[2,27,29,23]/6-W[2,27,29,26]/6-
W[2,27,29,27]/6+W[2,27,29,28]/24-W[2,27,29,30]/12+
W[2,27,30,1]/12-W[2,27,30,4]/12-W[2,27,30,5]/6-
W[2,27,30,17]/6-W[2,27,30,19]/12+W[2,27,30,20]/12+
W[2,27,30,23]/6+W[2,27,30,24]/6-W[2,27,30,26]/24-
W[2,27,30,27]/24+W[2,27,30,28]/12-W[2,27,30,29]/12-
W[2,27,30,30]/6-(5*W[2,28,26,1])/24+W[2,28,26,2]/6-
W[2,28,26,3]/12+W[2,28,26,5]/12+W[2,28,26,6]/6-
W[2,28,26,10]/6+(7*W[2,28,26,16])/24-W[2,28,26,18]/24-
W[2,28,26,19]/12+W[2,28,26,20]/24-W[2,28,26,23]/3+
W[2,28,26,24]/6-W[2,28,26,26]/12+W[2,28,26,27]/12-
W[2,28,26,28]/24-(5*W[2,28,26,30])/24-(5*W[2,28,27,1])/24+
W[2,28,27,2]/8+(5*W[2,28,27,3])/24+W[2,28,27,4]/3+
(3*W[2,28,27,5])/8+W[2,28,27,6]/6-W[2,28,27,7]/3-
W[2,28,27,10]/6-W[2,28,27,11]/6-W[2,28,27,13]/3+
W[2,28,27,16]/6+W[2,28,27,17]/8+W[2,28,27,19]/12+
(7*W[2,28,27,20])/24-W[2,28,27,21]/6-W[2,28,27,23]/3-
W[2,28,27,24]/6+W[2,28,27,26]/12+(7*W[2,28,27,27])/24+
W[2,28,27,28]/12-W[2,28,27,29]/8-W[2,28,27,30]/24+
W[2,28,28,2]/4-W[2,28,28,3]/6+W[2,28,28,4]/12+
W[2,28,28,5]/3+W[2,28,28,6]/6-W[2,28,28,7]/3+
W[2,28,28,8]/6-W[2,28,28,14]/3-W[2,28,28,17]/12+
W[2,28,28,18]/12+W[2,28,28,20]/6-W[2,28,28,21]/6-
W[2,28,28,24]/6-W[2,28,28,26]/24+W[2,28,28,27]/12-
W[2,28,28,28]/8-W[2,28,28,29]/24+(5*W[2,28,28,30])/24-
W[2,28,29,1]/12+W[2,28,29,2]/8-W[2,28,29,3]/12-
W[2,28,29,4]/24-W[2,28,29,5]/3-W[2,28,29,7]/3+
W[2,28,29,8]/6+W[2,28,29,13]/3-W[2,28,29,16]/4-
W[2,28,29,17]/24+W[2,28,29,18]/24+W[2,28,29,21]/6+
W[2,28,29,23]/3-W[2,28,29,27]/8-W[2,28,29,28]/24+
W[2,28,29,29]/8+W[2,28,29,30]/6-(5*W[2,28,30,1])/24-
W[2,28,30,2]/4+W[2,28,30,3]/12-W[2,28,30,4]/24-
(7*W[2,28,30,5])/24+W[2,28,30,8]/6-W[2,28,30,10]/6+
W[2,28,30,11]/6+W[2,28,30,14]/3-W[2,28,30,17]/24-
W[2,28,30,19]/6-W[2,28,30,20]/4+W[2,28,30,21]/6+
W[2,28,30,23]/3+W[2,28,30,24]/6-(5*W[2,28,30,26])/24-
W[2,28,30,27]/24+(5*W[2,28,30,28])/24+W[2,28,30,29]/6-
W[2,28,30,30]/8+W[2,29,26,2]/8+W[2,29,26,5]/24-
W[2,29,26,10]/6+(7*W[2,29,26,16])/24-W[2,29,26,20]/8-
W[2,29,26,23]/6-W[2,29,26,26]/12+W[2,29,26,28]/12+
W[2,29,26,29]/6-W[2,29,26,30]/6+W[2,29,27,1]/12+
(5*W[2,29,27,2])/24+W[2,29,27,3]/8+W[2,29,27,4]/8+
W[2,29,27,5]/6-W[2,29,27,7]/6-W[2,29,27,10]/6-
W[2,29,27,11]/6-W[2,29,27,13]/6+W[2,29,27,16]/6-
W[2,29,27,19]/12+(5*W[2,29,27,20])/24-W[2,29,27,21]/6-
W[2,29,27,23]/6+W[2,29,27,28]/12+W[2,29,27,29]/24+
W[2,29,28,1]/12+(5*W[2,29,28,2])/24-W[2,29,28,3]/8+
W[2,29,28,4]/8+W[2,29,28,5]/6-W[2,29,28,7]/6+
W[2,29,28,8]/6-W[2,29,28,14]/3-W[2,29,28,16]/12-
W[2,29,28,18]/12+(5*W[2,29,28,20])/24-W[2,29,28,21]/6+
W[2,29,28,26]/12+W[2,29,28,27]/12-W[2,29,28,28]/12-
W[2,29,28,29]/12+W[2,29,28,30]/8-W[2,29,29,1]/8-
W[2,29,29,3]/24+W[2,29,29,4]/24-W[2,29,29,5]/6-
W[2,29,29,7]/6+W[2,29,29,8]/6+W[2,29,29,13]/6-
W[2,29,29,16]/3+W[2,29,29,17]/8-W[2,29,29,18]/24+
W[2,29,29,19]/24+W[2,29,29,21]/6+W[2,29,29,23]/6+
W[2,29,29,26]/6+W[2,29,29,27]/24-W[2,29,29,28]/12+
W[2,29,29,29]/8+W[2,29,29,30]/4-(7*W[2,29,30,1])/24-
W[2,29,30,2]/4+W[2,29,30,3]/12+W[2,29,30,4]/24-
W[2,29,30,5]/8+W[2,29,30,8]/6-W[2,29,30,10]/6+
W[2,29,30,11]/6+W[2,29,30,14]/3+W[2,29,30,17]/8-
W[2,29,30,19]/12-W[2,29,30,20]/3+W[2,29,30,21]/6+
W[2,29,30,23]/6-W[2,29,30,26]/6+W[2,29,30,28]/8+
W[2,29,30,29]/4+W[2,29,30,30]/24+W[2,30,26,1]/12-
(13*W[2,30,26,2])/24-W[2,30,26,3]/8+W[2,30,26,4]/8+
W[2,30,26,5]/3-W[2,30,26,9]/6+W[2,30,26,15]/3-
W[2,30,26,16]/4-W[2,30,26,18]/12+W[2,30,26,20]/8+
W[2,30,26,23]/6-W[2,30,26,24]/6+W[2,30,26,25]/6+
W[2,30,26,27]/24+W[2,30,26,28]/8+(7*W[2,30,26,29])/24+
(7*W[2,30,26,30])/24+W[2,30,27,1]/6-W[2,30,27,4]/6-
W[2,30,27,5]/12+W[2,30,27,7]/6-W[2,30,27,17]/4-
W[2,30,27,19]/4-W[2,30,27,20]/12+W[2,30,27,23]/6+
W[2,30,27,24]/6+W[2,30,27,25]/6+W[2,30,27,26]/24-
W[2,30,27,27]/12+W[2,30,27,28]/24+W[2,30,27,29]/12+
W[2,30,27,30]/24+W[2,30,28,1]/12+W[2,30,28,2]/4+
W[2,30,28,3]/8-W[2,30,28,4]/8-(5*W[2,30,28,5])/8+
W[2,30,28,7]/6-W[2,30,28,8]/6+W[2,30,28,14]/3+
(5*W[2,30,28,16])/24-W[2,30,28,18]/12-W[2,30,28,20]/6+
W[2,30,28,24]/6-W[2,30,28,25]/6+W[2,30,28,26]/8+
W[2,30,28,27]/24+W[2,30,28,29]/6+W[2,30,28,30]/24+
(3*W[2,30,29,1])/8+W[2,30,29,2]/4+W[2,30,29,3]/4+
(5*W[2,30,29,4])/24-W[2,30,29,5]/8+W[2,30,29,7]/6-
W[2,30,29,8]/6-W[2,30,29,9]/6-W[2,30,29,15]/3+
W[2,30,29,16]/12+W[2,30,29,17]/24-W[2,30,29,18]/12-
W[2,30,29,19]/6-W[2,30,29,23]/6-W[2,30,29,25]/6+
(7*W[2,30,29,26])/24+W[2,30,29,27]/12+W[2,30,29,28]/6+
W[2,30,29,29]/6+W[2,30,29,30]/6+(7*W[2,30,30,1])/24-
W[2,30,30,2]/8+W[2,30,30,3]/8+W[2,30,30,4]/3+
(5*W[2,30,30,5])/12-W[2,30,30,8]/6-W[2,30,30,9]/6-
W[2,30,30,14]/3-W[2,30,30,17]/12-W[2,30,30,19]/24+
W[2,30,30,20]/12-W[2,30,30,23]/6-W[2,30,30,24]/6+
(7*W[2,30,30,26])/24+W[2,30,30,27]/24+W[2,30,30,28]/24+
W[2,30,30,29]/6+W[2,30,30,30]/3-W[3,1,1,2]/6+
W[3,1,1,3]/4-W[3,1,1,4]/4+W[3,1,1,5]/8-W[3,1,1,8]/6+
W[3,1,1,9]/6+W[3,1,1,14]/3-W[3,1,1,15]/3-W[3,1,1,16]/12+
W[3,1,1,17]/24-W[3,1,1,19]/24+W[3,1,1,20]/8-
W[3,1,1,24]/6+W[3,1,1,25]/6-(3*W[3,1,1,26])/8+
(3*W[3,1,1,28])/8-(5*W[3,1,1,29])/24-W[3,1,1,30]/3-
W[3,1,2,1]/12+W[3,1,2,2]/6+W[3,1,2,3]/8+W[3,1,2,4]/3-
(5*W[3,1,2,5])/8-W[3,1,2,9]/6-W[3,1,2,11]/3+
W[3,1,2,14]/3+W[3,1,2,15]/3-W[3,1,2,16]/4+W[3,1,2,17]/3-
W[3,1,2,18]/24-(5*W[3,1,2,19])/24+W[3,1,2,20]/12+
W[3,1,2,25]/6+W[3,1,2,26]/6+W[3,1,2,27]/24+
(5*W[3,1,2,28])/24-W[3,1,2,30]/6+W[3,1,3,1]/4+
W[3,1,3,2]/8-W[3,1,3,3]/4+W[3,1,3,5]/4-W[3,1,3,15]/2-
(3*W[3,1,3,16])/8+(7*W[3,1,3,17])/24-W[3,1,3,19]/24+
W[3,1,3,20]/4+(7*W[3,1,3,26])/12-W[3,1,3,28]/3-
(5*W[3,1,3,29])/24+W[3,1,3,30]/8-W[3,1,4,1]/4+
(2*W[3,1,4,2])/3+W[3,1,4,4]/4+W[3,1,4,5]/12-W[3,1,4,9]/6-
W[3,1,4,14]/3-W[3,1,4,16]/6-W[3,1,4,17]/4+W[3,1,4,20]/6-
W[3,1,4,26]/12-W[3,1,4,28]/6+W[3,1,4,29]/3+W[3,1,4,30]/4+
(7*W[3,1,5,1])/24-(5*W[3,1,5,2])/8+W[3,1,5,4]/6-
(31*W[3,1,5,5])/24+W[3,1,5,8]/6-W[3,1,5,14]/3+
W[3,1,5,15]/2+W[3,1,5,16]/12+W[3,1,5,17]/12+
W[3,1,5,18]/24+(5*W[3,1,5,19])/12+W[3,1,5,20]/3+
W[3,1,5,24]/6-(5*W[3,1,5,26])/12-W[3,1,5,27]/4-
W[3,1,5,28]/24-W[3,1,5,29]/12-W[3,1,5,30]/4+
(2*W[3,1,6,17])/3-(2*W[3,1,6,19])/3-W[3,1,8,1]/3+
W[3,1,8,3]/6+W[3,1,8,5]/3+W[3,1,8,16]/3-W[3,1,8,19]/3-
W[3,1,8,20]/6+W[3,1,8,28]/6+W[3,1,8,29]/6+W[3,1,8,30]/6-
(2*W[3,1,11,2])/3+(2*W[3,1,11,16])/3-(2*W[3,1,15,1])/3+
(2*W[3,1,15,2])/3-W[3,1,15,3]/6+W[3,1,15,5]/6-
(2*W[3,1,15,17])/3+(2*W[3,1,15,20])/3-W[3,1,15,26]/6+
W[3,1,15,29]/6+W[3,1,16,1]/3-(3*W[3,1,16,3])/8-
W[3,1,16,4]/3+W[3,1,16,5]/6+W[3,1,16,8]/6+W[3,1,16,9]/6+
W[3,1,16,11]/3-W[3,1,16,14]/3-W[3,1,16,16]/6-
W[3,1,16,17]/24+W[3,1,16,18]/24+W[3,1,16,19]/6-
W[3,1,16,20]/8-W[3,1,16,24]/6+W[3,1,16,26]/24-
W[3,1,16,27]/24-W[3,1,16,28]/6-W[3,1,16,29]/24+
W[3,1,16,30]/12+(7*W[3,1,17,1])/24+(5*W[3,1,17,3])/24-
W[3,1,17,4]/6+W[3,1,17,5]/6+W[3,1,17,6]/3+W[3,1,17,9]/6-
W[3,1,17,15]/3-W[3,1,17,16]/24-W[3,1,17,17]/8-
W[3,1,17,18]/3+W[3,1,17,19]/6-W[3,1,17,20]/6-
W[3,1,17,24]/6-W[3,1,17,25]/6+(7*W[3,1,17,27])/24+
W[3,1,17,28]/6-W[3,1,17,29]/8+W[3,1,17,30]/24+
W[3,1,18,2]/24+W[3,1,18,5]/24-W[3,1,18,16]/24-
(5*W[3,1,18,17])/12+(5*W[3,1,18,19])/12-W[3,1,18,20]/24+
W[3,1,18,24]/6-W[3,1,18,25]/6+(3*W[3,1,18,26])/8-
(3*W[3,1,18,28])/8-W[3,1,18,29]/4+W[3,1,18,30]/8-
(7*W[3,1,19,1])/24-(5*W[3,1,19,2])/24+W[3,1,19,3]/24-
W[3,1,19,4]/12+W[3,1,19,5]/6-W[3,1,19,6]/3-W[3,1,19,8]/6+
W[3,1,19,14]/3-W[3,1,19,17]/6+W[3,1,19,18]/3+
W[3,1,19,19]/8+W[3,1,19,20]/12+W[3,1,19,24]/6+
W[3,1,19,25]/6-W[3,1,19,26]/6-(7*W[3,1,19,27])/24+
W[3,1,19,29]/12+(11*W[3,1,20,1])/24+W[3,1,20,2]/6+
W[3,1,20,4]/12+(5*W[3,1,20,5])/12-W[3,1,20,9]/6+
W[3,1,20,15]/3-W[3,1,20,16]/8+W[3,1,20,17]/12-
W[3,1,20,18]/24+W[3,1,20,19]/6-(29*W[3,1,20,20])/24-
W[3,1,20,25]/6+W[3,1,20,26]/24+W[3,1,20,27]/4+
W[3,1,20,28]/6+W[3,1,20,29]/6-W[3,1,20,30]/24-
W[3,1,26,1]/4+W[3,1,26,3]/4+W[3,1,26,4]/12-
W[3,1,26,5]/12+W[3,1,26,18]/12-W[3,1,26,20]/12+
W[3,1,26,27]/12-W[3,1,26,29]/12+W[3,1,28,1]/4-
W[3,1,28,3]/4-W[3,1,28,4]/12+W[3,1,28,5]/12-
W[3,1,28,18]/12+W[3,1,28,20]/12-W[3,1,28,27]/12+
W[3,1,28,29]/12-W[3,1,29,2]/6-W[3,1,29,3]/12+
W[3,1,29,4]/12-W[3,1,29,5]/12+W[3,1,29,16]/12+
W[3,1,29,20]/6+W[3,1,29,29]/6+W[3,1,29,30]/12-
W[3,1,30,1]/4-W[3,1,30,2]/6+W[3,1,30,3]/6+W[3,1,30,4]/6-
W[3,1,30,5]/6+W[3,1,30,16]/12+W[3,1,30,18]/12+
W[3,1,30,20]/12+W[3,1,30,27]/12+W[3,1,30,29]/12+
W[3,1,30,30]/12-W[3,2,1,1]/12+(7*W[3,2,1,2])/24+
(5*W[3,2,1,3])/24+W[3,2,1,4]/2-(3*W[3,2,1,5])/8-
W[3,2,1,6]/6+W[3,2,1,8]/6+W[3,2,1,9]/6-W[3,2,1,11]/3-
W[3,2,1,13]/6-W[3,2,1,14]/3+W[3,2,1,15]/3-
(5*W[3,2,1,16])/24+W[3,2,1,17]/24+W[3,2,1,18]/24-
W[3,2,1,20]/12+W[3,2,1,25]/6+(5*W[3,2,1,26])/24+
W[3,2,1,27]/24+W[3,2,1,28]/12-(5*W[3,2,1,29])/12-
(13*W[3,2,1,30])/24+(5*W[3,2,2,1])/8+(4*W[3,2,2,2])/3+
W[3,2,2,3]/24-(5*W[3,2,2,4])/6-(17*W[3,2,2,5])/24-
W[3,2,2,9]/6+(2*W[3,2,2,12])/3-W[3,2,2,14]/3-
W[3,2,2,15]/3+(3*W[3,2,2,16])/8+W[3,2,2,18]/4+
(5*W[3,2,2,19])/24-(7*W[3,2,2,20])/24+W[3,2,2,25]/6+
(11*W[3,2,2,26])/12+W[3,2,2,27]/12-(5*W[3,2,2,28])/24-
(7*W[3,2,2,29])/24+(7*W[3,2,2,30])/24+W[3,2,3,1]/24+
W[3,2,3,2]/24-(31*W[3,2,3,3])/24-(13*W[3,2,3,4])/24-
(7*W[3,2,3,5])/24-W[3,2,3,6]/6+W[3,2,3,8]/6+
W[3,2,3,13]/6-W[3,2,3,15]/2+W[3,2,3,16]/8+
(37*W[3,2,3,17])/24+W[3,2,3,18]/8-(7*W[3,2,3,19])/24+
(3*W[3,2,3,20])/8-(5*W[3,2,3,26])/8-W[3,2,3,27]/12+
W[3,2,3,28]/3+W[3,2,3,29]/24-(7*W[3,2,3,30])/24+
W[3,2,4,1]/12-W[3,2,4,2]-(17*W[3,2,4,3])/24-W[3,2,4,4]/4+
W[3,2,4,5]+W[3,2,4,6]/6-W[3,2,4,9]/6+W[3,2,4,11]/3+
W[3,2,4,13]/6+W[3,2,4,14]/3-W[3,2,4,16]/6+W[3,2,4,17]/24-
W[3,2,4,18]/8-W[3,2,4,19]/4+(5*W[3,2,4,20])/24-
(5*W[3,2,4,26])/24+W[3,2,4,27]/24+W[3,2,4,28]/6+
(7*W[3,2,4,29])/24+W[3,2,4,30]/4-W[3,2,5,1]/24-
(17*W[3,2,5,2])/24+(5*W[3,2,5,3])/8+(13*W[3,2,5,4])/12+
W[3,2,5,5]/8-W[3,2,5,8]/6-W[3,2,5,10]/3-
(2*W[3,2,5,12])/3-W[3,2,5,13]/6+W[3,2,5,14]/3+
W[3,2,5,15]/2-(5*W[3,2,5,16])/12-(5*W[3,2,5,17])/24+
W[3,2,5,18]/12+W[3,2,5,19]/6-(7*W[3,2,5,20])/8+
(13*W[3,2,5,26])/24+(5*W[3,2,5,27])/24+(13*W[3,2,5,28])/24-
(13*W[3,2,5,29])/24+(5*W[3,2,5,30])/12+(2*W[3,2,12,2])/3+
(5*W[3,2,12,3])/3-(2*W[3,2,12,5])/3-(5*W[3,2,12,17])/3+
(2*W[3,2,12,26])/3-(2*W[3,2,12,28])/3-(2*W[3,2,15,1])/3-
(2*W[3,2,15,2])/3-(3*W[3,2,15,3])/2+(3*W[3,2,15,5])/2+
(2*W[3,2,15,17])/3+(2*W[3,2,15,20])/3-(3*W[3,2,15,26])/2+
(3*W[3,2,15,29])/2-(5*W[3,2,16,1])/8+(3*W[3,2,16,2])/8+
W[3,2,16,3]/8-W[3,2,16,4]/4-W[3,2,16,5]/3-W[3,2,16,8]/6+
W[3,2,16,9]/6+W[3,2,16,14]/3+W[3,2,16,16]/2+
W[3,2,16,17]/3+(7*W[3,2,16,19])/24-W[3,2,16,20]/4-
W[3,2,16,26]/3-(7*W[3,2,16,28])/24+(5*W[3,2,17,1])/24+
W[3,2,17,2]/3-W[3,2,17,3]/24-W[3,2,17,4]/24-
(5*W[3,2,17,5])/8+W[3,2,17,6]/6+W[3,2,17,9]/6+
W[3,2,17,10]/3+W[3,2,17,15]/3+(5*W[3,2,17,16])/12+
W[3,2,17,17]/2-W[3,2,17,18]/8-W[3,2,17,19]/12-
(13*W[3,2,17,20])/24-W[3,2,17,25]/6-(5*W[3,2,17,27])/24-
(17*W[3,2,17,29])/24-(5*W[3,2,17,30])/12-W[3,2,18,1]/24+
W[3,2,18,2]/4+W[3,2,18,3]/8-W[3,2,18,4]/24+
W[3,2,18,5]/12+W[3,2,18,6]/6-W[3,2,18,13]/6-
W[3,2,18,17]/8+(7*W[3,2,18,18])/24+W[3,2,18,19]/24-
W[3,2,18,20]/12-W[3,2,18,25]/6-W[3,2,18,26]/24-
W[3,2,18,28]/12-W[3,2,19,1]/12+W[3,2,19,2]/24-
(3*W[3,2,19,3])/8-W[3,2,19,4]/6+(7*W[3,2,19,5])/12-
W[3,2,19,6]/6+W[3,2,19,8]/6-W[3,2,19,14]/3+
W[3,2,19,16]/8+W[3,2,19,17]/12-W[3,2,19,18]/24+
W[3,2,19,19]/24+(7*W[3,2,19,20])/24-W[3,2,19,21]/3+
W[3,2,19,25]/6+W[3,2,19,27]/6-W[3,2,19,29]/8+
W[3,2,19,30]/8+(3*W[3,2,20,1])/4+W[3,2,20,2]/24+
(5*W[3,2,20,3])/8+(5*W[3,2,20,4])/24-(23*W[3,2,20,5])/24-
W[3,2,20,8]/6-W[3,2,20,9]/6+W[3,2,20,13]/6-
W[3,2,20,15]/3-W[3,2,20,16]/4-(3*W[3,2,20,17])/8-
W[3,2,20,18]/6-W[3,2,20,19]/8-W[3,2,20,20]/12+
W[3,2,20,21]/3-W[3,2,20,25]/6+(3*W[3,2,20,26])/8-
W[3,2,20,27]/4+W[3,2,20,28]/8+W[3,2,20,29]/4+
W[3,2,20,30]/6+W[3,2,26,2]/3-W[3,2,26,3]/4+
W[3,2,26,4]/12-W[3,2,26,5]/12+W[3,2,26,16]/12+
W[3,2,26,18]/6-W[3,2,26,20]/3-W[3,2,26,30]/12+
W[3,2,28,1]/4-W[3,2,28,2]/6+W[3,2,28,3]/12-W[3,2,28,4]/4+
W[3,2,28,5]/4-W[3,2,28,16]/6-W[3,2,28,18]/4+
W[3,2,28,20]/4-W[3,2,28,27]/12-W[3,2,28,29]/12+
W[3,2,29,1]/4-W[3,2,29,2]/6+W[3,2,29,3]/12-W[3,2,29,4]/4+
W[3,2,29,5]/4-W[3,2,29,16]/6-W[3,2,29,18]/4+
W[3,2,29,20]/4-W[3,2,29,27]/12-W[3,2,29,29]/12-
W[3,3,1,3]/4+W[3,3,1,4]/4+(5*W[3,3,1,5])/24+W[3,3,1,8]/6-
W[3,3,1,15]/6-W[3,3,1,16]/4+W[3,3,1,17]/8-W[3,3,1,19]/8+
W[3,3,1,20]/24+(11*W[3,3,1,26])/24-(11*W[3,3,1,28])/24-
W[3,3,1,29]/8+W[3,3,1,30]/12-W[3,3,2,2]/6-
(31*W[3,3,2,3])/24-(7*W[3,3,2,4])/12-(5*W[3,3,2,5])/24-
W[3,3,2,15]/6+W[3,3,2,16]/4+(4*W[3,3,2,17])/3+
(5*W[3,3,2,18])/24-(5*W[3,3,2,19])/24+W[3,3,2,20]/3-
W[3,3,2,26]/2+W[3,3,2,27]/24+(5*W[3,3,2,28])/24+
W[3,3,2,29]/6-W[3,3,2,30]/12-W[3,3,3,1]/4-
(31*W[3,3,3,2])/24-(3*W[3,3,3,3])/2+W[3,3,3,4]/4+
(53*W[3,3,3,5])/24-W[3,3,3,8]/3-(2*W[3,3,3,15])/3-
(5*W[3,3,3,16])/24-W[3,3,3,17]/4-(3*W[3,3,3,19])/2+
(49*W[3,3,3,20])/24-W[3,3,3,28]/4-(5*W[3,3,3,29])/24+
W[3,3,3,30]/24+W[3,3,4,1]/4-(7*W[3,3,4,2])/12+
W[3,3,4,3]/4-W[3,3,4,5]/4-W[3,3,4,16]/6+
(5*W[3,3,4,17])/12+W[3,3,4,19]/3+W[3,3,4,20]/4+
W[3,3,4,26]/4-W[3,3,4,29]/4-(19*W[3,3,5,1])/24-
(5*W[3,3,5,2])/24+(29*W[3,3,5,3])/24-W[3,3,5,4]/4-
W[3,3,5,5]/4-W[3,3,5,8]/6+(2*W[3,3,5,15])/3+
(5*W[3,3,5,16])/12-W[3,3,5,17]/3+W[3,3,5,18]/4+
W[3,3,5,19]/8+W[3,3,5,20]/4+W[3,3,5,26]/6+W[3,3,5,27]/4-
(5*W[3,3,5,28])/24-W[3,3,5,30]/12+(7*W[3,3,8,1])/6+
(2*W[3,3,8,3])/3-(7*W[3,3,8,5])/6-W[3,3,8,16]/2+
W[3,3,8,19]/2-(2*W[3,3,8,20])/3+(2*W[3,3,8,28])/3+
(2*W[3,3,8,29])/3+(2*W[3,3,8,30])/3+(5*W[3,3,15,1])/6+
W[3,3,15,2]/2+W[3,3,15,3]/3-W[3,3,15,5]/3-W[3,3,15,17]/2-
(5*W[3,3,15,20])/6+W[3,3,15,26]/3-W[3,3,15,29]/3-
W[3,3,16,1]/4+W[3,3,16,2]/4-(5*W[3,3,16,3])/24-
W[3,3,16,4]/6+(5*W[3,3,16,5])/12+W[3,3,16,8]/6+
W[3,3,16,16]/6-W[3,3,16,17]/24-(5*W[3,3,16,18])/24+
W[3,3,16,19]/6-(7*W[3,3,16,20])/24+W[3,3,16,26]/24-
W[3,3,16,27]/24-W[3,3,16,29]/24+W[3,3,17,1]/8+
(2*W[3,3,17,2])/3-W[3,3,17,3]/4+(5*W[3,3,17,4])/12-
W[3,3,17,5]/3+W[3,3,17,15]/6-W[3,3,17,16]/24-
W[3,3,17,17]/3+W[3,3,17,18]/8-(5*W[3,3,17,20])/8-
(5*W[3,3,17,27])/24+W[3,3,17,28]/4+(7*W[3,3,17,29])/24+
W[3,3,17,30]/24+(5*W[3,3,18,2])/24+W[3,3,18,5]/4-
(5*W[3,3,18,16])/24+W[3,3,18,17]/8-W[3,3,18,19]/8-
W[3,3,18,20]/4-(5*W[3,3,18,26])/24+(5*W[3,3,18,28])/24+
W[3,3,18,29]/4+W[3,3,18,30]/24-W[3,3,19,1]/8-
(5*W[3,3,19,2])/24-(3*W[3,3,19,3])/2+W[3,3,19,4]/3+
W[3,3,19,5]/8-W[3,3,19,8]/6+(5*W[3,3,19,16])/6-
W[3,3,19,18]/8-(2*W[3,3,19,19])/3+(7*W[3,3,19,20])/12-
W[3,3,19,26]/4+(5*W[3,3,19,27])/24-(5*W[3,3,19,29])/12-
(2*W[3,3,19,30])/3-(23*W[3,3,20,1])/24+W[3,3,20,2]/3+
(25*W[3,3,20,3])/24+W[3,3,20,4]/4+W[3,3,20,5]/4+
W[3,3,20,8]/3+W[3,3,20,15]/6-(7*W[3,3,20,16])/24-
(5*W[3,3,20,17])/8-W[3,3,20,18]/4+(7*W[3,3,20,19])/12-
W[3,3,20,20]/4-(7*W[3,3,20,26])/24-W[3,3,20,27]/4-
(5*W[3,3,20,28])/12-W[3,3,20,30]/24+W[3,4,1,2]/6+
W[3,4,1,5]/6-W[3,4,1,8]/6-W[3,4,1,9]/6-W[3,4,1,14]/3-
W[3,4,1,15]/3+W[3,4,1,16]/3+W[3,4,1,20]/3+
(5*W[3,4,1,29])/12+(5*W[3,4,1,30])/12+W[3,4,2,1]/12-
W[3,4,2,2]-(5*W[3,4,2,3])/8-W[3,4,2,4]/12+
(7*W[3,4,2,5])/6+W[3,4,2,9]/6+W[3,4,2,11]/3-
W[3,4,2,14]/3+W[3,4,2,15]/3-(3*W[3,4,2,17])/8-
W[3,4,2,18]/24+W[3,4,2,19]/12-W[3,4,2,20]/24-
W[3,4,2,26]/24+W[3,4,2,27]/24-W[3,4,2,28]/12+
W[3,4,2,29]/24+W[3,4,2,30]/12-(5*W[3,4,3,2])/8+
W[3,4,3,3]/4+W[3,4,3,4]/4-(5*W[3,4,3,5])/12+W[3,4,3,8]/6+
W[3,4,3,15]/3-W[3,4,3,16]/8+(7*W[3,4,3,17])/24+
(5*W[3,4,3,19])/24+W[3,4,3,20]/6+W[3,4,3,26]/8-
W[3,4,3,28]/8-W[3,4,3,29]/4-W[3,4,3,30]/8-
(5*W[3,4,4,2])/12+W[3,4,4,3]/4+W[3,4,4,4]/4-
(5*W[3,4,4,5])/8+W[3,4,4,9]/6+W[3,4,4,14]/3+
W[3,4,4,16]/6+(5*W[3,4,4,17])/24+(7*W[3,4,4,19])/24-
W[3,4,4,20]/8-W[3,4,4,26]/8+W[3,4,4,28]/8-W[3,4,4,29]/8-
W[3,4,4,30]/4+W[3,4,5,1]/12+(7*W[3,4,5,2])/6-
W[3,4,5,3]/12-(5*W[3,4,5,4])/8-W[3,4,5,5]+W[3,4,5,8]/6+
W[3,4,5,13]/3+W[3,4,5,14]/3-W[3,4,5,15]/3-W[3,4,5,16]/24+
W[3,4,5,17]/12-W[3,4,5,18]/24-(3*W[3,4,5,19])/8-
W[3,4,5,26]/12+W[3,4,5,27]/24-W[3,4,5,28]/24+
W[3,4,5,29]/12+W[3,4,5,30]/24+(2*W[3,4,11,2])/3-
(2*W[3,4,11,16])/3+(2*W[3,4,13,5])/3-(2*W[3,4,13,20])/3-
W[3,4,16,1]/12-W[3,4,16,2]/4-W[3,4,16,3]/8+W[3,4,16,4]/3+
W[3,4,16,5]/24+W[3,4,16,8]/6-W[3,4,16,9]/6-
W[3,4,16,11]/3+W[3,4,16,14]/3-W[3,4,16,16]/2-
W[3,4,16,17]/12+W[3,4,16,18]/24-W[3,4,16,19]/8+
(7*W[3,4,16,20])/12+W[3,4,16,26]/12-W[3,4,16,27]/24+
W[3,4,16,28]/24-W[3,4,16,29]/12-W[3,4,16,30]/12-
W[3,4,17,2]/24+(7*W[3,4,17,3])/24+(5*W[3,4,17,4])/24+
W[3,4,17,5]/12-W[3,4,17,9]/6-W[3,4,17,15]/3-
W[3,4,17,16]/12+W[3,4,17,17]/2+W[3,4,17,20]/24-
W[3,4,17,29]/24+W[3,4,17,30]/12-W[3,4,18,2]/8-
W[3,4,18,5]/8+W[3,4,18,16]/8+W[3,4,18,20]/8-
W[3,4,18,29]/24-W[3,4,18,30]/24+W[3,4,19,2]/12+
(5*W[3,4,19,3])/24+(7*W[3,4,19,4])/24-W[3,4,19,5]/24-
W[3,4,19,8]/6-W[3,4,19,14]/3+W[3,4,19,16]/24+
W[3,4,19,19]/2-W[3,4,19,20]/12+W[3,4,19,29]/12-
W[3,4,19,30]/24-W[3,4,20,1]/12+W[3,4,20,2]/24+
W[3,4,20,3]/3-W[3,4,20,4]/8-W[3,4,20,5]/4-W[3,4,20,8]/6+
W[3,4,20,9]/6-W[3,4,20,13]/3+W[3,4,20,15]/3+
(7*W[3,4,20,16])/12-W[3,4,20,17]/8+W[3,4,20,18]/24-
W[3,4,20,19]/12-W[3,4,20,20]/2+W[3,4,20,26]/24-
W[3,4,20,27]/24+W[3,4,20,28]/12-W[3,4,20,29]/12-
W[3,4,20,30]/12+W[3,4,29,1]/4+W[3,4,29,2]/6-
W[3,4,29,3]/6-W[3,4,29,4]/6+W[3,4,29,5]/6-
W[3,4,29,16]/12-W[3,4,29,18]/12-W[3,4,29,20]/12-
W[3,4,29,27]/12-W[3,4,29,29]/12-W[3,4,29,30]/12+
W[3,4,30,1]/4+W[3,4,30,2]/6-W[3,4,30,3]/6-W[3,4,30,4]/6+
W[3,4,30,5]/6-W[3,4,30,16]/12-W[3,4,30,18]/12-
W[3,4,30,20]/12-W[3,4,30,27]/12-W[3,4,30,29]/12-
W[3,4,30,30]/12-W[3,5,1,2]/12+W[3,5,1,3]/4-W[3,5,1,4]/3-
(37*W[3,5,1,5])/24-W[3,5,1,6]/6+W[3,5,1,8]/6+
W[3,5,1,9]/3+W[3,5,1,11]/6+W[3,5,1,14]/3+W[3,5,1,15]/6+
W[3,5,1,16]/4-(5*W[3,5,1,17])/24+W[3,5,1,18]/12+
(11*W[3,5,1,19])/24-W[3,5,1,20]/24-W[3,5,1,24]/6+
W[3,5,1,25]/3-(3*W[3,5,1,26])/8-W[3,5,1,27]/3+
W[3,5,1,28]/24+W[3,5,1,29]/24+W[3,5,1,30]/4+
W[3,5,2,1]/12-W[3,5,2,2]/3+(47*W[3,5,2,3])/24+
(7*W[3,5,2,4])/6-W[3,5,2,5]/12-W[3,5,2,9]/3-
W[3,5,2,10]/6+W[3,5,2,11]/6-(2*W[3,5,2,12])/3+
W[3,5,2,14]/3+W[3,5,2,15]/6-(11*W[3,5,2,16])/12-
(37*W[3,5,2,17])/24-W[3,5,2,18]/24-W[3,5,2,19]/12-
(13*W[3,5,2,20])/24-W[3,5,2,21]/6+W[3,5,2,25]/3+
(7*W[3,5,2,26])/8+W[3,5,2,27]/8+W[3,5,2,28]/12-
(3*W[3,5,2,29])/8+W[3,5,2,30]/2+(17*W[3,5,3,2])/24+
(11*W[3,5,3,3])/8-W[3,5,3,5]+W[3,5,3,6]/6-W[3,5,3,8]/3+
W[3,5,3,10]/6-W[3,5,3,11]/6+(4*W[3,5,3,15])/3+
(17*W[3,5,3,16])/24-(7*W[3,5,3,17])/6+(5*W[3,5,3,18])/24+
(5*W[3,5,3,19])/24-(35*W[3,5,3,20])/24+W[3,5,3,21]/6+
(5*W[3,5,3,26])/8+(5*W[3,5,3,27])/12-(5*W[3,5,3,28])/24-
W[3,5,3,29]/6-W[3,5,3,30]/8+W[3,5,4,1]/6+
(5*W[3,5,4,2])/4-(7*W[3,5,4,4])/12-(11*W[3,5,4,5])/12-
W[3,5,4,6]/6+W[3,5,4,9]/3-W[3,5,4,11]/6+W[3,5,4,13]/3-
W[3,5,4,14]/3+W[3,5,4,16]/6-W[3,5,4,17]/3+W[3,5,4,18]/12+
W[3,5,4,19]/12-W[3,5,4,20]/4+W[3,5,4,26]/12-
W[3,5,4,28]/6-W[3,5,4,29]/12-W[3,5,4,30]/6-
(7*W[3,5,5,1])/24+W[3,5,5,3]/2-(13*W[3,5,5,4])/12-
(11*W[3,5,5,5])/24-W[3,5,5,8]/6+(2*W[3,5,5,12])/3-
W[3,5,5,14]/3-(4*W[3,5,5,15])/3+W[3,5,5,16]/8+
(5*W[3,5,5,17])/24+(7*W[3,5,5,18])/24-(5*W[3,5,5,19])/24+
(3*W[3,5,5,20])/2+W[3,5,5,24]/6+W[3,5,5,26]/3-
W[3,5,5,27]/24-(5*W[3,5,5,28])/12+W[3,5,5,29]/8+
(3*W[3,5,5,30])/8-W[3,5,8,1]-W[3,5,8,3]/2+W[3,5,8,5]+
W[3,5,8,20]/2-W[3,5,8,28]/2-W[3,5,8,29]/2-W[3,5,8,30]/2+
W[3,5,10,2]-W[3,5,10,3]-W[3,5,10,5]/2+W[3,5,10,17]/2-
W[3,5,10,26]/2-W[3,5,10,27]/2-W[3,5,10,30]/2-
(2*W[3,5,12,2])/3-(5*W[3,5,12,3])/3+(2*W[3,5,12,5])/3+
(5*W[3,5,12,17])/3-(2*W[3,5,12,26])/3+(2*W[3,5,12,28])/3+
(2*W[3,5,13,4])/3+W[3,5,13,5]-(2*W[3,5,13,18])/3-
W[3,5,13,20]-(5*W[3,5,15,1])/6-W[3,5,15,2]/2-
W[3,5,15,3]/3+W[3,5,15,5]/3+W[3,5,15,17]/2+
(5*W[3,5,15,20])/6-W[3,5,15,26]/3+W[3,5,15,29]/3+
(5*W[3,5,16,1])/12-(2*W[3,5,16,2])/3+(7*W[3,5,16,3])/8+
(7*W[3,5,16,4])/12+(11*W[3,5,16,5])/24-W[3,5,16,8]/6-
W[3,5,16,9]/3-W[3,5,16,10]/6-W[3,5,16,11]/6-
W[3,5,16,14]/3+W[3,5,16,16]/3+W[3,5,16,17]/12+
W[3,5,16,18]/8-(5*W[3,5,16,19])/24-W[3,5,16,20]/3-
W[3,5,16,21]/6-W[3,5,16,24]/6-W[3,5,16,26]/12+
(5*W[3,5,16,27])/24+(13*W[3,5,16,28])/24+(5*W[3,5,16,29])/12+
W[3,5,16,30]/12+W[3,5,17,1]/8-(7*W[3,5,17,2])/8+
(7*W[3,5,17,3])/12-(5*W[3,5,17,4])/12+(5*W[3,5,17,5])/8-
W[3,5,17,6]/6+W[3,5,17,9]/3-W[3,5,17,15]/6+
W[3,5,17,16]/6-W[3,5,17,17]/3-(7*W[3,5,17,18])/24+
W[3,5,17,19]/6+(7*W[3,5,17,20])/12-W[3,5,17,24]/6-
W[3,5,17,25]/3+W[3,5,17,27]/4-W[3,5,17,28]/8-
W[3,5,17,29]/6-W[3,5,17,30]/6-W[3,5,18,1]/6-
(5*W[3,5,18,2])/24-W[3,5,18,3]/24-W[3,5,18,4]/12+
(5*W[3,5,18,5])/24+W[3,5,18,6]/6+W[3,5,18,10]/6+
W[3,5,18,11]/6-W[3,5,18,13]/3+W[3,5,18,16]/24-
(11*W[3,5,18,17])/24+(5*W[3,5,18,18])/24-W[3,5,18,19]/6+
W[3,5,18,20]/12+W[3,5,18,21]/6+W[3,5,18,24]/6+
W[3,5,18,25]/3+W[3,5,18,26]/12+W[3,5,18,27]/12+
W[3,5,18,28]/12-W[3,5,18,29]/24+W[3,5,18,30]/24+
(3*W[3,5,19,1])/8+W[3,5,19,2]/12+(7*W[3,5,19,3])/24-
(5*W[3,5,19,5])/8+W[3,5,19,6]/6+W[3,5,19,8]/6+
W[3,5,19,14]/3-(3*W[3,5,19,16])/8+W[3,5,19,18]/12-
(3*W[3,5,19,19])/8-(13*W[3,5,19,20])/24+W[3,5,19,21]/6+
W[3,5,19,24]/6-W[3,5,19,25]/3+W[3,5,19,26]/8-
W[3,5,19,27]/6+W[3,5,19,29]/4+W[3,5,19,30]/8+
(9*W[3,5,20,1])/8-(3*W[3,5,20,2])/8-(11*W[3,5,20,3])/8-
W[3,5,20,4]/4+(5*W[3,5,20,5])/12+W[3,5,20,8]/3-
W[3,5,20,9]/3-W[3,5,20,15]/6-W[3,5,20,16]/3+
(11*W[3,5,20,17])/12+W[3,5,20,18]/6-(7*W[3,5,20,19])/24+
(7*W[3,5,20,20])/6-W[3,5,20,21]/6-W[3,5,20,25]/3-
W[3,5,20,26]/6-W[3,5,20,27]/24+W[3,5,20,29]/6+
W[3,5,20,30]/12+W[3,5,26,2]/3+W[3,5,26,3]/12+
W[3,5,26,4]/12-W[3,5,26,5]/12+W[3,5,26,16]/12-
W[3,5,26,18]/6-W[3,5,26,20]/3-W[3,5,26,30]/12-
W[3,5,27,1]/4+W[3,5,27,3]/4+W[3,5,27,4]/12-
W[3,5,27,5]/12+W[3,5,27,18]/12-W[3,5,27,20]/12+
W[3,5,27,27]/12-W[3,5,27,29]/12-W[3,5,28,1]/4+
W[3,5,28,2]/6-W[3,5,28,3]/12+W[3,5,28,4]/4-W[3,5,28,5]/4+
W[3,5,28,16]/6+W[3,5,28,18]/4-W[3,5,28,20]/4+
W[3,5,28,27]/12+W[3,5,28,29]/12-W[3,5,29,2]/6-
W[3,5,29,3]/12+W[3,5,29,4]/12-W[3,5,29,5]/12+
W[3,5,29,16]/12+W[3,5,29,20]/6+W[3,5,29,29]/6+
W[3,5,29,30]/12+W[3,5,30,1]/4+W[3,5,30,2]/3-
W[3,5,30,3]/6+W[3,5,30,16]/12-W[3,5,30,18]/4-
W[3,5,30,20]/4-W[3,5,30,27]/12+W[3,5,30,29]/12-
W[3,5,30,30]/12-W[3,8,1,2]/3-W[3,8,1,3]/3+W[3,8,1,4]/3+
W[3,8,1,5]-(4*W[3,8,1,14])/3-W[3,8,1,19]/3+W[3,8,1,20]/3+
(2*W[3,8,1,24])/3-W[3,8,1,29]/3-(2*W[3,8,1,30])/3-
W[3,8,3,2]/3+W[3,8,3,3]/3-W[3,8,3,4]/3+W[3,8,3,5]/3-
W[3,8,3,16]/3+W[3,8,3,20]/3-W[3,8,3,29]/3-
(4*W[3,8,5,1])/3+W[3,8,5,2]/3-W[3,8,5,4]/3+W[3,8,5,5]/3+
(4*W[3,8,5,14])/3+W[3,8,5,16]/3-(2*W[3,8,5,24])/3-
W[3,8,5,28]/3+W[3,8,5,30]/3+(7*W[3,8,8,1])/3+
(4*W[3,8,8,3])/3-(7*W[3,8,8,5])/3-W[3,8,8,16]+
W[3,8,8,19]-(4*W[3,8,8,20])/3+(4*W[3,8,8,28])/3+
(4*W[3,8,8,29])/3+(4*W[3,8,8,30])/3-(4*W[3,8,16,1])/3+
W[3,8,16,2]/3-(2*W[3,8,16,3])/3-W[3,8,16,4]/3-
W[3,8,16,5]/3+(4*W[3,8,16,14])/3-W[3,8,16,19]/3+
(2*W[3,8,16,20])/3+(2*W[3,8,16,24])/3-W[3,8,16,28]-
(2*W[3,8,16,29])/3-W[3,8,16,30]/3+W[3,8,19,1]/3-
W[3,8,19,2]/3-W[3,8,19,3]/3+W[3,8,19,4]/3+
(4*W[3,8,19,5])/3-(4*W[3,8,19,14])/3+(2*W[3,8,19,16])/3-
W[3,8,19,19]/3+W[3,8,19,20]/3-(2*W[3,8,19,24])/3-
W[3,8,19,29]/3-(2*W[3,8,19,30])/3+W[3,8,20,2]/3-
W[3,8,20,3]/3+W[3,8,20,4]/3-W[3,8,20,5]/3+W[3,8,20,16]/3-
W[3,8,20,20]/3+W[3,8,20,29]/3-W[3,8,28,2]/3+
W[3,8,28,3]/3-W[3,8,28,4]/3+W[3,8,28,5]/3-W[3,8,28,16]/3+
W[3,8,28,20]/3-W[3,8,28,29]/3-W[3,8,29,2]/3+
W[3,8,29,3]/3-W[3,8,29,4]/3+W[3,8,29,5]/3-W[3,8,29,16]/3+
W[3,8,29,20]/3-W[3,8,29,29]/3-W[3,8,30,2]/3+
W[3,8,30,3]/3-W[3,8,30,4]/3+W[3,8,30,5]/3-W[3,8,30,16]/3+
W[3,8,30,20]/3-W[3,8,30,29]/3+W[3,13,4,5]/3-
W[3,13,4,20]/3+W[3,13,5,4]/3+W[3,13,5,5]-W[3,13,5,18]/3-
W[3,13,5,20]-W[3,13,18,5]/3+W[3,13,18,20]/3-
W[3,13,20,4]/3-W[3,13,20,5]+W[3,13,20,18]/3+
W[3,13,20,20]-W[3,15,1,3]/6+W[3,15,1,4]/6+W[3,15,1,5]/6-
(2*W[3,15,1,9])/3-W[3,15,1,16]/6+W[3,15,1,17]/3+
W[3,15,1,20]-(2*W[3,15,1,25])/3+W[3,15,1,29]/3+
W[3,15,1,30]/6-(2*W[3,15,2,1])/3-(5*W[3,15,2,3])/6-
W[3,15,2,4]/6+(5*W[3,15,2,5])/6+(2*W[3,15,2,9])/3+
W[3,15,2,16]/6+W[3,15,2,17]/3+W[3,15,2,20]/3-
(2*W[3,15,2,25])/3-W[3,15,2,26]+(2*W[3,15,2,29])/3-
W[3,15,2,30]/6-(2*W[3,15,3,2])/3+W[3,15,3,3]/6-
W[3,15,3,4]/6+W[3,15,3,5]/6-W[3,15,3,16]/6+
(2*W[3,15,3,20])/3+W[3,15,3,30]/6+(2*W[3,15,5,2])/3-
W[3,15,5,3]/6+W[3,15,5,4]/6-W[3,15,5,5]/6+W[3,15,5,16]/6-
(2*W[3,15,5,20])/3-W[3,15,5,30]/6+(5*W[3,15,15,1])/3+
W[3,15,15,2]+(2*W[3,15,15,3])/3-(2*W[3,15,15,5])/3-
W[3,15,15,17]-(5*W[3,15,15,20])/3+(2*W[3,15,15,26])/3-
(2*W[3,15,15,29])/3-W[3,15,17,1]/3-(2*W[3,15,17,2])/3-
W[3,15,17,3]/6+W[3,15,17,4]/6+W[3,15,17,5]/6-
(2*W[3,15,17,9])/3-W[3,15,17,16]/6+W[3,15,17,17]/3+
(2*W[3,15,17,20])/3+(2*W[3,15,17,25])/3+W[3,15,17,29]/3+
W[3,15,17,30]/6-(2*W[3,15,20,1])/3-W[3,15,20,2]/3+
W[3,15,20,3]/2-W[3,15,20,4]/6-W[3,15,20,5]/2+
(2*W[3,15,20,9])/3+W[3,15,20,16]/6-W[3,15,20,20]/3+
(2*W[3,15,20,25])/3+W[3,15,20,26]/3-(2*W[3,15,20,29])/3-
W[3,15,20,30]/6-(2*W[3,15,26,2])/3+W[3,15,26,3]/6-
W[3,15,26,4]/6+W[3,15,26,5]/6-W[3,15,26,16]/6+
(2*W[3,15,26,20])/3+W[3,15,26,30]/6+(2*W[3,15,29,2])/3-
W[3,15,29,3]/6+W[3,15,29,4]/6-W[3,15,29,5]/6+
W[3,15,29,16]/6-(2*W[3,15,29,20])/3-W[3,15,29,30]/6+
W[3,16,1,1]/12-(7*W[3,16,1,2])/24-(11*W[3,16,1,3])/24-
W[3,16,1,4]/4-W[3,16,1,5]/6+W[3,16,1,6]/6+W[3,16,1,8]/6-
W[3,16,1,9]/6+W[3,16,1,11]/3+W[3,16,1,13]/6+
W[3,16,1,14]/3+W[3,16,1,15]/3-W[3,16,1,16]/24-
W[3,16,1,18]/24-W[3,16,1,19]/24-W[3,16,1,20]/8-
W[3,16,1,24]/6-W[3,16,1,26]/12-W[3,16,1,27]/24-
(5*W[3,16,1,28])/24+(7*W[3,16,1,29])/24+(7*W[3,16,1,30])/24-
(5*W[3,16,2,1])/8+W[3,16,2,2]/2+W[3,16,2,3]/8-
W[3,16,2,4]/4-W[3,16,2,5]/4+W[3,16,2,9]/6+W[3,16,2,14]/3-
W[3,16,2,15]/3+(3*W[3,16,2,16])/8+(11*W[3,16,2,17])/24+
W[3,16,2,19]/6-W[3,16,2,20]/6-(11*W[3,16,2,26])/24-
W[3,16,2,28]/6-W[3,16,2,29]/6-(5*W[3,16,2,30])/24-
(7*W[3,16,3,1])/24+W[3,16,3,2]/8-(5*W[3,16,3,3])/24-
(5*W[3,16,3,4])/24+(3*W[3,16,3,5])/8+W[3,16,3,6]/6-
W[3,16,3,13]/6+W[3,16,3,15]/3+(5*W[3,16,3,16])/24-
(5*W[3,16,3,17])/24-W[3,16,3,18]/8+(5*W[3,16,3,19])/24-
(5*W[3,16,3,20])/24+W[3,16,3,26]/6+W[3,16,3,27]/12-
W[3,16,3,28]/8+W[3,16,3,30]/8+W[3,16,4,1]/6-
W[3,16,4,2]/12-W[3,16,4,3]/24+W[3,16,4,4]/4+
(7*W[3,16,4,5])/24-W[3,16,4,6]/6+W[3,16,4,9]/6-
W[3,16,4,11]/3-W[3,16,4,13]/6-W[3,16,4,14]/3-
W[3,16,4,16]/2-W[3,16,4,17]/4+W[3,16,4,18]/8+
(5*W[3,16,4,19])/24+W[3,16,4,20]/2+W[3,16,4,26]/3-
W[3,16,4,27]/24-W[3,16,4,28]/24-W[3,16,4,29]/4-
W[3,16,4,30]/12+W[3,16,5,1]/4-W[3,16,5,2]/4+
(7*W[3,16,5,3])/8+(7*W[3,16,5,4])/24+W[3,16,5,5]/3-
W[3,16,5,8]/6-W[3,16,5,10]/3-W[3,16,5,13]/6-
W[3,16,5,14]/3-W[3,16,5,15]/3+(11*W[3,16,5,16])/24-
W[3,16,5,17]/8+W[3,16,5,18]/6-(3*W[3,16,5,19])/8-
(7*W[3,16,5,20])/24+W[3,16,5,24]/6+W[3,16,5,26]/8+
W[3,16,5,27]/4+(3*W[3,16,5,28])/8+W[3,16,5,29]/24-
W[3,16,5,30]/8-W[3,16,8,1]/3-W[3,16,8,3]/2+W[3,16,8,5]/3-
W[3,16,8,16]/3+W[3,16,8,19]/3+W[3,16,8,20]/2-
W[3,16,8,28]/2-W[3,16,8,29]/2-W[3,16,8,30]/2+
(3*W[3,16,16,1])/8+(3*W[3,16,16,2])/8+(5*W[3,16,16,3])/24-
(5*W[3,16,16,4])/12+(13*W[3,16,16,5])/24-W[3,16,16,8]/6-
W[3,16,16,9]/6-W[3,16,16,14]/3+(2*W[3,16,16,16])/3+
W[3,16,16,17]/24-W[3,16,16,18]/4-W[3,16,16,19]/4-
(7*W[3,16,16,20])/24+W[3,16,16,22]/3-W[3,16,16,24]/6-
W[3,16,16,26]/24-W[3,16,16,27]/12+W[3,16,16,28]/3+
(5*W[3,16,16,29])/24+W[3,16,17,1]/12+W[3,16,17,2]/8-
(3*W[3,16,17,3])/8-W[3,16,17,4]/12-(7*W[3,16,17,5])/24+
W[3,16,17,6]/6-W[3,16,17,9]/6+W[3,16,17,10]/3+
W[3,16,17,15]/3-W[3,16,17,16]/24-W[3,16,17,17]/24+
W[3,16,17,18]/24-W[3,16,17,19]/12+W[3,16,17,20]/6-
W[3,16,17,24]/6-W[3,16,17,27]/6+W[3,16,17,29]/24+
W[3,16,17,30]/24+W[3,16,18,1]/24-W[3,16,18,3]/8+
W[3,16,18,4]/24+W[3,16,18,5]/12-W[3,16,18,6]/6+
W[3,16,18,13]/6-W[3,16,18,16]/4-W[3,16,18,17]/24-
(7*W[3,16,18,18])/24+W[3,16,18,19]/8-W[3,16,18,20]/12+
W[3,16,18,24]/6+W[3,16,18,26]/12+W[3,16,18,28]/24+
W[3,16,18,29]/24+W[3,16,18,30]/12-(5*W[3,16,19,1])/24+
W[3,16,19,2]/3+W[3,16,19,3]/24+W[3,16,19,4]/24-
(17*W[3,16,19,5])/24-W[3,16,19,6]/6+W[3,16,19,8]/6+
W[3,16,19,14]/3-W[3,16,19,16]/12+W[3,16,19,17]/12+
W[3,16,19,18]/8+W[3,16,19,19]/2-W[3,16,19,20]/8-
W[3,16,19,21]/3+W[3,16,19,24]/6+(5*W[3,16,19,27])/24+
W[3,16,19,29]/8+W[3,16,19,30]/3+(7*W[3,16,20,1])/24-
W[3,16,20,2]/3+W[3,16,20,3]/8+(5*W[3,16,20,4])/12-
(3*W[3,16,20,5])/8+W[3,16,20,9]/6+W[3,16,20,13]/6-
W[3,16,20,15]/3-(7*W[3,16,20,16])/24+W[3,16,20,17]/12-
W[3,16,20,18]/12-(7*W[3,16,20,19])/24+W[3,16,20,20]/8+
W[3,16,20,21]/3-W[3,16,20,22]/3+(5*W[3,16,20,26])/24-
(5*W[3,16,20,27])/24-W[3,16,20,28]/24-W[3,16,20,29]/6+
(3*W[3,16,20,30])/8+W[3,16,22,3]/3+W[3,16,22,16]/3-
W[3,16,22,19]/3-W[3,16,22,20]/3-W[3,16,22,26]/3+
W[3,16,22,28]/3+W[3,16,22,29]/3-W[3,16,22,30]/3-
W[3,16,26,1]/4-W[3,16,26,2]/3+W[3,16,26,3]/6-
W[3,16,26,16]/12+W[3,16,26,18]/4+W[3,16,26,20]/4+
W[3,16,26,27]/12-W[3,16,26,29]/12+W[3,16,26,30]/12+
W[3,16,28,2]/6+W[3,16,28,4]/6-W[3,16,28,5]/6+
W[3,16,28,16]/6-W[3,16,28,18]/6-W[3,16,28,20]/6+
W[3,16,28,29]/6+W[3,16,29,2]/6+W[3,16,29,4]/6-
W[3,16,29,5]/6+W[3,16,29,16]/6-W[3,16,29,18]/6-
W[3,16,29,20]/6+W[3,16,29,29]/6+W[3,17,1,1]/12-
W[3,17,1,2]/24-W[3,17,1,3]/8-W[3,17,1,4]/4+
(7*W[3,17,1,5])/24+W[3,17,1,6]/3+W[3,17,1,9]/6+
W[3,17,1,11]/6+W[3,17,1,13]/6-W[3,17,1,15]/3-
W[3,17,1,16]/8-(7*W[3,17,1,17])/24-(3*W[3,17,1,18])/8-
W[3,17,1,19]/12-W[3,17,1,20]/12+W[3,17,1,24]/6+
W[3,17,1,25]/6-W[3,17,1,26]/8+(5*W[3,17,1,27])/24+
W[3,17,1,28]/12+W[3,17,1,30]/24+W[3,17,2,1]/8+
W[3,17,2,2]/6-(3*W[3,17,2,3])/8+W[3,17,2,4]/12-
W[3,17,2,5]/2-W[3,17,2,9]/6+W[3,17,2,10]/6-
W[3,17,2,11]/6+W[3,17,2,15]/3+(5*W[3,17,2,16])/8+
(17*W[3,17,2,17])/24-W[3,17,2,18]/12+W[3,17,2,19]/12-
W[3,17,2,20]/2+W[3,17,2,21]/6+W[3,17,2,25]/6-
(7*W[3,17,2,26])/24-W[3,17,2,27]/4-W[3,17,2,28]/12-
W[3,17,2,29]/6-(13*W[3,17,2,30])/24+W[3,17,3,1]/8+
(17*W[3,17,3,2])/24-W[3,17,3,3]/4+(7*W[3,17,3,4])/24-
W[3,17,3,10]/6+W[3,17,3,11]/6-W[3,17,3,13]/6-
W[3,17,3,15]/6-W[3,17,3,16]/24-(5*W[3,17,3,17])/24+
W[3,17,3,18]/4-(11*W[3,17,3,20])/24-W[3,17,3,21]/6-
W[3,17,3,27]/4+W[3,17,3,28]/8+W[3,17,3,29]/4+
W[3,17,3,30]/8-W[3,17,4,1]/6+(7*W[3,17,4,3])/24+
W[3,17,4,4]/3-W[3,17,4,5]/6-W[3,17,4,9]/6-W[3,17,4,11]/6+
W[3,17,4,13]/6+(3*W[3,17,4,17])/8+W[3,17,4,18]/24-
W[3,17,4,20]/24-W[3,17,4,26]/8-W[3,17,4,27]/24+
W[3,17,4,29]/24-W[3,17,4,30]/12+(5*W[3,17,5,1])/24-
(5*W[3,17,5,2])/12-(3*W[3,17,5,3])/4-W[3,17,5,4]/4+
W[3,17,5,5]/3+W[3,17,5,10]/3+W[3,17,5,13]/6+
W[3,17,5,15]/6-(5*W[3,17,5,16])/24+W[3,17,5,17]/6-
(11*W[3,17,5,18])/24+(17*W[3,17,5,20])/24-W[3,17,5,24]/6-
(17*W[3,17,5,26])/24-W[3,17,5,27]/6+W[3,17,5,28]/12+
W[3,17,5,29]/6-(11*W[3,17,5,30])/24-W[3,17,10,2]+
W[3,17,10,3]+W[3,17,10,5]/2-W[3,17,10,17]/2+
W[3,17,10,26]/2+W[3,17,10,27]/2+W[3,17,10,30]/2-
W[3,17,15,1]/3+W[3,17,15,3]/2-W[3,17,15,5]/2+
W[3,17,15,20]/3+W[3,17,15,26]/2-W[3,17,15,29]/2-
W[3,17,16,1]/24+(13*W[3,17,16,2])/24-(3*W[3,17,16,3])/8-
W[3,17,16,4]/3-(11*W[3,17,16,5])/24+W[3,17,16,9]/6+
W[3,17,16,10]/6+W[3,17,16,11]/6+W[3,17,16,16]/6-
(5*W[3,17,16,17])/24-W[3,17,16,19]/6+W[3,17,16,20]/24+
W[3,17,16,21]/6+W[3,17,16,24]/6+(5*W[3,17,16,26])/24-
W[3,17,16,27]/4-W[3,17,16,28]/6-(5*W[3,17,16,29])/24-
W[3,17,16,30]/12-W[3,17,17,1]/8+(25*W[3,17,17,2])/24-
(5*W[3,17,17,3])/24+(3*W[3,17,17,4])/8+W[3,17,17,9]/6-
W[3,17,17,10]/3-W[3,17,17,15]/3-(5*W[3,17,17,16])/24-
W[3,17,17,17]/4+(3*W[3,17,17,18])/8-W[3,17,17,19]/12-
W[3,17,17,20]/2+W[3,17,17,24]/6-W[3,17,17,25]/6-
W[3,17,17,28]/8+W[3,17,17,29]/12+(5*W[3,17,17,30])/24-
W[3,17,18,1]/24+W[3,17,18,2]/12+W[3,17,18,3]/2+
W[3,17,18,4]/8-(3*W[3,17,18,5])/8-W[3,17,18,6]/3-
W[3,17,18,10]/6-W[3,17,18,11]/6-W[3,17,18,13]/6+
W[3,17,18,16]/12+(13*W[3,17,18,17])/24+W[3,17,18,18]/3+
W[3,17,18,19]/12-W[3,17,18,20]/12-W[3,17,18,21]/6-
W[3,17,18,24]/6-W[3,17,18,25]/6-W[3,17,18,27]/12+
W[3,17,18,28]/24+W[3,17,18,29]/24+W[3,17,19,1]/12+
W[3,17,19,2]/12-W[3,17,19,16]/6-W[3,17,19,17]/12-
W[3,17,19,18]/12+W[3,17,19,19]/12-W[3,17,19,20]/12+
W[3,17,19,21]/6-W[3,17,19,24]/6+W[3,17,19,25]/6+
W[3,17,19,26]/8+W[3,17,19,27]/24+W[3,17,19,29]/24+
W[3,17,19,30]/6-W[3,17,20,1]/12-W[3,17,20,2]/3-
(7*W[3,17,20,3])/24+W[3,17,20,4]/8+(17*W[3,17,20,5])/24-
W[3,17,20,9]/6-W[3,17,20,13]/6+W[3,17,20,15]/3-
W[3,17,20,16]/8-W[3,17,20,17]/3-W[3,17,20,18]/12+
W[3,17,20,19]/12+W[3,17,20,20]/12-W[3,17,20,21]/6-
W[3,17,20,25]/6-W[3,17,20,26]/12+(7*W[3,17,20,27])/24+
W[3,17,20,28]/24+W[3,17,20,29]/4+W[3,17,20,30]/8+
W[3,17,27,1]/4-W[3,17,27,3]/4-W[3,17,27,4]/12+
W[3,17,27,5]/12-W[3,17,27,18]/12+W[3,17,27,20]/12-
W[3,17,27,27]/12+W[3,17,27,29]/12-W[3,17,29,1]/4-
W[3,17,29,2]/3+W[3,17,29,3]/6-W[3,17,29,16]/12+
W[3,17,29,18]/4+W[3,17,29,20]/4+W[3,17,29,27]/12-
W[3,17,29,29]/12+W[3,17,29,30]/12-W[3,17,30,1]/4-
W[3,17,30,2]/3+W[3,17,30,3]/6-W[3,17,30,16]/12+
W[3,17,30,18]/4+W[3,17,30,20]/4+W[3,17,30,27]/12-
W[3,17,30,29]/12+W[3,17,30,30]/12+W[3,18,1,17]/6-
W[3,18,1,19]/6+W[3,18,1,24]/6-W[3,18,1,25]/6+
(5*W[3,18,1,26])/12-(5*W[3,18,1,28])/12-(5*W[3,18,1,29])/12+
W[3,18,2,2]/3+W[3,18,2,3]/8-W[3,18,2,5]/12-
W[3,18,2,17]/24+(5*W[3,18,2,18])/24+W[3,18,2,19]/12-
W[3,18,2,20]/8-W[3,18,2,25]/6-W[3,18,2,26]/24-
W[3,18,2,27]/8-W[3,18,2,28]/12+W[3,18,2,29]/24+
W[3,18,3,2]/8+(3*W[3,18,3,5])/8-W[3,18,3,16]/8+
W[3,18,3,17]/12-W[3,18,3,19]/12-(3*W[3,18,3,20])/8-
(5*W[3,18,3,26])/24+(5*W[3,18,3,28])/24+W[3,18,3,29]/3+
W[3,18,3,30]/8+W[3,18,4,5]/8+W[3,18,4,17]/8-
W[3,18,4,19]/8-W[3,18,4,20]/8-W[3,18,4,26]/24+
W[3,18,4,28]/24+W[3,18,4,29]/24-W[3,18,5,1]/12-
W[3,18,5,2]/12+(7*W[3,18,5,3])/24+W[3,18,5,4]/24+
W[3,18,5,5]/8-W[3,18,5,13]/3+(7*W[3,18,5,16])/24-
W[3,18,5,17]/4+W[3,18,5,18]/3+W[3,18,5,19]/6-
W[3,18,5,20]/12-W[3,18,5,24]/6+W[3,18,5,26]/12-
W[3,18,5,27]/24+W[3,18,5,28]/24+W[3,18,5,30]/24-
(2*W[3,18,6,17])/3+(2*W[3,18,6,19])/3-(2*W[3,18,13,5])/3+
(2*W[3,18,13,20])/3-W[3,18,16,3]/8+W[3,18,16,5]/8-
W[3,18,16,16]/3-W[3,18,16,17]/12-(5*W[3,18,16,18])/24+
W[3,18,16,19]/24+W[3,18,16,20]/12+W[3,18,16,24]/6+
W[3,18,16,26]/12+W[3,18,16,27]/8+W[3,18,16,28]/24-
W[3,18,16,29]/12-W[3,18,17,1]/12-W[3,18,17,2]/24+
W[3,18,17,3]/6+W[3,18,17,4]/24-W[3,18,17,5]/3-
W[3,18,17,6]/3-W[3,18,17,16]/12+(3*W[3,18,17,17])/8+
W[3,18,17,18]/8-W[3,18,17,19]/6-W[3,18,17,20]/12+
W[3,18,17,24]/6+W[3,18,17,25]/6-W[3,18,17,27]/12+
W[3,18,17,28]/12+W[3,18,17,29]/8+W[3,18,17,30]/12+
(5*W[3,18,18,2])/24+(5*W[3,18,18,5])/12-(5*W[3,18,18,16])/24+
(5*W[3,18,18,17])/24-(5*W[3,18,18,19])/24-
(5*W[3,18,18,20])/12-W[3,18,18,24]/6+W[3,18,18,25]/6-
W[3,18,18,26]/6+W[3,18,18,28]/6+W[3,18,18,29]/24-
W[3,18,18,30]/8+W[3,18,19,1]/12+W[3,18,19,2]/12-
W[3,18,19,3]/6-W[3,18,19,4]/24+W[3,18,19,5]/12+
W[3,18,19,6]/3+W[3,18,19,16]/24+W[3,18,19,17]/6-
W[3,18,19,18]/8-(3*W[3,18,19,19])/8+W[3,18,19,20]/3-
W[3,18,19,24]/6-W[3,18,19,25]/6-W[3,18,19,26]/12+
W[3,18,19,27]/12-W[3,18,19,30]/24+W[3,18,20,1]/12-
(7*W[3,18,20,2])/24-(7*W[3,18,20,3])/24-W[3,18,20,4]/24+
W[3,18,20,5]/12+W[3,18,20,13]/3+W[3,18,20,16]/12-
W[3,18,20,17]/6-W[3,18,20,18]/3+W[3,18,20,19]/4-
W[3,18,20,20]/8+W[3,18,20,25]/6-W[3,18,20,26]/24+
W[3,18,20,27]/24-W[3,18,20,28]/12-W[3,18,20,29]/12-
W[3,18,20,30]/12+W[3,18,26,1]/4-W[3,18,26,3]/4-
W[3,18,26,4]/12+W[3,18,26,5]/12-W[3,18,26,18]/12+
W[3,18,26,20]/12-W[3,18,26,27]/12+W[3,18,26,29]/12-
W[3,18,28,1]/4+W[3,18,28,3]/4+W[3,18,28,4]/12-
W[3,18,28,5]/12+W[3,18,28,18]/12-W[3,18,28,20]/12+
W[3,18,28,27]/12-W[3,18,28,29]/12-W[3,18,29,1]/4+
W[3,18,29,3]/4+W[3,18,29,4]/12-W[3,18,29,5]/12+
W[3,18,29,18]/12-W[3,18,29,20]/12+W[3,18,29,27]/12-
W[3,18,29,29]/12-W[3,19,1,1]/12-W[3,19,1,2]/8+
(3*W[3,19,1,3])/8+W[3,19,1,5]/12-W[3,19,1,6]/3-
W[3,19,1,8]/6-W[3,19,1,11]/6-W[3,19,1,13]/6+
W[3,19,1,14]/3+W[3,19,1,16]/24+W[3,19,1,17]/12+
(3*W[3,19,1,18])/8+(7*W[3,19,1,19])/24-W[3,19,1,20]/24-
W[3,19,1,24]/6-W[3,19,1,25]/6-W[3,19,1,26]/12-
(5*W[3,19,1,27])/24+W[3,19,1,28]/8+W[3,19,1,29]/8+
W[3,19,1,30]/8-(5*W[3,19,2,1])/24+W[3,19,2,2]/3-
W[3,19,2,3]/8-(5*W[3,19,2,4])/12-W[3,19,2,5]/24-
W[3,19,2,10]/6-W[3,19,2,11]/6+W[3,19,2,14]/3+
(11*W[3,19,2,16])/24+W[3,19,2,17]/6-W[3,19,2,19]/24+
(5*W[3,19,2,20])/24-W[3,19,2,21]/6-W[3,19,2,25]/6+
W[3,19,2,26]/6+W[3,19,2,27]/4+W[3,19,2,28]/24-
W[3,19,2,29]/24+(5*W[3,19,2,30])/24+W[3,19,3,1]/8-
(5*W[3,19,3,2])/24-(3*W[3,19,3,3])/2+(5*W[3,19,3,4])/24-
W[3,19,3,5]/24-W[3,19,3,8]/3+W[3,19,3,10]/6-
W[3,19,3,11]/6+W[3,19,3,13]/6+(19*W[3,19,3,16])/24-
W[3,19,3,18]/4-(13*W[3,19,3,19])/24+W[3,19,3,20]/2+
W[3,19,3,21]/6-W[3,19,3,26]/8+W[3,19,3,27]/4+
W[3,19,3,28]/4-(3*W[3,19,3,29])/8-(5*W[3,19,3,30])/8-
W[3,19,4,1]/12+(5*W[3,19,4,3])/24+(5*W[3,19,4,4])/12+
W[3,19,4,5]/24+W[3,19,4,11]/6-W[3,19,4,13]/6-
W[3,19,4,14]/3-W[3,19,4,18]/24+(3*W[3,19,4,19])/8-
W[3,19,4,20]/12+W[3,19,4,27]/24-W[3,19,4,28]/8+
(7*W[3,19,5,1])/12-W[3,19,5,2]/8+W[3,19,5,3]/24+
W[3,19,5,4]/8-W[3,19,5,5]/12+W[3,19,5,8]/6+
W[3,19,5,10]/6+W[3,19,5,13]/6-W[3,19,5,14]/3-
(2*W[3,19,5,16])/3-W[3,19,5,17]/12+W[3,19,5,18]/12-
W[3,19,5,19]/6-(11*W[3,19,5,20])/24+W[3,19,5,24]/6-
W[3,19,5,26]/24-(7*W[3,19,5,27])/24+W[3,19,5,28]/12+
W[3,19,5,29]/4-(2*W[3,19,8,1])/3-W[3,19,8,3]/2+
(2*W[3,19,8,5])/3+W[3,19,8,16]-W[3,19,8,19]+
W[3,19,8,20]/2-W[3,19,8,28]/2-W[3,19,8,29]/2-
W[3,19,8,30]/2+(3*W[3,19,16,1])/8+W[3,19,16,2]/8+
W[3,19,16,3]/8+W[3,19,16,4]/6-W[3,19,16,5]/2+
W[3,19,16,8]/6-W[3,19,16,10]/6+W[3,19,16,11]/6-
W[3,19,16,14]/3-W[3,19,16,16]/6-W[3,19,16,17]/12+
W[3,19,16,18]/12+(19*W[3,19,16,19])/24-W[3,19,16,20]/4-
W[3,19,16,21]/6-W[3,19,16,24]/6+W[3,19,16,26]/12+
W[3,19,16,27]/4+(7*W[3,19,16,28])/24+W[3,19,16,29]/4+
W[3,19,16,30]/6-W[3,19,17,1]/12+W[3,19,17,2]/6+
W[3,19,17,5]/12-W[3,19,17,10]/6-W[3,19,17,16]/12-
W[3,19,17,17]/12+W[3,19,17,18]/12+W[3,19,17,19]/12-
W[3,19,17,24]/6+W[3,19,17,25]/6-W[3,19,17,27]/24-
W[3,19,17,28]/8+W[3,19,17,29]/12+W[3,19,17,30]/12+
W[3,19,18,1]/24-W[3,19,18,2]/12-W[3,19,18,3]/2-
W[3,19,18,4]/8+W[3,19,18,5]/12+W[3,19,18,6]/3+
W[3,19,18,10]/6+W[3,19,18,11]/6+W[3,19,18,13]/6-
W[3,19,18,16]/12-W[3,19,18,17]/12-W[3,19,18,18]/3-
(13*W[3,19,18,19])/24+(3*W[3,19,18,20])/8+W[3,19,18,21]/6+
W[3,19,18,24]/6+W[3,19,18,25]/6-W[3,19,18,26]/24+
W[3,19,18,27]/12-W[3,19,18,29]/12-W[3,19,18,30]/12+
W[3,19,19,1]/8-W[3,19,19,2]/24-(13*W[3,19,19,3])/24+
(3*W[3,19,19,4])/8-W[3,19,19,5]/2-W[3,19,19,8]/6+
W[3,19,19,14]/3-W[3,19,19,16]/24+W[3,19,19,17]/12-
(3*W[3,19,19,18])/8+W[3,19,19,19]/4+W[3,19,19,20]/4+
W[3,19,19,21]/3+W[3,19,19,24]/6-W[3,19,19,25]/6+
W[3,19,19,26]/8-W[3,19,19,29]/24+(5*W[3,19,19,30])/24+
W[3,19,20,1]/24-W[3,19,20,2]/24+W[3,19,20,3]/2-
W[3,19,20,4]/4-(5*W[3,19,20,5])/24+W[3,19,20,8]/3-
W[3,19,20,13]/6-W[3,19,20,16]/12+(11*W[3,19,20,18])/24+
W[3,19,20,19]/12-W[3,19,20,20]/3-W[3,19,20,21]/3+
W[3,19,20,25]/6-W[3,19,20,26]/12+W[3,19,20,27]/6+
(11*W[3,19,20,28])/24-W[3,19,20,29]/6-W[3,19,20,30]/12+
W[3,19,21,3]-W[3,19,21,16]+W[3,19,21,19]/2-
W[3,19,21,20]/2-W[3,19,21,27]/2-W[3,19,21,28]/2+
W[3,19,21,29]/2+W[3,19,21,30]/2-W[3,19,27,1]/4+
W[3,19,27,3]/4+W[3,19,27,4]/12-W[3,19,27,5]/12+
W[3,19,27,18]/12-W[3,19,27,20]/12+W[3,19,27,27]/12-
W[3,19,27,29]/12+W[3,19,29,2]/6-W[3,19,29,3]/3+
W[3,19,29,4]/6-W[3,19,29,5]/6+W[3,19,29,16]/6+
W[3,19,29,18]/6-W[3,19,29,20]/6+W[3,19,29,29]/6+
W[3,19,30,2]/6-W[3,19,30,3]/3+W[3,19,30,4]/6-
W[3,19,30,5]/6+W[3,19,30,16]/6+W[3,19,30,18]/6-
W[3,19,30,20]/6+W[3,19,30,29]/6+(3*W[3,20,1,2])/4+
W[3,20,1,3]/4-W[3,20,1,4]/6+W[3,20,1,5]/24+W[3,20,1,6]/6-
W[3,20,1,8]/6+W[3,20,1,9]/6-W[3,20,1,11]/6+
(2*W[3,20,1,14])/3+W[3,20,1,15]/3+W[3,20,1,16]/12-
(11*W[3,20,1,17])/24-W[3,20,1,18]/12+(5*W[3,20,1,19])/24-
(35*W[3,20,1,20])/24-W[3,20,1,24]/3+W[3,20,1,25]/6-
W[3,20,1,26]/24+W[3,20,1,27]/3+(3*W[3,20,1,28])/8+
(7*W[3,20,1,29])/24+W[3,20,1,30]/6+(5*W[3,20,2,1])/6-
W[3,20,2,2]/3+(3*W[3,20,2,3])/8+(5*W[3,20,2,4])/12-
W[3,20,2,5]/6-W[3,20,2,9]/6+W[3,20,2,10]/6+
W[3,20,2,11]/6-(2*W[3,20,2,14])/3-W[3,20,2,15]/3-
(7*W[3,20,2,16])/12-(13*W[3,20,2,17])/24-W[3,20,2,18]/8-
W[3,20,2,19]/12+W[3,20,2,20]/24+W[3,20,2,21]/6+
W[3,20,2,25]/6+(5*W[3,20,2,26])/24-(5*W[3,20,2,27])/24+
W[3,20,2,28]/12+W[3,20,2,29]/8+W[3,20,2,30]/12+
(19*W[3,20,3,2])/24+(11*W[3,20,3,3])/8+(3*W[3,20,3,4])/4-
(25*W[3,20,3,5])/24-W[3,20,3,6]/6+(2*W[3,20,3,8])/3-
W[3,20,3,10]/6+W[3,20,3,11]/6-W[3,20,3,15]/6-
(11*W[3,20,3,16])/24-(11*W[3,20,3,17])/24-(5*W[3,20,3,18])/24+
(11*W[3,20,3,19])/12-(5*W[3,20,3,20])/4-W[3,20,3,21]/6-
(13*W[3,20,3,26])/24-(5*W[3,20,3,27])/12+W[3,20,3,28]/8+
(11*W[3,20,3,29])/12+(11*W[3,20,3,30])/24-W[3,20,4,1]/6-
W[3,20,4,2]/6+W[3,20,4,3]/4-W[3,20,4,4]/6-W[3,20,4,5]/4+
W[3,20,4,6]/6-W[3,20,4,9]/6+W[3,20,4,11]/6-
W[3,20,4,13]/3+(2*W[3,20,4,14])/3+W[3,20,4,16]/2+
W[3,20,4,17]/6-W[3,20,4,18]/12-(5*W[3,20,4,19])/12-
W[3,20,4,20]/3-W[3,20,4,26]/12+W[3,20,4,28]/6+
W[3,20,4,30]/12+(9*W[3,20,5,1])/8-(5*W[3,20,5,2])/12-
(13*W[3,20,5,3])/8+(7*W[3,20,5,5])/12+W[3,20,5,8]/6+
W[3,20,5,10]/6-(2*W[3,20,5,14])/3+W[3,20,5,15]/6-
(3*W[3,20,5,16])/8+(7*W[3,20,5,17])/24-W[3,20,5,18]/6-
W[3,20,5,19]/6+(13*W[3,20,5,20])/12+W[3,20,5,24]/3+
W[3,20,5,27]/24-W[3,20,5,28]/12-W[3,20,5,29]/24-
W[3,20,5,30]/8-(7*W[3,20,8,1])/6-(2*W[3,20,8,3])/3+
(7*W[3,20,8,5])/6+W[3,20,8,16]/2-W[3,20,8,19]/2+
(2*W[3,20,8,20])/3-(2*W[3,20,8,28])/3-(2*W[3,20,8,29])/3-
(2*W[3,20,8,30])/3-(2*W[3,20,13,4])/3-W[3,20,13,5]+
(2*W[3,20,13,18])/3+W[3,20,13,20]-W[3,20,15,2]+
W[3,20,15,3]/2-W[3,20,15,5]/2+W[3,20,15,17]+
W[3,20,15,26]/2-W[3,20,15,29]/2+(2*W[3,20,16,1])/3-
(7*W[3,20,16,2])/12+(13*W[3,20,16,3])/24+(7*W[3,20,16,4])/12+
W[3,20,16,5]/24-W[3,20,16,8]/6+W[3,20,16,9]/6+
W[3,20,16,10]/6-W[3,20,16,11]/6-(2*W[3,20,16,14])/3-
W[3,20,16,16]/6+W[3,20,16,17]/12+W[3,20,16,18]/24-
(5*W[3,20,16,19])/24-W[3,20,16,20]/6+W[3,20,16,21]/6-
W[3,20,16,22]/3-W[3,20,16,24]/3-W[3,20,16,26]/12-
W[3,20,16,27]/8+(3*W[3,20,16,28])/8+W[3,20,16,29]/4+
W[3,20,16,30]/6-(3*W[3,20,17,1])/8+W[3,20,17,2]/8-
(7*W[3,20,17,3])/24+(7*W[3,20,17,5])/24-W[3,20,17,6]/6+
W[3,20,17,9]/6-W[3,20,17,10]/6+W[3,20,17,15]/3+
W[3,20,17,16]/6-(5*W[3,20,17,17])/8-W[3,20,17,18]/12-
W[3,20,17,20]/8+W[3,20,17,24]/3-W[3,20,17,25]/6+
W[3,20,17,27]/6-W[3,20,17,28]/8+W[3,20,17,29]/12-
W[3,20,17,30]/6+W[3,20,18,1]/6-W[3,20,18,2]/24+
W[3,20,18,3]/24+W[3,20,18,4]/12-W[3,20,18,5]/12-
W[3,20,18,6]/6-W[3,20,18,10]/6-W[3,20,18,11]/6+
W[3,20,18,13]/3+(5*W[3,20,18,16])/24+W[3,20,18,17]/6-
(5*W[3,20,18,18])/24+(11*W[3,20,18,19])/24-
(5*W[3,20,18,20])/24-W[3,20,18,21]/6-W[3,20,18,24]/3-
W[3,20,18,25]/6-W[3,20,18,26]/12-W[3,20,18,27]/12-
W[3,20,18,28]/12+W[3,20,18,29]/24-W[3,20,18,30]/24-
W[3,20,19,1]/8+W[3,20,19,2]/12+(17*W[3,20,19,3])/12-
(7*W[3,20,19,4])/12-(5*W[3,20,19,5])/6+W[3,20,19,6]/6+
W[3,20,19,8]/6+(2*W[3,20,19,14])/3-(7*W[3,20,19,16])/8-
W[3,20,19,17]/6+(7*W[3,20,19,18])/24+W[3,20,19,19]/3-
(7*W[3,20,19,20])/8+W[3,20,19,24]/3+W[3,20,19,25]/6+
W[3,20,19,26]/8-W[3,20,19,27]/4+W[3,20,19,29]/3+
(11*W[3,20,19,30])/24-(23*W[3,20,20,1])/24+W[3,20,20,2]/8-
W[3,20,20,3]/4-(5*W[3,20,20,4])/12+(9*W[3,20,20,5])/4-
(2*W[3,20,20,8])/3-W[3,20,20,9]/6-W[3,20,20,15]/3-
W[3,20,20,17]/24-(7*W[3,20,20,18])/24-(5*W[3,20,20,19])/24+
(17*W[3,20,20,20])/24+W[3,20,20,22]/3-W[3,20,20,25]/6-
W[3,20,20,26]/3+W[3,20,20,27]/24-W[3,20,20,28]/3-
W[3,20,20,30]/4-W[3,20,21,3]+W[3,20,21,16]-
W[3,20,21,19]/2+W[3,20,21,20]/2+W[3,20,21,27]/2+
W[3,20,21,28]/2-W[3,20,21,29]/2-W[3,20,21,30]/2-
W[3,20,22,3]/3-W[3,20,22,16]/3+W[3,20,22,19]/3+
W[3,20,22,20]/3+W[3,20,22,26]/3-W[3,20,22,28]/3-
W[3,20,22,29]/3+W[3,20,22,30]/3+W[3,20,26,1]/4+
W[3,20,26,2]/3-W[3,20,26,3]/6+W[3,20,26,16]/12-
W[3,20,26,18]/4-W[3,20,26,20]/4-W[3,20,26,27]/12+
W[3,20,26,29]/12-W[3,20,26,30]/12+W[3,20,27,1]/4-
W[3,20,27,3]/4-W[3,20,27,4]/12+W[3,20,27,5]/12-
W[3,20,27,18]/12+W[3,20,27,20]/12-W[3,20,27,27]/12+
W[3,20,27,29]/12+W[3,20,28,2]/6-W[3,20,28,3]/3+
W[3,20,28,4]/6-W[3,20,28,5]/6+W[3,20,28,16]/6+
W[3,20,28,18]/6-W[3,20,28,20]/6+W[3,20,28,29]/6+
W[3,20,30,2]/6+W[3,20,30,4]/6-W[3,20,30,5]/6+
W[3,20,30,16]/6-W[3,20,30,18]/6-W[3,20,30,20]/6+
W[3,20,30,29]/6-(5*W[3,26,26,2])/24-W[3,26,26,3]/8+
W[3,26,26,4]/8-W[3,26,26,5]/6-W[3,26,26,9]/6+
W[3,26,26,10]/6+W[3,26,26,15]/3+W[3,26,26,16]/6-
W[3,26,26,20]/8-W[3,26,26,24]/6+W[3,26,26,25]/6-
W[3,26,26,27]/24+W[3,26,26,28]/8-W[3,26,26,29]/24-
W[3,26,26,30]/6+W[3,26,27,1]/12-W[3,26,27,2]/12-
(7*W[3,26,27,3])/24-W[3,26,27,4]/8-W[3,26,27,5]/24+
W[3,26,27,10]/6+W[3,26,27,11]/6+W[3,26,27,13]/6-
W[3,26,27,16]/8-W[3,26,27,17]/6-W[3,26,27,19]/4+
W[3,26,27,21]/6+W[3,26,27,24]/6+W[3,26,27,25]/6-
W[3,26,27,26]/24-W[3,26,27,27]/12+W[3,26,27,28]/24+
W[3,26,27,29]/24+W[3,26,27,30]/24+W[3,26,28,1]/12+
W[3,26,28,2]/12-W[3,26,28,5]/12-W[3,26,28,16]/6-
W[3,26,28,18]/12+W[3,26,28,21]/6+W[3,26,28,24]/6-
W[3,26,28,25]/6+W[3,26,28,26]/8+W[3,26,28,27]/24+
W[3,26,28,29]/24+W[3,26,28,30]/6+(5*W[3,26,29,1])/24+
W[3,26,29,2]/6+W[3,26,29,3]/6+W[3,26,29,4]/24+
W[3,26,29,5]/8-W[3,26,29,9]/6-W[3,26,29,13]/6-
W[3,26,29,15]/3-W[3,26,29,16]/6+(7*W[3,26,29,17])/24+
W[3,26,29,19]/6-W[3,26,29,21]/6-W[3,26,29,25]/6-
W[3,26,29,26]/24+W[3,26,29,27]/24+W[3,26,29,28]/24+
W[3,26,29,29]/6+W[3,26,29,30]/6+W[3,26,30,1]/8+
W[3,26,30,2]/24+W[3,26,30,3]/6+W[3,26,30,4]/6-
W[3,26,30,5]/8-W[3,26,30,9]/6+W[3,26,30,10]/6-
W[3,26,30,11]/6+W[3,26,30,17]/6-W[3,26,30,18]/24+
W[3,26,30,19]/6-W[3,26,30,20]/6-W[3,26,30,21]/6-
W[3,26,30,24]/6-W[3,26,30,26]/6+W[3,26,30,27]/24+
W[3,26,30,28]/6+W[3,26,30,29]/6-W[3,26,30,30]/12+
W[3,27,26,1]/8+W[3,27,26,2]/24+W[3,27,26,3]/24-
W[3,27,26,4]/24-W[3,27,26,5]/12+W[3,27,26,16]/24+
(5*W[3,27,26,18])/24-W[3,27,26,24]/6-W[3,27,26,25]/6-
W[3,27,26,26]/24-W[3,27,26,27]/12-W[3,27,26,29]/24-
W[3,27,26,30]/24+W[3,27,27,2]/12-W[3,27,27,5]/8-
W[3,27,27,16]/12+W[3,27,27,17]/24-W[3,27,27,19]/24+
W[3,27,27,20]/8+W[3,27,27,24]/6-W[3,27,27,25]/6-
W[3,27,27,26]/12+W[3,27,27,28]/12-W[3,27,27,30]/12-
W[3,27,28,1]/8-W[3,27,28,2]/24-W[3,27,28,3]/24+
W[3,27,28,4]/24-W[3,27,28,16]/24-(5*W[3,27,28,18])/24+
W[3,27,28,20]/12+W[3,27,28,24]/6+W[3,27,28,25]/6+
W[3,27,28,27]/12+W[3,27,28,28]/24-W[3,27,28,29]/12-
W[3,27,28,30]/8-W[3,27,29,1]/24-W[3,27,29,2]/8-
W[3,27,29,3]/8-W[3,27,29,4]/24+W[3,27,29,5]/6+
W[3,27,29,16]/24-W[3,27,29,18]/8+W[3,27,29,19]/12+
W[3,27,29,25]/6-W[3,27,29,26]/24-W[3,27,29,28]/12-
W[3,27,29,29]/24-W[3,27,29,30]/24+W[3,27,30,1]/12-
W[3,27,30,3]/12-W[3,27,30,4]/12+W[3,27,30,5]/24+
W[3,27,30,17]/24+W[3,27,30,18]/12+W[3,27,30,19]/24+
W[3,27,30,20]/24-W[3,27,30,24]/6-W[3,27,30,26]/24-
W[3,27,30,27]/12-W[3,27,30,28]/8-W[3,27,30,29]/24-
W[3,28,26,1]/12+W[3,28,26,2]/6-W[3,28,26,10]/6-
W[3,28,26,16]/12+W[3,28,26,18]/12+W[3,28,26,20]/12+
W[3,28,26,24]/6-W[3,28,26,25]/6-W[3,28,26,27]/24-
W[3,28,26,28]/8+W[3,28,26,29]/12+W[3,28,26,30]/12-
W[3,28,27,1]/12+W[3,28,27,2]/8+(7*W[3,28,27,3])/24+
W[3,28,27,4]/8-W[3,28,27,10]/6-W[3,28,27,11]/6-
W[3,28,27,13]/6+W[3,28,27,16]/12+W[3,28,27,17]/4+
W[3,28,27,19]/6+W[3,28,27,20]/24-W[3,28,27,21]/6-
W[3,28,27,24]/6-W[3,28,27,25]/6-W[3,28,27,26]/24+
W[3,28,27,27]/12+W[3,28,27,28]/24-W[3,28,27,30]/12+
W[3,28,28,2]/12-W[3,28,28,3]/8+W[3,28,28,4]/8+
W[3,28,28,5]/8+W[3,28,28,8]/6-W[3,28,28,14]/3+
(5*W[3,28,28,16])/24-W[3,28,28,20]/12-W[3,28,28,21]/6-
W[3,28,28,24]/6+W[3,28,28,25]/6-W[3,28,28,26]/8+
W[3,28,28,27]/24+W[3,28,28,29]/24-(5*W[3,28,28,30])/24-
W[3,28,29,1]/24-W[3,28,29,2]/24-W[3,28,29,3]/4-
W[3,28,29,4]/12-W[3,28,29,5]/24+W[3,28,29,8]/6+
W[3,28,29,13]/6+W[3,28,29,16]/6-W[3,28,29,17]/12-
W[3,28,29,18]/24-W[3,28,29,19]/4+W[3,28,29,21]/6+
W[3,28,29,25]/6+W[3,28,29,26]/12+W[3,28,29,28]/24-
W[3,28,29,29]/12-W[3,28,29,30]/6-(7*W[3,28,30,1])/24-
W[3,28,30,2]/8-W[3,28,30,3]/8-W[3,28,30,4]/12+
W[3,28,30,8]/6-W[3,28,30,10]/6+W[3,28,30,11]/6+
W[3,28,30,14]/3-W[3,28,30,17]/12+W[3,28,30,18]/12-
(3*W[3,28,30,19])/8+W[3,28,30,20]/6+W[3,28,30,21]/6+
W[3,28,30,24]/6+W[3,28,30,26]/12-W[3,28,30,27]/12-
(5*W[3,28,30,28])/24-W[3,28,30,29]/6-W[3,29,26,1]/12+
(5*W[3,29,26,2])/8+W[3,29,26,3]/6-W[3,29,26,4]/12-
(7*W[3,29,26,5])/24-W[3,29,26,6]/6+W[3,29,26,9]/6-
W[3,29,26,10]/6-W[3,29,26,15]/3+W[3,29,26,16]/8+
W[3,29,26,19]/12-(5*W[3,29,26,20])/24+W[3,29,26,24]/3-
W[3,29,26,25]/6+W[3,29,26,26]/24-W[3,29,26,27]/12-
W[3,29,26,28]/8-W[3,29,26,30]/8+W[3,29,27,1]/24+
W[3,29,27,2]/8+(5*W[3,29,27,3])/24+W[3,29,27,4]/12-
W[3,29,27,6]/6-W[3,29,27,10]/6-W[3,29,27,11]/6+
W[3,29,27,16]/6+W[3,29,27,17]/3+(7*W[3,29,27,19])/24-
W[3,29,27,20]/12-W[3,29,27,21]/6-W[3,29,27,24]/3-
W[3,29,27,25]/6-W[3,29,27,26]/12-W[3,29,27,27]/8-
W[3,29,27,28]/12+W[3,29,27,29]/12+W[3,29,28,1]/8-
W[3,29,28,2]/6-W[3,29,28,3]/6+W[3,29,28,4]/4+
(7*W[3,29,28,5])/12-W[3,29,28,6]/6+W[3,29,28,8]/3-
(2*W[3,29,28,14])/3-W[3,29,28,16]/24+W[3,29,28,17]/12+
W[3,29,28,18]/8+W[3,29,28,20]/24-W[3,29,28,21]/6-
W[3,29,28,24]/3+W[3,29,28,25]/6-W[3,29,28,26]/8-
W[3,29,28,27]/12-W[3,29,28,29]/12-(5*W[3,29,28,30])/24-
(5*W[3,29,29,1])/12-(7*W[3,29,29,2])/24-W[3,29,29,3]/3-
W[3,29,29,4]/6+W[3,29,29,5]/12+W[3,29,29,8]/3+
W[3,29,29,9]/6+W[3,29,29,15]/3-W[3,29,29,16]/24+
W[3,29,29,17]/24+W[3,29,29,18]/12-W[3,29,29,19]/8+
W[3,29,29,21]/6+W[3,29,29,25]/6+W[3,29,29,27]/12-
W[3,29,29,28]/12-(5*W[3,29,29,29])/24-(5*W[3,29,29,30])/24-
(3*W[3,29,30,1])/4-W[3,29,30,3]/6-W[3,29,30,4]/4-
(7*W[3,29,30,5])/24+W[3,29,30,8]/3+W[3,29,30,9]/6-
W[3,29,30,10]/6+W[3,29,30,11]/6+(2*W[3,29,30,14])/3+
W[3,29,30,17]/8-(7*W[3,29,30,19])/24-W[3,29,30,20]/24+
W[3,29,30,21]/6+W[3,29,30,24]/3-W[3,29,30,26]/8-
(5*W[3,29,30,28])/24-(5*W[3,29,30,29])/24-W[3,29,30,30]/6+
(11*W[3,30,26,2])/24+W[3,30,26,3]/6-W[3,30,26,4]/12-
(7*W[3,30,26,5])/24-W[3,30,26,6]/6+W[3,30,26,9]/6-
W[3,30,26,15]/3+(5*W[3,30,26,16])/24-W[3,30,26,18]/12+
W[3,30,26,19]/12-(7*W[3,30,26,20])/24+W[3,30,26,24]/6+
W[3,30,26,26]/24-W[3,30,26,27]/24-W[3,30,26,29]/12-
(5*W[3,30,26,30])/24+W[3,30,27,1]/8-W[3,30,27,3]/12-
W[3,30,27,4]/24-W[3,30,27,6]/6+W[3,30,27,13]/6+
W[3,30,27,16]/12+W[3,30,27,17]/12+W[3,30,27,19]/8-
W[3,30,27,20]/8-W[3,30,27,24]/6-W[3,30,27,26]/24-
(5*W[3,30,27,27])/24-W[3,30,27,28]/8+W[3,30,27,29]/12+
W[3,30,27,30]/12+W[3,30,28,1]/8-W[3,30,28,2]/4-
W[3,30,28,3]/24+W[3,30,28,4]/8+(11*W[3,30,28,5])/24-
W[3,30,28,6]/6+W[3,30,28,8]/6-W[3,30,28,14]/3-
W[3,30,28,16]/4+W[3,30,28,17]/12+W[3,30,28,18]/8+
W[3,30,28,20]/8-W[3,30,28,24]/6-W[3,30,28,27]/8-
W[3,30,28,29]/8-(3*W[3,30,29,1])/8-W[3,30,29,2]/4-
W[3,30,29,3]/12-W[3,30,29,4]/12+W[3,30,29,5]/8+
W[3,30,29,8]/6+W[3,30,29,9]/6-W[3,30,29,13]/6+
W[3,30,29,15]/3-(5*W[3,30,29,16])/24+W[3,30,29,17]/8+
W[3,30,29,18]/8+W[3,30,29,19]/8-W[3,30,29,26]/12+
W[3,30,29,27]/12-W[3,30,29,28]/8-W[3,30,29,29]/8-
W[3,30,29,30]/24-(11*W[3,30,30,1])/24+W[3,30,30,2]/8-
W[3,30,30,3]/24-W[3,30,30,4]/6-(7*W[3,30,30,5])/24+
W[3,30,30,8]/6+W[3,30,30,9]/6+W[3,30,30,14]/3+
(5*W[3,30,30,17])/24-W[3,30,30,18]/12+W[3,30,30,19]/12-
(5*W[3,30,30,20])/24+W[3,30,30,24]/6-(5*W[3,30,30,26])/24+
W[3,30,30,27]/12-W[3,30,30,29]/24-W[3,30,30,30]/6+
W[4,1,1,2]/8-W[4,1,1,3]/4+W[4,1,1,4]/4-W[4,1,1,5]/6+
W[4,1,1,8]/6-W[4,1,1,9]/6-W[4,1,1,14]/3+W[4,1,1,15]/3+
W[4,1,1,16]/8-W[4,1,1,17]/24+W[4,1,1,19]/24-
W[4,1,1,20]/12+W[4,1,1,24]/6-W[4,1,1,25]/6+
(3*W[4,1,1,26])/8-(3*W[4,1,1,28])/8-W[4,1,1,29]/3-
(5*W[4,1,1,30])/24+(7*W[4,1,2,1])/24-(31*W[4,1,2,2])/24+
W[4,1,2,3]/6-(5*W[4,1,2,5])/8+W[4,1,2,9]/6+W[4,1,2,14]/2-
W[4,1,2,15]/3+W[4,1,2,16]/3+(5*W[4,1,2,17])/12+
W[4,1,2,18]/24+W[4,1,2,19]/12+W[4,1,2,20]/12+
W[4,1,2,25]/6-W[4,1,2,26]/24-W[4,1,2,27]/4-
(5*W[4,1,2,28])/12-W[4,1,2,29]/4-W[4,1,2,30]/12-
W[4,1,3,1]/4+W[4,1,3,2]/12+W[4,1,3,3]/4+(2*W[4,1,3,5])/3-
W[4,1,3,8]/6-W[4,1,3,15]/3+W[4,1,3,16]/6-W[4,1,3,19]/4-
W[4,1,3,20]/6-W[4,1,3,26]/6-W[4,1,3,28]/12+W[4,1,3,29]/4+
W[4,1,3,30]/3+W[4,1,4,1]/4+W[4,1,4,2]/4-W[4,1,4,4]/4+
W[4,1,4,5]/8-W[4,1,4,14]/2+W[4,1,4,16]/4-W[4,1,4,17]/24+
(7*W[4,1,4,19])/24-(3*W[4,1,4,20])/8-W[4,1,4,26]/3+
(7*W[4,1,4,28])/12+W[4,1,4,29]/8-(5*W[4,1,4,30])/24-
W[4,1,5,1]/12-(5*W[4,1,5,2])/8+W[4,1,5,3]/3+W[4,1,5,4]/8+
W[4,1,5,5]/6-W[4,1,5,8]/6-W[4,1,5,13]/3+W[4,1,5,14]/3+
W[4,1,5,15]/3+W[4,1,5,16]/12-(5*W[4,1,5,17])/24-
W[4,1,5,18]/24+W[4,1,5,19]/3-W[4,1,5,20]/4+W[4,1,5,24]/6+
(5*W[4,1,5,26])/24+W[4,1,5,27]/24+W[4,1,5,28]/6-
W[4,1,5,29]/6-(2*W[4,1,6,17])/3+(2*W[4,1,6,19])/3-
W[4,1,9,1]/3+W[4,1,9,2]/3+W[4,1,9,4]/6-W[4,1,9,16]/6-
W[4,1,9,17]/3+W[4,1,9,20]/3+W[4,1,9,26]/6+W[4,1,9,29]/6+
W[4,1,9,30]/6-(2*W[4,1,13,5])/3+(2*W[4,1,13,20])/3-
(2*W[4,1,14,1])/3+W[4,1,14,2]/6-W[4,1,14,4]/6+
(2*W[4,1,14,5])/3+(2*W[4,1,14,16])/3-(2*W[4,1,14,19])/3-
W[4,1,14,28]/6+W[4,1,14,30]/6+(11*W[4,1,16,1])/24+
(5*W[4,1,16,2])/12+W[4,1,16,3]/12+W[4,1,16,5]/6-
W[4,1,16,8]/6+W[4,1,16,14]/3-(29*W[4,1,16,16])/24+
W[4,1,16,17]/6-W[4,1,16,18]/24+W[4,1,16,19]/12-
W[4,1,16,20]/8-W[4,1,16,24]/6+W[4,1,16,26]/6+
W[4,1,16,27]/4+W[4,1,16,28]/24-W[4,1,16,29]/24+
W[4,1,16,30]/6-(7*W[4,1,17,1])/24+W[4,1,17,2]/6-
W[4,1,17,3]/12+W[4,1,17,4]/24-(5*W[4,1,17,5])/24-
W[4,1,17,6]/3-W[4,1,17,9]/6+W[4,1,17,15]/3+
W[4,1,17,16]/12+W[4,1,17,17]/8+W[4,1,17,18]/3-
W[4,1,17,19]/6+W[4,1,17,24]/6+W[4,1,17,25]/6-
(7*W[4,1,17,27])/24-W[4,1,17,28]/6+W[4,1,17,30]/12+
W[4,1,18,2]/24+W[4,1,18,5]/24-W[4,1,18,16]/24+
(5*W[4,1,18,17])/12-(5*W[4,1,18,19])/12-W[4,1,18,20]/24-
W[4,1,18,24]/6+W[4,1,18,25]/6-(3*W[4,1,18,26])/8+
(3*W[4,1,18,28])/8+W[4,1,18,29]/8-W[4,1,18,30]/4+
(7*W[4,1,19,1])/24+W[4,1,19,2]/6-W[4,1,19,3]/6+
(5*W[4,1,19,4])/24+W[4,1,19,6]/3+W[4,1,19,8]/6-
W[4,1,19,14]/3-W[4,1,19,16]/6+W[4,1,19,17]/6-
W[4,1,19,18]/3-W[4,1,19,19]/8-W[4,1,19,20]/24-
W[4,1,19,24]/6-W[4,1,19,25]/6+W[4,1,19,26]/6+
(7*W[4,1,19,27])/24+W[4,1,19,29]/24-W[4,1,19,30]/8+
W[4,1,20,1]/3+W[4,1,20,2]/6-W[4,1,20,3]/3-
(3*W[4,1,20,4])/8+W[4,1,20,8]/6+W[4,1,20,9]/6+
W[4,1,20,13]/3-W[4,1,20,15]/3-W[4,1,20,16]/8+
W[4,1,20,17]/6+W[4,1,20,18]/24-W[4,1,20,19]/24-
W[4,1,20,20]/6-W[4,1,20,25]/6-W[4,1,20,26]/6-
W[4,1,20,27]/24+W[4,1,20,28]/24+W[4,1,20,29]/12-
W[4,1,20,30]/24+W[4,1,26,1]/4+W[4,1,26,2]/12-
W[4,1,26,3]/12-W[4,1,26,4]/4+W[4,1,26,16]/12-
W[4,1,26,18]/12-W[4,1,26,27]/12+W[4,1,26,30]/12-
W[4,1,28,1]/4-W[4,1,28,2]/12+W[4,1,28,3]/12+
W[4,1,28,4]/4-W[4,1,28,16]/12+W[4,1,28,18]/12+
W[4,1,28,27]/12-W[4,1,28,30]/12-W[4,1,29,1]/4-
W[4,1,29,2]/6+W[4,1,29,3]/6+W[4,1,29,4]/6-W[4,1,29,5]/6+
W[4,1,29,16]/12+W[4,1,29,18]/12+W[4,1,29,20]/12+
W[4,1,29,27]/12+W[4,1,29,29]/12+W[4,1,29,30]/12-
W[4,1,30,2]/12+W[4,1,30,3]/12-W[4,1,30,4]/12-
W[4,1,30,5]/6+W[4,1,30,16]/6+W[4,1,30,20]/12+
W[4,1,30,29]/12+W[4,1,30,30]/6-(37*W[4,2,1,2])/24-
W[4,2,1,3]/3+W[4,2,1,4]/4-W[4,2,1,5]/12-W[4,2,1,6]/6+
W[4,2,1,8]/3+W[4,2,1,9]/6+W[4,2,1,13]/6+W[4,2,1,14]/6+
W[4,2,1,15]/3-W[4,2,1,16]/24+(11*W[4,2,1,17])/24+
W[4,2,1,18]/12-(5*W[4,2,1,19])/24+W[4,2,1,20]/4+
W[4,2,1,24]/3-W[4,2,1,25]/6+W[4,2,1,26]/24-W[4,2,1,27]/3-
(3*W[4,2,1,28])/8+W[4,2,1,29]/4+W[4,2,1,30]/24-
(7*W[4,2,2,1])/24-(11*W[4,2,2,2])/24-(13*W[4,2,2,3])/12+
W[4,2,2,4]/2-W[4,2,2,9]/6+(2*W[4,2,2,12])/3-
(4*W[4,2,2,14])/3-W[4,2,2,15]/3+(3*W[4,2,2,16])/2-
(5*W[4,2,2,17])/24+(7*W[4,2,2,18])/24+(5*W[4,2,2,19])/24+
W[4,2,2,20]/8+W[4,2,2,25]/6-(5*W[4,2,2,26])/12-
W[4,2,2,27]/24+W[4,2,2,28]/3+(3*W[4,2,2,29])/8+
W[4,2,2,30]/8+W[4,2,3,1]/6-(11*W[4,2,3,2])/12-
(7*W[4,2,3,3])/12+(5*W[4,2,3,5])/4-W[4,2,3,6]/6+
W[4,2,3,8]/3+W[4,2,3,11]/3-W[4,2,3,13]/6-W[4,2,3,15]/3-
W[4,2,3,16]/4+W[4,2,3,17]/12+W[4,2,3,18]/12-
W[4,2,3,19]/3+W[4,2,3,20]/6-W[4,2,3,26]/6+W[4,2,3,28]/12-
W[4,2,3,29]/6-W[4,2,3,30]/12-W[4,2,4,2]+
(11*W[4,2,4,4])/8+(17*W[4,2,4,5])/24+W[4,2,4,6]/6+
W[4,2,4,7]/6-W[4,2,4,9]/3-W[4,2,4,13]/6+
(4*W[4,2,4,14])/3-(35*W[4,2,4,16])/24+(5*W[4,2,4,17])/24+
(5*W[4,2,4,18])/24-(7*W[4,2,4,19])/6+(17*W[4,2,4,20])/24+
W[4,2,4,23]/6-(5*W[4,2,4,26])/24+(5*W[4,2,4,27])/12+
(5*W[4,2,4,28])/8-W[4,2,4,29]/8-W[4,2,4,30]/6+
W[4,2,5,1]/12-W[4,2,5,2]/12+(7*W[4,2,5,3])/6+
(47*W[4,2,5,4])/24-W[4,2,5,5]/3-W[4,2,5,7]/6-
W[4,2,5,8]/3-(2*W[4,2,5,12])/3+W[4,2,5,13]/6+
W[4,2,5,14]/6+W[4,2,5,15]/3-(13*W[4,2,5,16])/24-
W[4,2,5,17]/12-W[4,2,5,18]/24-(37*W[4,2,5,19])/24-
(11*W[4,2,5,20])/12-W[4,2,5,23]/6+W[4,2,5,24]/3+
W[4,2,5,26]/12+W[4,2,5,27]/8+(7*W[4,2,5,28])/8+
W[4,2,5,29]/2-(3*W[4,2,5,30])/8-W[4,2,7,2]/2-W[4,2,7,4]+
W[4,2,7,5]+W[4,2,7,19]/2-W[4,2,7,27]/2-W[4,2,7,28]/2-
W[4,2,7,29]/2-W[4,2,9,1]+W[4,2,9,2]-W[4,2,9,4]/2+
W[4,2,9,16]/2-W[4,2,9,26]/2-W[4,2,9,29]/2-W[4,2,9,30]/2+
W[4,2,11,2]+(2*W[4,2,11,3])/3-W[4,2,11,16]-
(2*W[4,2,11,18])/3+(2*W[4,2,12,2])/3-(5*W[4,2,12,4])/3-
(2*W[4,2,12,5])/3+(5*W[4,2,12,19])/3+(2*W[4,2,12,26])/3-
(2*W[4,2,12,28])/3-(5*W[4,2,14,1])/6+W[4,2,14,2]/3-
W[4,2,14,4]/3-W[4,2,14,5]/2+(5*W[4,2,14,16])/6+
W[4,2,14,19]/2-W[4,2,14,28]/3+W[4,2,14,30]/3+
(9*W[4,2,16,1])/8+(5*W[4,2,16,2])/12-W[4,2,16,3]/4-
(11*W[4,2,16,4])/8-(3*W[4,2,16,5])/8-W[4,2,16,8]/3+
W[4,2,16,9]/3-W[4,2,16,14]/6+(7*W[4,2,16,16])/6-
(7*W[4,2,16,17])/24+W[4,2,16,18]/6+(11*W[4,2,16,19])/12-
W[4,2,16,20]/3-W[4,2,16,23]/6-W[4,2,16,24]/3-
W[4,2,16,27]/24-W[4,2,16,28]/6+W[4,2,16,29]/12+
W[4,2,16,30]/6+(3*W[4,2,17,1])/8-(5*W[4,2,17,2])/8+
(7*W[4,2,17,4])/24+W[4,2,17,5]/12+W[4,2,17,6]/6+
W[4,2,17,9]/6+W[4,2,17,15]/3-(13*W[4,2,17,16])/24-
(3*W[4,2,17,17])/8+W[4,2,17,18]/12-(3*W[4,2,17,20])/8+
W[4,2,17,23]/6-W[4,2,17,24]/3+W[4,2,17,25]/6-
W[4,2,17,27]/6+W[4,2,17,28]/8+W[4,2,17,29]/8+
W[4,2,17,30]/4-W[4,2,18,1]/6+(5*W[4,2,18,2])/24-
W[4,2,18,3]/12-W[4,2,18,4]/24-(5*W[4,2,18,5])/24+
W[4,2,18,6]/6+W[4,2,18,7]/6-W[4,2,18,11]/3+
W[4,2,18,13]/6+W[4,2,18,16]/12-W[4,2,18,17]/6+
(5*W[4,2,18,18])/24-(11*W[4,2,18,19])/24+W[4,2,18,20]/24+
W[4,2,18,23]/6+W[4,2,18,24]/3+W[4,2,18,25]/6+
W[4,2,18,26]/12+W[4,2,18,27]/12+W[4,2,18,28]/12+
W[4,2,18,29]/24-W[4,2,18,30]/24+W[4,2,19,1]/8+
(5*W[4,2,19,2])/8-(5*W[4,2,19,3])/12+(7*W[4,2,19,4])/12-
(7*W[4,2,19,5])/8-W[4,2,19,6]/6+W[4,2,19,8]/3-
W[4,2,19,14]/6+(7*W[4,2,19,16])/12+W[4,2,19,17]/6-
(7*W[4,2,19,18])/24-W[4,2,19,19]/3+W[4,2,19,20]/6-
W[4,2,19,24]/3-W[4,2,19,25]/6-W[4,2,19,26]/8+
W[4,2,19,27]/4-W[4,2,19,29]/6-W[4,2,19,30]/6+
(5*W[4,2,20,1])/12+(11*W[4,2,20,2])/24+(7*W[4,2,20,3])/12+
(7*W[4,2,20,4])/8-(2*W[4,2,20,5])/3-W[4,2,20,7]/6-
W[4,2,20,8]/3-W[4,2,20,9]/6-W[4,2,20,13]/6-
W[4,2,20,15]/3-W[4,2,20,16]/3-(5*W[4,2,20,17])/24+
W[4,2,20,18]/8+W[4,2,20,19]/12+W[4,2,20,20]/3-
W[4,2,20,23]/6-W[4,2,20,25]/6+(13*W[4,2,20,26])/24+
(5*W[4,2,20,27])/24-W[4,2,20,28]/12+W[4,2,20,29]/12+
(5*W[4,2,20,30])/12-W[4,2,26,1]/4-W[4,2,26,2]/4+
W[4,2,26,3]/4-W[4,2,26,4]/12+W[4,2,26,5]/6-
W[4,2,26,16]/4+W[4,2,26,18]/4+W[4,2,26,20]/6+
W[4,2,26,27]/12+W[4,2,26,30]/12-W[4,2,27,1]/4-
W[4,2,27,2]/12+W[4,2,27,3]/12+W[4,2,27,4]/4-
W[4,2,27,16]/12+W[4,2,27,18]/12+W[4,2,27,27]/12-
W[4,2,27,30]/12-W[4,2,28,2]/12+W[4,2,28,3]/12+
W[4,2,28,4]/12+W[4,2,28,5]/3-W[4,2,28,16]/3-
W[4,2,28,18]/6+W[4,2,28,20]/12-W[4,2,28,29]/12+
W[4,2,29,1]/4-W[4,2,29,4]/6+W[4,2,29,5]/3-W[4,2,29,16]/4-
W[4,2,29,18]/4+W[4,2,29,20]/12-W[4,2,29,27]/12-
W[4,2,29,29]/12+W[4,2,29,30]/12-W[4,2,30,2]/12+
W[4,2,30,3]/12-W[4,2,30,4]/12-W[4,2,30,5]/6+
W[4,2,30,16]/6+W[4,2,30,20]/12+W[4,2,30,29]/12+
W[4,2,30,30]/6+W[4,3,1,2]/6+W[4,3,1,5]/6-W[4,3,1,8]/6-
W[4,3,1,9]/6-W[4,3,1,14]/3-W[4,3,1,15]/3+W[4,3,1,16]/3+
W[4,3,1,20]/3+(5*W[4,3,1,29])/12+(5*W[4,3,1,30])/12+
W[4,3,2,1]/12-W[4,3,2,2]-(5*W[4,3,2,3])/8-W[4,3,2,4]/12+
(7*W[4,3,2,5])/6+W[4,3,2,9]/6+W[4,3,2,11]/3-
W[4,3,2,14]/3+W[4,3,2,15]/3-(3*W[4,3,2,17])/8-
W[4,3,2,18]/24+W[4,3,2,19]/12-W[4,3,2,20]/24-
W[4,3,2,26]/24+W[4,3,2,27]/24-W[4,3,2,28]/12+
W[4,3,2,29]/24+W[4,3,2,30]/12-(5*W[4,3,3,2])/8+
W[4,3,3,3]/4+W[4,3,3,4]/4-(5*W[4,3,3,5])/12+W[4,3,3,8]/6+
W[4,3,3,15]/3-W[4,3,3,16]/8+(7*W[4,3,3,17])/24+
(5*W[4,3,3,19])/24+W[4,3,3,20]/6+W[4,3,3,26]/8-
W[4,3,3,28]/8-W[4,3,3,29]/4-W[4,3,3,30]/8-
(5*W[4,3,4,2])/12+W[4,3,4,3]/4+W[4,3,4,4]/4-
(5*W[4,3,4,5])/8+W[4,3,4,9]/6+W[4,3,4,14]/3+
W[4,3,4,16]/6+(5*W[4,3,4,17])/24+(7*W[4,3,4,19])/24-
W[4,3,4,20]/8-W[4,3,4,26]/8+W[4,3,4,28]/8-W[4,3,4,29]/8-
W[4,3,4,30]/4+W[4,3,5,1]/12+(7*W[4,3,5,2])/6-
W[4,3,5,3]/12-(5*W[4,3,5,4])/8-W[4,3,5,5]+W[4,3,5,8]/6+
W[4,3,5,13]/3+W[4,3,5,14]/3-W[4,3,5,15]/3-W[4,3,5,16]/24+
W[4,3,5,17]/12-W[4,3,5,18]/24-(3*W[4,3,5,19])/8-
W[4,3,5,26]/12+W[4,3,5,27]/24-W[4,3,5,28]/24+
W[4,3,5,29]/12+W[4,3,5,30]/24+(2*W[4,3,11,2])/3-
(2*W[4,3,11,16])/3+(2*W[4,3,13,5])/3-(2*W[4,3,13,20])/3-
W[4,3,16,1]/12-W[4,3,16,2]/4-W[4,3,16,3]/8+W[4,3,16,4]/3+
W[4,3,16,5]/24+W[4,3,16,8]/6-W[4,3,16,9]/6-
W[4,3,16,11]/3+W[4,3,16,14]/3-W[4,3,16,16]/2-
W[4,3,16,17]/12+W[4,3,16,18]/24-W[4,3,16,19]/8+
(7*W[4,3,16,20])/12+W[4,3,16,26]/12-W[4,3,16,27]/24+
W[4,3,16,28]/24-W[4,3,16,29]/12-W[4,3,16,30]/12-
W[4,3,17,2]/24+(7*W[4,3,17,3])/24+(5*W[4,3,17,4])/24+
W[4,3,17,5]/12-W[4,3,17,9]/6-W[4,3,17,15]/3-
W[4,3,17,16]/12+W[4,3,17,17]/2+W[4,3,17,20]/24-
W[4,3,17,29]/24+W[4,3,17,30]/12-W[4,3,18,2]/8-
W[4,3,18,5]/8+W[4,3,18,16]/8+W[4,3,18,20]/8-
W[4,3,18,29]/24-W[4,3,18,30]/24+W[4,3,19,2]/12+
(5*W[4,3,19,3])/24+(7*W[4,3,19,4])/24-W[4,3,19,5]/24-
W[4,3,19,8]/6-W[4,3,19,14]/3+W[4,3,19,16]/24+
W[4,3,19,19]/2-W[4,3,19,20]/12+W[4,3,19,29]/12-
W[4,3,19,30]/24-W[4,3,20,1]/12+W[4,3,20,2]/24+
W[4,3,20,3]/3-W[4,3,20,4]/8-W[4,3,20,5]/4-W[4,3,20,8]/6+
W[4,3,20,9]/6-W[4,3,20,13]/3+W[4,3,20,15]/3+
(7*W[4,3,20,16])/12-W[4,3,20,17]/8+W[4,3,20,18]/24-
W[4,3,20,19]/12-W[4,3,20,20]/2+W[4,3,20,26]/24-
W[4,3,20,27]/24+W[4,3,20,28]/12-W[4,3,20,29]/12-
W[4,3,20,30]/12+W[4,3,29,1]/4+W[4,3,29,2]/6-
W[4,3,29,3]/6-W[4,3,29,4]/6+W[4,3,29,5]/6-
W[4,3,29,16]/12-W[4,3,29,18]/12-W[4,3,29,20]/12-
W[4,3,29,27]/12-W[4,3,29,29]/12-W[4,3,29,30]/12+
W[4,3,30,1]/4+W[4,3,30,2]/6-W[4,3,30,3]/6-W[4,3,30,4]/6+
W[4,3,30,5]/6-W[4,3,30,16]/12-W[4,3,30,18]/12-
W[4,3,30,20]/12-W[4,3,30,27]/12-W[4,3,30,29]/12-
W[4,3,30,30]/12+(5*W[4,4,1,2])/24+W[4,4,1,3]/4-
W[4,4,1,4]/4+W[4,4,1,9]/6-W[4,4,1,14]/6+W[4,4,1,16]/24-
W[4,4,1,17]/8+W[4,4,1,19]/8-W[4,4,1,20]/4-
(11*W[4,4,1,26])/24+(11*W[4,4,1,28])/24+W[4,4,1,29]/12-
W[4,4,1,30]/8-(19*W[4,4,2,1])/24-W[4,4,2,2]/4-
W[4,4,2,3]/4+(29*W[4,4,2,4])/24-(5*W[4,4,2,5])/24-
W[4,4,2,9]/6+(2*W[4,4,2,14])/3+W[4,4,2,16]/4+
W[4,4,2,17]/8+W[4,4,2,18]/4-W[4,4,2,19]/3+
(5*W[4,4,2,20])/12-(5*W[4,4,2,26])/24+W[4,4,2,27]/4+
W[4,4,2,28]/6-W[4,4,2,29]/12+W[4,4,3,1]/4-W[4,4,3,2]/4+
W[4,4,3,4]/4-(7*W[4,4,3,5])/12+W[4,4,3,16]/4+
W[4,4,3,17]/3+(5*W[4,4,3,19])/12-W[4,4,3,20]/6+
W[4,4,3,28]/4-W[4,4,3,30]/4-W[4,4,4,1]/4+
(53*W[4,4,4,2])/24+W[4,4,4,3]/4-(3*W[4,4,4,4])/2-
(31*W[4,4,4,5])/24-W[4,4,4,9]/3-(2*W[4,4,4,14])/3+
(49*W[4,4,4,16])/24-(3*W[4,4,4,17])/2-W[4,4,4,19]/4-
(5*W[4,4,4,20])/24-W[4,4,4,26]/4+W[4,4,4,29]/24-
(5*W[4,4,4,30])/24-(5*W[4,4,5,2])/24-(7*W[4,4,5,3])/12-
(31*W[4,4,5,4])/24-W[4,4,5,5]/6-W[4,4,5,14]/6+
W[4,4,5,16]/3-(5*W[4,4,5,17])/24+(5*W[4,4,5,18])/24+
(4*W[4,4,5,19])/3+W[4,4,5,20]/4+(5*W[4,4,5,26])/24+
W[4,4,5,27]/24-W[4,4,5,28]/2-W[4,4,5,29]/12+
W[4,4,5,30]/6+(7*W[4,4,9,1])/6-(7*W[4,4,9,2])/6+
(2*W[4,4,9,4])/3-(2*W[4,4,9,16])/3+W[4,4,9,17]/2-
W[4,4,9,20]/2+(2*W[4,4,9,26])/3+(2*W[4,4,9,29])/3+
(2*W[4,4,9,30])/3+(5*W[4,4,14,1])/6-W[4,4,14,2]/3+
W[4,4,14,4]/3+W[4,4,14,5]/2-(5*W[4,4,14,16])/6-
W[4,4,14,19]/2+W[4,4,14,28]/3-W[4,4,14,30]/3-
(23*W[4,4,16,1])/24+W[4,4,16,2]/4+W[4,4,16,3]/4+
(25*W[4,4,16,4])/24+W[4,4,16,5]/3+W[4,4,16,9]/3+
W[4,4,16,14]/6-W[4,4,16,16]/4+(7*W[4,4,16,17])/12-
W[4,4,16,18]/4-(5*W[4,4,16,19])/8-(7*W[4,4,16,20])/24-
(5*W[4,4,16,26])/12-W[4,4,16,27]/4-(7*W[4,4,16,28])/24-
W[4,4,16,29]/24-W[4,4,17,1]/8+W[4,4,17,2]/8+
W[4,4,17,3]/3-(3*W[4,4,17,4])/2-(5*W[4,4,17,5])/24-
W[4,4,17,9]/6+(7*W[4,4,17,16])/12-(2*W[4,4,17,17])/3-
W[4,4,17,18]/8+(5*W[4,4,17,20])/6+(5*W[4,4,17,27])/24-
W[4,4,17,28]/4-(2*W[4,4,17,29])/3-(5*W[4,4,17,30])/12+
W[4,4,18,2]/4+(5*W[4,4,18,5])/24-W[4,4,18,16]/4-
W[4,4,18,17]/8+W[4,4,18,19]/8-(5*W[4,4,18,20])/24+
(5*W[4,4,18,26])/24-(5*W[4,4,18,28])/24+W[4,4,18,29]/24+
W[4,4,18,30]/4+W[4,4,19,1]/8-W[4,4,19,2]/3+
(5*W[4,4,19,3])/12-W[4,4,19,4]/4+(2*W[4,4,19,5])/3+
W[4,4,19,14]/6-(5*W[4,4,19,16])/8+W[4,4,19,18]/8-
W[4,4,19,19]/3-W[4,4,19,20]/24+W[4,4,19,26]/4-
(5*W[4,4,19,27])/24+W[4,4,19,29]/24+(7*W[4,4,19,30])/24-
W[4,4,20,1]/4+(5*W[4,4,20,2])/12-W[4,4,20,3]/6-
(5*W[4,4,20,4])/24+W[4,4,20,5]/4+W[4,4,20,9]/6-
(7*W[4,4,20,16])/24+W[4,4,20,17]/6-(5*W[4,4,20,18])/24-
W[4,4,20,19]/24+W[4,4,20,20]/6-W[4,4,20,27]/24+
W[4,4,20,28]/24-W[4,4,20,30]/24-W[4,5,1,1]/12-
(3*W[4,5,1,2])/8+W[4,5,1,3]/2+(5*W[4,5,1,4])/24+
(7*W[4,5,1,5])/24-W[4,5,1,6]/6+W[4,5,1,8]/6+W[4,5,1,9]/6-
W[4,5,1,11]/6-W[4,5,1,13]/3+W[4,5,1,14]/3-W[4,5,1,15]/3-
W[4,5,1,16]/12+W[4,5,1,18]/24+W[4,5,1,19]/24-
(5*W[4,5,1,20])/24+W[4,5,1,24]/6+W[4,5,1,26]/12+
W[4,5,1,27]/24+(5*W[4,5,1,28])/24-(13*W[4,5,1,29])/24-
(5*W[4,5,1,30])/12-W[4,5,2,1]/24+W[4,5,2,2]/8+
(13*W[4,5,2,3])/12+(5*W[4,5,2,4])/8-(17*W[4,5,2,5])/24-
W[4,5,2,7]/3-W[4,5,2,9]/6-W[4,5,2,11]/6-
(2*W[4,5,2,12])/3+W[4,5,2,14]/2+W[4,5,2,15]/3-
(7*W[4,5,2,16])/8+W[4,5,2,17]/6+W[4,5,2,18]/12-
(5*W[4,5,2,19])/24-(5*W[4,5,2,20])/12+(13*W[4,5,2,26])/24+
(5*W[4,5,2,27])/24+(13*W[4,5,2,28])/24+(5*W[4,5,2,29])/12-
(13*W[4,5,2,30])/24+W[4,5,3,1]/12+W[4,5,3,2]-
W[4,5,3,3]/4-(17*W[4,5,3,4])/24-W[4,5,3,5]+W[4,5,3,6]/6-
W[4,5,3,8]/6+W[4,5,3,11]/6+W[4,5,3,13]/3+W[4,5,3,15]/3+
(5*W[4,5,3,16])/24-W[4,5,3,17]/4-W[4,5,3,18]/8+
W[4,5,3,19]/24-W[4,5,3,20]/6+W[4,5,3,26]/6+
W[4,5,3,27]/24-(5*W[4,5,3,28])/24+W[4,5,3,29]/4+
(7*W[4,5,3,30])/24+W[4,5,4,1]/24-(7*W[4,5,4,2])/24-
(13*W[4,5,4,3])/24-(31*W[4,5,4,4])/24+W[4,5,4,5]/24-
W[4,5,4,6]/6+W[4,5,4,9]/6+W[4,5,4,11]/6-W[4,5,4,14]/2+
(3*W[4,5,4,16])/8-(7*W[4,5,4,17])/24+W[4,5,4,18]/8+
(37*W[4,5,4,19])/24+W[4,5,4,20]/8+W[4,5,4,26]/3-
W[4,5,4,27]/12-(5*W[4,5,4,28])/8-(7*W[4,5,4,29])/24+
W[4,5,4,30]/24+(5*W[4,5,5,1])/8-(17*W[4,5,5,2])/24-
(5*W[4,5,5,3])/6+W[4,5,5,4]/24+(4*W[4,5,5,5])/3-
W[4,5,5,8]/6+(2*W[4,5,5,12])/3-W[4,5,5,14]/3-
W[4,5,5,15]/3-(7*W[4,5,5,16])/24+(5*W[4,5,5,17])/24+
W[4,5,5,18]/4+(3*W[4,5,5,20])/8+W[4,5,5,24]/6-
(5*W[4,5,5,26])/24+W[4,5,5,27]/12+(11*W[4,5,5,28])/12+
(7*W[4,5,5,29])/24-(7*W[4,5,5,30])/24-(2*W[4,5,12,2])/3+
(5*W[4,5,12,4])/3+(2*W[4,5,12,5])/3-(5*W[4,5,12,19])/3-
(2*W[4,5,12,26])/3+(2*W[4,5,12,28])/3-(2*W[4,5,14,1])/3+
(3*W[4,5,14,2])/2-(3*W[4,5,14,4])/2-(2*W[4,5,14,5])/3+
(2*W[4,5,14,16])/3+(2*W[4,5,14,19])/3-(3*W[4,5,14,28])/2+
(3*W[4,5,14,30])/2+(3*W[4,5,16,1])/4-(23*W[4,5,16,2])/24+
(5*W[4,5,16,3])/24+(5*W[4,5,16,4])/8+W[4,5,16,5]/24-
W[4,5,16,8]/6-W[4,5,16,9]/6+W[4,5,16,11]/6-
W[4,5,16,14]/3-W[4,5,16,16]/12-W[4,5,16,17]/8-
W[4,5,16,18]/6-(3*W[4,5,16,19])/8-W[4,5,16,20]/4+
W[4,5,16,23]/3-W[4,5,16,24]/6+W[4,5,16,26]/8-
W[4,5,16,27]/4+(3*W[4,5,16,28])/8+W[4,5,16,29]/6+
W[4,5,16,30]/4-W[4,5,17,1]/12+(7*W[4,5,17,2])/12-
W[4,5,17,3]/6-(3*W[4,5,17,4])/8+W[4,5,17,5]/24-
W[4,5,17,6]/6+W[4,5,17,9]/6-W[4,5,17,15]/3+
(7*W[4,5,17,16])/24+W[4,5,17,17]/24-W[4,5,17,18]/24+
W[4,5,17,19]/12+W[4,5,17,20]/8-W[4,5,17,23]/3+
W[4,5,17,24]/6+W[4,5,17,27]/6+W[4,5,17,29]/8-
W[4,5,17,30]/8-W[4,5,18,1]/24+W[4,5,18,2]/12-
W[4,5,18,3]/24+W[4,5,18,4]/8+W[4,5,18,5]/4+W[4,5,18,6]/6-
W[4,5,18,11]/6-W[4,5,18,16]/12+W[4,5,18,17]/24+
(7*W[4,5,18,18])/24-W[4,5,18,19]/8-W[4,5,18,24]/6-
W[4,5,18,26]/12-W[4,5,18,28]/24+(5*W[4,5,19,1])/24-
(5*W[4,5,19,2])/8-W[4,5,19,3]/24-W[4,5,19,4]/24+
W[4,5,19,5]/3+W[4,5,19,6]/6+W[4,5,19,7]/3+W[4,5,19,8]/6+
W[4,5,19,14]/3-(13*W[4,5,19,16])/24-W[4,5,19,17]/12-
W[4,5,19,18]/8+W[4,5,19,19]/2+(5*W[4,5,19,20])/12-
W[4,5,19,24]/6-(5*W[4,5,19,27])/24-(5*W[4,5,19,29])/12-
(17*W[4,5,19,30])/24-(5*W[4,5,20,1])/8-W[4,5,20,2]/3-
W[4,5,20,3]/4+W[4,5,20,4]/8+(3*W[4,5,20,5])/8+
W[4,5,20,8]/6-W[4,5,20,9]/6+W[4,5,20,15]/3-
W[4,5,20,16]/4+(7*W[4,5,20,17])/24+W[4,5,20,19]/3+
W[4,5,20,20]/2-(7*W[4,5,20,26])/24-W[4,5,20,28]/3+
W[4,5,26,1]/4+W[4,5,26,2]/4-W[4,5,26,3]/4+W[4,5,26,4]/12-
W[4,5,26,5]/6+W[4,5,26,16]/4-W[4,5,26,18]/4-
W[4,5,26,20]/6-W[4,5,26,27]/12-W[4,5,26,30]/12-
W[4,5,28,2]/12+W[4,5,28,3]/12-W[4,5,28,4]/4+
W[4,5,28,5]/3-W[4,5,28,16]/3+W[4,5,28,18]/6+
W[4,5,28,20]/12-W[4,5,28,29]/12+W[4,5,30,1]/4+
W[4,5,30,2]/4-W[4,5,30,3]/4+W[4,5,30,4]/12-W[4,5,30,5]/6+
W[4,5,30,16]/4-W[4,5,30,18]/4-W[4,5,30,20]/6-
W[4,5,30,27]/12-W[4,5,30,30]/12+W[4,9,1,2]+W[4,9,1,3]/3-
W[4,9,1,4]/3-W[4,9,1,5]/3-(4*W[4,9,1,15])/3+
W[4,9,1,16]/3-W[4,9,1,17]/3+(2*W[4,9,1,25])/3-
(2*W[4,9,1,29])/3-W[4,9,1,30]/3-(4*W[4,9,2,1])/3+
W[4,9,2,2]/3-W[4,9,2,3]/3+W[4,9,2,5]/3+(4*W[4,9,2,15])/3+
W[4,9,2,20]/3-(2*W[4,9,2,25])/3-W[4,9,2,26]/3+
W[4,9,2,29]/3+W[4,9,4,2]/3-W[4,9,4,3]/3+W[4,9,4,4]/3-
W[4,9,4,5]/3+W[4,9,4,16]/3-W[4,9,4,20]/3-W[4,9,4,30]/3+
(7*W[4,9,9,1])/3-(7*W[4,9,9,2])/3+(4*W[4,9,9,4])/3-
(4*W[4,9,9,16])/3+W[4,9,9,17]-W[4,9,9,20]+
(4*W[4,9,9,26])/3+(4*W[4,9,9,29])/3+(4*W[4,9,9,30])/3-
W[4,9,16,2]/3+W[4,9,16,3]/3-W[4,9,16,4]/3+W[4,9,16,5]/3-
W[4,9,16,16]/3+W[4,9,16,20]/3+W[4,9,16,30]/3+
W[4,9,17,1]/3+(4*W[4,9,17,2])/3+W[4,9,17,3]/3-
W[4,9,17,4]/3-W[4,9,17,5]/3-(4*W[4,9,17,15])/3+
W[4,9,17,16]/3-W[4,9,17,17]/3+(2*W[4,9,17,20])/3-
(2*W[4,9,17,25])/3-(2*W[4,9,17,29])/3-W[4,9,17,30]/3-
(4*W[4,9,20,1])/3-W[4,9,20,2]/3-W[4,9,20,3]/3-
(2*W[4,9,20,4])/3+W[4,9,20,5]/3+(4*W[4,9,20,15])/3+
(2*W[4,9,20,16])/3-W[4,9,20,17]/3+(2*W[4,9,20,25])/3-
W[4,9,20,26]-W[4,9,20,29]/3-(2*W[4,9,20,30])/3+
W[4,9,26,2]/3-W[4,9,26,3]/3+W[4,9,26,4]/3-W[4,9,26,5]/3+
W[4,9,26,16]/3-W[4,9,26,20]/3-W[4,9,26,30]/3+
W[4,9,29,2]/3-W[4,9,29,3]/3+W[4,9,29,4]/3-W[4,9,29,5]/3+
W[4,9,29,16]/3-W[4,9,29,20]/3-W[4,9,29,30]/3+
W[4,9,30,2]/3-W[4,9,30,3]/3+W[4,9,30,4]/3-W[4,9,30,5]/3+
W[4,9,30,16]/3-W[4,9,30,20]/3-W[4,9,30,30]/3+W[4,11,2,2]+
W[4,11,2,3]/3-W[4,11,2,16]-W[4,11,2,18]/3+W[4,11,3,2]/3-
W[4,11,3,16]/3-W[4,11,16,2]-W[4,11,16,3]/3+W[4,11,16,16]+
W[4,11,16,18]/3-W[4,11,18,2]/3+W[4,11,18,16]/3+
W[4,14,1,2]/6+W[4,14,1,3]/6-W[4,14,1,4]/6-
(2*W[4,14,1,8])/3+W[4,14,1,16]+W[4,14,1,19]/3-
W[4,14,1,20]/6-(2*W[4,14,1,24])/3+W[4,14,1,29]/6+
W[4,14,1,30]/3-W[4,14,2,2]/6+W[4,14,2,3]/6-W[4,14,2,4]/6+
(2*W[4,14,2,5])/3-(2*W[4,14,2,16])/3+W[4,14,2,20]/6-
W[4,14,2,29]/6+W[4,14,4,2]/6-W[4,14,4,3]/6+W[4,14,4,4]/6-
(2*W[4,14,4,5])/3+(2*W[4,14,4,16])/3-W[4,14,4,20]/6+
W[4,14,4,29]/6-(2*W[4,14,5,1])/3+(5*W[4,14,5,2])/6-
W[4,14,5,3]/6-(5*W[4,14,5,4])/6+(2*W[4,14,5,8])/3+
W[4,14,5,16]/3+W[4,14,5,19]/3+W[4,14,5,20]/6-
(2*W[4,14,5,24])/3-W[4,14,5,28]-W[4,14,5,29]/6+
(2*W[4,14,5,30])/3+(5*W[4,14,14,1])/3-(2*W[4,14,14,2])/3+
(2*W[4,14,14,4])/3+W[4,14,14,5]-(5*W[4,14,14,16])/3-
W[4,14,14,19]+(2*W[4,14,14,28])/3-(2*W[4,14,14,30])/3-
(2*W[4,14,16,1])/3-W[4,14,16,2]/2-W[4,14,16,3]/6+
W[4,14,16,4]/2-W[4,14,16,5]/3+(2*W[4,14,16,8])/3-
W[4,14,16,16]/3+W[4,14,16,20]/6+(2*W[4,14,16,24])/3+
W[4,14,16,28]/3-W[4,14,16,29]/6-(2*W[4,14,16,30])/3-
W[4,14,19,1]/3+W[4,14,19,2]/6+W[4,14,19,3]/6-
W[4,14,19,4]/6-(2*W[4,14,19,5])/3-(2*W[4,14,19,8])/3+
(2*W[4,14,19,16])/3+W[4,14,19,19]/3-W[4,14,19,20]/6+
(2*W[4,14,19,24])/3+W[4,14,19,29]/6+W[4,14,19,30]/3+
W[4,14,28,2]/6-W[4,14,28,3]/6+W[4,14,28,4]/6-
(2*W[4,14,28,5])/3+(2*W[4,14,28,16])/3-W[4,14,28,20]/6+
W[4,14,28,29]/6-W[4,14,30,2]/6+W[4,14,30,3]/6-
W[4,14,30,4]/6+(2*W[4,14,30,5])/3-(2*W[4,14,30,16])/3+
W[4,14,30,20]/6-W[4,14,30,29]/6+W[4,16,1,2]/24-
W[4,16,1,3]/6+W[4,16,1,4]/4+(3*W[4,16,1,5])/4+
W[4,16,1,6]/6+W[4,16,1,8]/6-W[4,16,1,9]/6-W[4,16,1,13]/6+
W[4,16,1,14]/3+(2*W[4,16,1,15])/3-(35*W[4,16,1,16])/24+
(5*W[4,16,1,17])/24-W[4,16,1,18]/12-(11*W[4,16,1,19])/24+
W[4,16,1,20]/12+W[4,16,1,24]/6-W[4,16,1,25]/3+
(3*W[4,16,1,26])/8+W[4,16,1,27]/3-W[4,16,1,28]/24+
W[4,16,1,29]/6+(7*W[4,16,1,30])/24+(9*W[4,16,2,1])/8+
(7*W[4,16,2,2])/12-(13*W[4,16,2,4])/8-(5*W[4,16,2,5])/12+
W[4,16,2,7]/6+W[4,16,2,9]/6+W[4,16,2,14]/6-
(2*W[4,16,2,15])/3+(13*W[4,16,2,16])/12-W[4,16,2,17]/6-
W[4,16,2,18]/6+(7*W[4,16,2,19])/24-(3*W[4,16,2,20])/8+
W[4,16,2,25]/3-W[4,16,2,26]/12+W[4,16,2,27]/24-
W[4,16,2,29]/8-W[4,16,2,30]/24-W[4,16,3,1]/6-
W[4,16,3,2]/4-W[4,16,3,3]/6+W[4,16,3,4]/4-W[4,16,3,5]/6+
W[4,16,3,6]/6-W[4,16,3,8]/6-W[4,16,3,11]/3+
W[4,16,3,13]/6+(2*W[4,16,3,15])/3-W[4,16,3,16]/3-
(5*W[4,16,3,17])/12-W[4,16,3,18]/12+W[4,16,3,19]/6+
W[4,16,3,20]/2+W[4,16,3,26]/6-W[4,16,3,28]/12+
W[4,16,3,29]/12-(25*W[4,16,4,2])/24+(3*W[4,16,4,3])/4+
(11*W[4,16,4,4])/8+(19*W[4,16,4,5])/24-W[4,16,4,6]/6-
W[4,16,4,7]/6+(2*W[4,16,4,9])/3+W[4,16,4,13]/6-
W[4,16,4,14]/6-(5*W[4,16,4,16])/4+(11*W[4,16,4,17])/12-
(5*W[4,16,4,18])/24-(11*W[4,16,4,19])/24-(11*W[4,16,4,20])/24-
W[4,16,4,23]/6+W[4,16,4,26]/8-(5*W[4,16,4,27])/12-
(13*W[4,16,4,28])/24+(11*W[4,16,4,29])/24+
(11*W[4,16,4,30])/12+(5*W[4,16,5,1])/6-W[4,16,5,2]/6+
(5*W[4,16,5,3])/12+(3*W[4,16,5,4])/8-W[4,16,5,5]/3+
W[4,16,5,7]/6-W[4,16,5,8]/6+W[4,16,5,13]/6-
W[4,16,5,14]/3-(2*W[4,16,5,15])/3+W[4,16,5,16]/24-
W[4,16,5,17]/12-W[4,16,5,18]/8-(13*W[4,16,5,19])/24-
(7*W[4,16,5,20])/12+W[4,16,5,23]/6+W[4,16,5,24]/6+
W[4,16,5,26]/12-(5*W[4,16,5,27])/24+(5*W[4,16,5,28])/24+
W[4,16,5,29]/12+W[4,16,5,30]/8-(7*W[4,16,9,1])/6+
(7*W[4,16,9,2])/6-(2*W[4,16,9,4])/3+(2*W[4,16,9,16])/3-
W[4,16,9,17]/2+W[4,16,9,20]/2-(2*W[4,16,9,26])/3-
(2*W[4,16,9,29])/3-(2*W[4,16,9,30])/3-W[4,16,11,2]-
(2*W[4,16,11,3])/3+W[4,16,11,16]+(2*W[4,16,11,18])/3-
W[4,16,14,2]/2+W[4,16,14,4]/2-W[4,16,14,5]+W[4,16,14,19]+
W[4,16,14,28]/2-W[4,16,14,30]/2-(23*W[4,16,16,1])/24+
(9*W[4,16,16,2])/4-(5*W[4,16,16,3])/12-W[4,16,16,4]/4+
W[4,16,16,5]/8-W[4,16,16,8]/6-(2*W[4,16,16,9])/3-
W[4,16,16,14]/3+(17*W[4,16,16,16])/24-(5*W[4,16,16,17])/24-
(7*W[4,16,16,18])/24-W[4,16,16,19]/24+W[4,16,16,22]/3-
W[4,16,16,24]/6-W[4,16,16,26]/3+W[4,16,16,27]/24-
W[4,16,16,28]/3-W[4,16,16,29]/4-W[4,16,17,1]/8-
(5*W[4,16,17,2])/6-(7*W[4,16,17,3])/12+(17*W[4,16,17,4])/12+
W[4,16,17,5]/12+W[4,16,17,6]/6+W[4,16,17,9]/6+
(2*W[4,16,17,15])/3-(7*W[4,16,17,16])/8+W[4,16,17,17]/3+
(7*W[4,16,17,18])/24-W[4,16,17,19]/6-(7*W[4,16,17,20])/8+
W[4,16,17,24]/6+W[4,16,17,25]/3-W[4,16,17,27]/4+
W[4,16,17,28]/8+(11*W[4,16,17,29])/24+W[4,16,17,30]/3+
W[4,16,18,1]/6-W[4,16,18,2]/12+W[4,16,18,3]/12+
W[4,16,18,4]/24-W[4,16,18,5]/24-W[4,16,18,6]/6-
W[4,16,18,7]/6+W[4,16,18,11]/3-W[4,16,18,13]/6-
(5*W[4,16,18,16])/24+(11*W[4,16,18,17])/24-
(5*W[4,16,18,18])/24+W[4,16,18,19]/6+(5*W[4,16,18,20])/24-
W[4,16,18,23]/6-W[4,16,18,24]/6-W[4,16,18,25]/3-
W[4,16,18,26]/12-W[4,16,18,27]/12-W[4,16,18,28]/12-
W[4,16,18,29]/24+W[4,16,18,30]/24-(3*W[4,16,19,1])/8+
(7*W[4,16,19,2])/24-(7*W[4,16,19,4])/24+W[4,16,19,5]/8-
W[4,16,19,6]/6-W[4,16,19,7]/6+W[4,16,19,8]/6+
W[4,16,19,14]/3-W[4,16,19,16]/8-W[4,16,19,18]/12-
(5*W[4,16,19,19])/8+W[4,16,19,20]/6-W[4,16,19,24]/6+
W[4,16,19,25]/3-W[4,16,19,26]/8+W[4,16,19,27]/6-
W[4,16,19,29]/6+W[4,16,19,30]/12+(2*W[4,16,20,1])/3+
W[4,16,20,2]/24+(7*W[4,16,20,3])/12+(13*W[4,16,20,4])/24-
(7*W[4,16,20,5])/12+W[4,16,20,7]/6+W[4,16,20,8]/6-
W[4,16,20,9]/6-W[4,16,20,13]/6-(2*W[4,16,20,15])/3-
W[4,16,20,16]/6-(5*W[4,16,20,17])/24+W[4,16,20,18]/24+
W[4,16,20,19]/12-W[4,16,20,20]/6-W[4,16,20,22]/3+
W[4,16,20,23]/6-W[4,16,20,25]/3+(3*W[4,16,20,26])/8-
W[4,16,20,27]/8-W[4,16,20,28]/12+W[4,16,20,29]/6+
W[4,16,20,30]/4-W[4,16,22,4]/3+W[4,16,22,16]/3+
W[4,16,22,17]/3-W[4,16,22,20]/3-W[4,16,22,26]/3+
W[4,16,22,28]/3+W[4,16,22,29]/3-W[4,16,22,30]/3-
W[4,16,23,4]+W[4,16,23,16]/2-W[4,16,23,17]/2+
W[4,16,23,20]+W[4,16,23,26]/2+W[4,16,23,27]/2-
W[4,16,23,29]/2-W[4,16,23,30]/2-W[4,16,26,2]/6+
W[4,16,26,3]/6-W[4,16,26,4]/3+W[4,16,26,5]/6-
W[4,16,26,16]/6+W[4,16,26,18]/6+W[4,16,26,20]/6+
W[4,16,26,30]/6+W[4,16,27,1]/4+W[4,16,27,2]/12-
W[4,16,27,3]/12-W[4,16,27,4]/4+W[4,16,27,16]/12-
W[4,16,27,18]/12-W[4,16,27,27]/12+W[4,16,27,30]/12+
W[4,16,28,1]/4-W[4,16,28,4]/6+W[4,16,28,5]/3-
W[4,16,28,16]/4-W[4,16,28,18]/4+W[4,16,28,20]/12-
W[4,16,28,27]/12-W[4,16,28,29]/12+W[4,16,28,30]/12-
W[4,16,29,2]/6+W[4,16,29,3]/6+W[4,16,29,5]/6-
W[4,16,29,16]/6-W[4,16,29,18]/6+W[4,16,29,20]/6+
W[4,16,29,30]/6-W[4,17,1,1]/12+W[4,17,1,2]/12+
(3*W[4,17,1,4])/8-W[4,17,1,5]/8-W[4,17,1,6]/3-
W[4,17,1,9]/6-W[4,17,1,11]/6-W[4,17,1,13]/6+
W[4,17,1,15]/3-W[4,17,1,16]/24+(7*W[4,17,1,17])/24+
(3*W[4,17,1,18])/8+W[4,17,1,19]/12+W[4,17,1,20]/24-
W[4,17,1,24]/6-W[4,17,1,25]/6+W[4,17,1,26]/8-
(5*W[4,17,1,27])/24-W[4,17,1,28]/12+W[4,17,1,29]/8+
W[4,17,1,30]/8+(7*W[4,17,2,1])/12-W[4,17,2,2]/12+
W[4,17,2,3]/8+W[4,17,2,4]/24-W[4,17,2,5]/8+W[4,17,2,7]/6+
W[4,17,2,9]/6+W[4,17,2,11]/6-W[4,17,2,15]/3-
(11*W[4,17,2,16])/24-W[4,17,2,17]/6+W[4,17,2,18]/12-
W[4,17,2,19]/12-(2*W[4,17,2,20])/3+W[4,17,2,25]/6+
W[4,17,2,26]/12-(7*W[4,17,2,27])/24-W[4,17,2,28]/24+
W[4,17,2,30]/4-W[4,17,3,1]/12+W[4,17,3,2]/24+
(5*W[4,17,3,3])/12+(5*W[4,17,3,4])/24-W[4,17,3,11]/6+
W[4,17,3,13]/6-W[4,17,3,15]/3-W[4,17,3,16]/12+
(3*W[4,17,3,17])/8-W[4,17,3,18]/24-W[4,17,3,26]/8+
W[4,17,3,27]/24+W[4,17,4,1]/8-W[4,17,4,2]/24+
(5*W[4,17,4,3])/24-(3*W[4,17,4,4])/2-(5*W[4,17,4,5])/24+
W[4,17,4,7]/6-W[4,17,4,9]/3+W[4,17,4,11]/6-
W[4,17,4,13]/6+W[4,17,4,16]/2-(13*W[4,17,4,17])/24-
W[4,17,4,18]/4+(19*W[4,17,4,20])/24+W[4,17,4,23]/6+
W[4,17,4,26]/4+W[4,17,4,27]/4-W[4,17,4,28]/8-
(5*W[4,17,4,29])/8-(3*W[4,17,4,30])/8-(5*W[4,17,5,1])/24-
W[4,17,5,2]/24-(5*W[4,17,5,3])/12-W[4,17,5,4]/8+
W[4,17,5,5]/3-W[4,17,5,7]/6-W[4,17,5,13]/6+
W[4,17,5,15]/3+(5*W[4,17,5,16])/24-W[4,17,5,17]/24+
W[4,17,5,19]/6+(11*W[4,17,5,20])/24-W[4,17,5,23]/6-
W[4,17,5,24]/6+W[4,17,5,26]/24+W[4,17,5,27]/4+
W[4,17,5,28]/6+(5*W[4,17,5,29])/24-W[4,17,5,30]/24-
(2*W[4,17,9,1])/3+(2*W[4,17,9,2])/3-W[4,17,9,4]/2+
W[4,17,9,16]/2-W[4,17,9,17]+W[4,17,9,20]-W[4,17,9,26]/2-
W[4,17,9,29]/2-W[4,17,9,30]/2+W[4,17,16,1]/24-
(5*W[4,17,16,2])/24-W[4,17,16,3]/4+W[4,17,16,4]/2-
W[4,17,16,5]/24+W[4,17,16,9]/3-W[4,17,16,11]/6-
W[4,17,16,16]/3+W[4,17,16,17]/12+(11*W[4,17,16,18])/24-
W[4,17,16,20]/12-W[4,17,16,23]/3+W[4,17,16,24]/6+
(11*W[4,17,16,26])/24+W[4,17,16,27]/6-W[4,17,16,28]/12-
W[4,17,16,29]/12-W[4,17,16,30]/6+W[4,17,17,1]/8-
W[4,17,17,2]/2+(3*W[4,17,17,3])/8-(13*W[4,17,17,4])/24-
W[4,17,17,5]/24-W[4,17,17,9]/6+W[4,17,17,15]/3+
W[4,17,17,16]/4+W[4,17,17,17]/4-(3*W[4,17,17,18])/8+
W[4,17,17,19]/12-W[4,17,17,20]/24+W[4,17,17,23]/3-
W[4,17,17,24]/6+W[4,17,17,25]/6+W[4,17,17,28]/8+
(5*W[4,17,17,29])/24-W[4,17,17,30]/24+W[4,17,18,1]/24+
W[4,17,18,2]/12-W[4,17,18,3]/8-W[4,17,18,4]/2-
W[4,17,18,5]/12+W[4,17,18,6]/3+W[4,17,18,7]/6+
W[4,17,18,11]/6+W[4,17,18,13]/6+(3*W[4,17,18,16])/8-
(13*W[4,17,18,17])/24-W[4,17,18,18]/3-W[4,17,18,19]/12-
W[4,17,18,20]/12+W[4,17,18,23]/6+W[4,17,18,24]/6+
W[4,17,18,25]/6+W[4,17,18,27]/12-W[4,17,18,28]/24-
W[4,17,18,29]/12-W[4,17,18,30]/12-W[4,17,19,1]/12+
W[4,17,19,2]/12+W[4,17,19,5]/6-W[4,17,19,7]/6+
W[4,17,19,17]/12+W[4,17,19,18]/12-W[4,17,19,19]/12-
W[4,17,19,20]/12+W[4,17,19,24]/6-W[4,17,19,25]/6-
W[4,17,19,26]/8-W[4,17,19,27]/24+W[4,17,19,29]/12+
W[4,17,19,30]/12+(3*W[4,17,20,1])/8-W[4,17,20,2]/2+
W[4,17,20,3]/6+W[4,17,20,4]/8+W[4,17,20,5]/8-
W[4,17,20,7]/6+W[4,17,20,9]/6+W[4,17,20,13]/6-
W[4,17,20,15]/3-W[4,17,20,16]/4+(19*W[4,17,20,17])/24+
W[4,17,20,18]/12-W[4,17,20,19]/12-W[4,17,20,20]/6-
W[4,17,20,23]/6-W[4,17,20,25]/6+(7*W[4,17,20,26])/24+
W[4,17,20,27]/4+W[4,17,20,28]/12+W[4,17,20,29]/6+
W[4,17,20,30]/4+W[4,17,23,4]-W[4,17,23,16]/2+
W[4,17,23,17]/2-W[4,17,23,20]-W[4,17,23,26]/2-
W[4,17,23,27]/2+W[4,17,23,29]/2+W[4,17,23,30]/2-
W[4,17,27,1]/4-W[4,17,27,2]/12+W[4,17,27,3]/12+
W[4,17,27,4]/4-W[4,17,27,16]/12+W[4,17,27,18]/12+
W[4,17,27,27]/12-W[4,17,27,30]/12-W[4,17,29,2]/6+
W[4,17,29,3]/6-W[4,17,29,4]/3+W[4,17,29,5]/6-
W[4,17,29,16]/6+W[4,17,29,18]/6+W[4,17,29,20]/6+
W[4,17,29,30]/6-W[4,17,30,2]/6+W[4,17,30,3]/6-
W[4,17,30,4]/3+W[4,17,30,5]/6-W[4,17,30,16]/6+
W[4,17,30,18]/6+W[4,17,30,20]/6+W[4,17,30,30]/6-
W[4,18,1,17]/6+W[4,18,1,19]/6-W[4,18,1,24]/6+
W[4,18,1,25]/6-(5*W[4,18,1,26])/12+(5*W[4,18,1,28])/12-
(5*W[4,18,1,30])/12-W[4,18,2,1]/12+W[4,18,2,2]/8+
W[4,18,2,3]/24+(7*W[4,18,2,4])/24-W[4,18,2,5]/12-
W[4,18,2,11]/3-W[4,18,2,16]/12+W[4,18,2,17]/6+
W[4,18,2,18]/3-W[4,18,2,19]/4+(7*W[4,18,2,20])/24-
W[4,18,2,25]/6+W[4,18,2,26]/24-W[4,18,2,27]/24+
W[4,18,2,28]/12+W[4,18,2,29]/24+W[4,18,3,2]/8-
W[4,18,3,16]/8-W[4,18,3,17]/8+W[4,18,3,19]/8+
W[4,18,3,26]/24-W[4,18,3,28]/24+W[4,18,3,30]/24+
(3*W[4,18,4,2])/8+W[4,18,4,5]/8-(3*W[4,18,4,16])/8-
W[4,18,4,17]/12+W[4,18,4,19]/12-W[4,18,4,20]/8+
(5*W[4,18,4,26])/24-(5*W[4,18,4,28])/24+W[4,18,4,29]/8+
W[4,18,4,30]/3-W[4,18,5,2]/12+W[4,18,5,4]/8+
W[4,18,5,5]/3-W[4,18,5,16]/8+W[4,18,5,17]/12+
(5*W[4,18,5,18])/24-W[4,18,5,19]/24-W[4,18,5,24]/6-
W[4,18,5,26]/12-W[4,18,5,27]/8-W[4,18,5,28]/24+
W[4,18,5,30]/24+(2*W[4,18,6,17])/3-(2*W[4,18,6,19])/3-
(2*W[4,18,11,2])/3+(2*W[4,18,11,16])/3+W[4,18,16,1]/12+
W[4,18,16,2]/12-W[4,18,16,3]/24-(7*W[4,18,16,4])/24-
(7*W[4,18,16,5])/24+W[4,18,16,11]/3-W[4,18,16,16]/8+
W[4,18,16,17]/4-W[4,18,16,18]/3-W[4,18,16,19]/6+
W[4,18,16,20]/12+W[4,18,16,24]/6-W[4,18,16,26]/12+
W[4,18,16,27]/24-W[4,18,16,28]/24-W[4,18,16,29]/12-
W[4,18,16,30]/12+W[4,18,17,1]/12+W[4,18,17,2]/12-
W[4,18,17,3]/24-W[4,18,17,4]/6+W[4,18,17,5]/12+
W[4,18,17,6]/3+W[4,18,17,16]/3-(3*W[4,18,17,17])/8-
W[4,18,17,18]/8+W[4,18,17,19]/6+W[4,18,17,20]/24-
W[4,18,17,24]/6-W[4,18,17,25]/6+W[4,18,17,27]/12-
W[4,18,17,28]/12-W[4,18,17,29]/24+(5*W[4,18,18,2])/12+
(5*W[4,18,18,5])/24-(5*W[4,18,18,16])/12-(5*W[4,18,18,17])/24+
(5*W[4,18,18,19])/24-(5*W[4,18,18,20])/24+W[4,18,18,24]/6-
W[4,18,18,25]/6+W[4,18,18,26]/6-W[4,18,18,28]/6-
W[4,18,18,29]/8+W[4,18,18,30]/24-W[4,18,19,1]/12-
W[4,18,19,2]/3+W[4,18,19,3]/24+W[4,18,19,4]/6-
W[4,18,19,5]/24-W[4,18,19,6]/3-W[4,18,19,16]/12-
W[4,18,19,17]/6+W[4,18,19,18]/8+(3*W[4,18,19,19])/8-
W[4,18,19,20]/12+W[4,18,19,24]/6+W[4,18,19,25]/6+
W[4,18,19,26]/12-W[4,18,19,27]/12+W[4,18,19,29]/12+
W[4,18,19,30]/8+W[4,18,20,2]/8-W[4,18,20,4]/8+
W[4,18,20,16]/12+W[4,18,20,17]/24-(5*W[4,18,20,18])/24-
W[4,18,20,19]/12-W[4,18,20,20]/3+W[4,18,20,25]/6+
W[4,18,20,26]/24+W[4,18,20,27]/8+W[4,18,20,28]/12-
W[4,18,20,30]/12-W[4,18,26,1]/4-W[4,18,26,2]/12+
W[4,18,26,3]/12+W[4,18,26,4]/4-W[4,18,26,16]/12+
W[4,18,26,18]/12+W[4,18,26,27]/12-W[4,18,26,30]/12+
W[4,18,28,1]/4+W[4,18,28,2]/12-W[4,18,28,3]/12-
W[4,18,28,4]/4+W[4,18,28,16]/12-W[4,18,28,18]/12-
W[4,18,28,27]/12+W[4,18,28,30]/12-W[4,18,30,1]/4-
W[4,18,30,2]/12+W[4,18,30,3]/12+W[4,18,30,4]/4-
W[4,18,30,16]/12+W[4,18,30,18]/12+W[4,18,30,27]/12-
W[4,18,30,30]/12+W[4,19,1,1]/12+(7*W[4,19,1,2])/24-
W[4,19,1,3]/4-W[4,19,1,4]/8-W[4,19,1,5]/24+W[4,19,1,6]/3+
W[4,19,1,8]/6+W[4,19,1,11]/6+W[4,19,1,13]/6-
W[4,19,1,14]/3-W[4,19,1,16]/12-W[4,19,1,17]/12-
(3*W[4,19,1,18])/8-(7*W[4,19,1,19])/24-W[4,19,1,20]/8+
W[4,19,1,24]/6+W[4,19,1,25]/6+W[4,19,1,26]/12+
(5*W[4,19,1,27])/24-W[4,19,1,28]/8+W[4,19,1,29]/24+
(5*W[4,19,2,1])/24+W[4,19,2,2]/3-W[4,19,2,3]/4-
(3*W[4,19,2,4])/4-(5*W[4,19,2,5])/12+W[4,19,2,7]/3+
W[4,19,2,11]/6+W[4,19,2,14]/6+(17*W[4,19,2,16])/24-
(11*W[4,19,2,18])/24+W[4,19,2,19]/6-(5*W[4,19,2,20])/24-
W[4,19,2,25]/6+W[4,19,2,26]/12-W[4,19,2,27]/6-
(17*W[4,19,2,28])/24-(11*W[4,19,2,29])/24+W[4,19,2,30]/6-
W[4,19,3,1]/6-W[4,19,3,2]/6+W[4,19,3,3]/3+
(7*W[4,19,3,4])/24-W[4,19,3,8]/6+W[4,19,3,11]/6-
W[4,19,3,13]/6-W[4,19,3,16]/24+W[4,19,3,18]/24+
(3*W[4,19,3,19])/8-W[4,19,3,27]/24-W[4,19,3,28]/8-
W[4,19,3,29]/12+W[4,19,3,30]/24+W[4,19,4,1]/8+
(7*W[4,19,4,3])/24-W[4,19,4,4]/4+(17*W[4,19,4,5])/24-
W[4,19,4,7]/6-W[4,19,4,11]/6+W[4,19,4,13]/6-
W[4,19,4,14]/6-(11*W[4,19,4,16])/24+W[4,19,4,18]/4-
(5*W[4,19,4,19])/24-W[4,19,4,20]/24-W[4,19,4,23]/6+
W[4,19,4,26]/8-W[4,19,4,27]/4+W[4,19,4,29]/8+
W[4,19,4,30]/4+W[4,19,5,1]/8-W[4,19,5,2]/2+
W[4,19,5,3]/12-(3*W[4,19,5,4])/8+W[4,19,5,5]/6+
W[4,19,5,7]/6-W[4,19,5,8]/6-W[4,19,5,13]/6+
W[4,19,5,14]/3-W[4,19,5,16]/2+W[4,19,5,17]/12-
W[4,19,5,18]/12+(17*W[4,19,5,19])/24+(5*W[4,19,5,20])/8+
W[4,19,5,23]/6+W[4,19,5,24]/6-W[4,19,5,26]/12-
W[4,19,5,27]/4-(7*W[4,19,5,28])/24-(13*W[4,19,5,29])/24-
W[4,19,5,30]/6+W[4,19,7,2]/2+W[4,19,7,4]-W[4,19,7,5]-
W[4,19,7,19]/2+W[4,19,7,27]/2+W[4,19,7,28]/2+
W[4,19,7,29]/2-W[4,19,14,1]/3-W[4,19,14,2]/2+
W[4,19,14,4]/2+W[4,19,14,16]/3+W[4,19,14,28]/2-
W[4,19,14,30]/2-W[4,19,16,1]/12+(17*W[4,19,16,2])/24+
W[4,19,16,3]/8-(7*W[4,19,16,4])/24-W[4,19,16,5]/3-
W[4,19,16,8]/6-W[4,19,16,11]/6+W[4,19,16,14]/3+
W[4,19,16,16]/12+W[4,19,16,17]/12-W[4,19,16,18]/12-
W[4,19,16,19]/3-W[4,19,16,20]/8-W[4,19,16,23]/6-
W[4,19,16,24]/6+W[4,19,16,26]/24+(7*W[4,19,16,27])/24-
W[4,19,16,28]/12+W[4,19,16,29]/8+W[4,19,16,30]/4+
W[4,19,17,1]/12+W[4,19,17,5]/12-W[4,19,17,16]/12+
W[4,19,17,17]/12-W[4,19,17,18]/12-W[4,19,17,19]/12-
W[4,19,17,20]/6+W[4,19,17,23]/6+W[4,19,17,24]/6-
W[4,19,17,25]/6+W[4,19,17,27]/24+W[4,19,17,28]/8+
W[4,19,17,29]/6+W[4,19,17,30]/24-W[4,19,18,1]/24-
(3*W[4,19,18,2])/8+W[4,19,18,3]/8+W[4,19,18,4]/2+
W[4,19,18,5]/12-W[4,19,18,6]/3-W[4,19,18,7]/6-
W[4,19,18,11]/6-W[4,19,18,13]/6-W[4,19,18,16]/12+
W[4,19,18,17]/12+W[4,19,18,18]/3+(13*W[4,19,18,19])/24+
W[4,19,18,20]/12-W[4,19,18,23]/6-W[4,19,18,24]/6-
W[4,19,18,25]/6+W[4,19,18,26]/24-W[4,19,18,27]/12+
W[4,19,18,30]/24-W[4,19,19,1]/8+(3*W[4,19,19,3])/8-
(5*W[4,19,19,4])/24+(25*W[4,19,19,5])/24-W[4,19,19,7]/3+
W[4,19,19,8]/6-W[4,19,19,14]/3-W[4,19,19,16]/2-
W[4,19,19,17]/12+(3*W[4,19,19,18])/8-W[4,19,19,19]/4-
(5*W[4,19,19,20])/24-W[4,19,19,24]/6+W[4,19,19,25]/6-
W[4,19,19,26]/8+(5*W[4,19,19,29])/24+W[4,19,19,30]/12-
W[4,19,20,1]/24-(11*W[4,19,20,2])/24-W[4,19,20,3]/3-
(3*W[4,19,20,4])/8+(13*W[4,19,20,5])/24+W[4,19,20,7]/6+
W[4,19,20,8]/6+W[4,19,20,13]/6+W[4,19,20,16]/24-
W[4,19,20,17]/6-(5*W[4,19,20,19])/24+W[4,19,20,20]/6+
W[4,19,20,23]/6+W[4,19,20,25]/6-W[4,19,20,26]/6-
W[4,19,20,27]/4+(5*W[4,19,20,28])/24-W[4,19,20,29]/12-
(5*W[4,19,20,30])/24+W[4,19,27,1]/4+W[4,19,27,2]/12-
W[4,19,27,3]/12-W[4,19,27,4]/4+W[4,19,27,16]/12-
W[4,19,27,18]/12-W[4,19,27,27]/12+W[4,19,27,30]/12-
W[4,19,29,1]/4+W[4,19,29,4]/6-W[4,19,29,5]/3+
W[4,19,29,16]/4+W[4,19,29,18]/4-W[4,19,29,20]/12+
W[4,19,29,27]/12+W[4,19,29,29]/12-W[4,19,29,30]/12-
W[4,19,30,1]/4+W[4,19,30,4]/6-W[4,19,30,5]/3+
W[4,19,30,16]/4+W[4,19,30,18]/4-W[4,19,30,20]/12+
W[4,19,30,27]/12+W[4,19,30,29]/12-W[4,19,30,30]/12+
W[4,20,1,1]/12-W[4,20,1,2]/6-W[4,20,1,3]/4-
(11*W[4,20,1,4])/24-(7*W[4,20,1,5])/24+W[4,20,1,6]/6-
W[4,20,1,8]/6+W[4,20,1,9]/6+W[4,20,1,11]/6+
W[4,20,1,13]/3+W[4,20,1,14]/3+W[4,20,1,15]/3-
W[4,20,1,16]/8-W[4,20,1,17]/24-W[4,20,1,18]/24-
W[4,20,1,20]/24-W[4,20,1,25]/6-(5*W[4,20,1,26])/24-
W[4,20,1,27]/24-W[4,20,1,28]/12+(7*W[4,20,1,29])/24+
(7*W[4,20,1,30])/24+W[4,20,2,1]/4+W[4,20,2,2]/3+
(7*W[4,20,2,3])/24+(7*W[4,20,2,4])/8-W[4,20,2,5]/4-
W[4,20,2,7]/3-W[4,20,2,9]/6-W[4,20,2,11]/6-
W[4,20,2,14]/3-W[4,20,2,15]/3-(7*W[4,20,2,16])/24-
(3*W[4,20,2,17])/8+W[4,20,2,18]/6-W[4,20,2,19]/8+
(11*W[4,20,2,20])/24+W[4,20,2,25]/6+(3*W[4,20,2,26])/8+
W[4,20,2,27]/4+W[4,20,2,28]/8-W[4,20,2,29]/8+
W[4,20,2,30]/24+W[4,20,3,1]/6+(7*W[4,20,3,2])/24+
W[4,20,3,3]/4-W[4,20,3,4]/24-W[4,20,3,5]/12-
W[4,20,3,6]/6+W[4,20,3,8]/6-W[4,20,3,11]/6-
W[4,20,3,13]/3-W[4,20,3,15]/3+W[4,20,3,16]/2+
(5*W[4,20,3,17])/24+W[4,20,3,18]/8-W[4,20,3,19]/4-
W[4,20,3,20]/2-W[4,20,3,26]/24-W[4,20,3,27]/24+
W[4,20,3,28]/3-W[4,20,3,29]/12-W[4,20,3,30]/4-
(7*W[4,20,4,1])/24+(3*W[4,20,4,2])/8-(5*W[4,20,4,3])/24-
(5*W[4,20,4,4])/24+W[4,20,4,5]/8+W[4,20,4,6]/6-
W[4,20,4,11]/6+W[4,20,4,14]/3-(5*W[4,20,4,16])/24+
(5*W[4,20,4,17])/24-W[4,20,4,18]/8-(5*W[4,20,4,19])/24+
(5*W[4,20,4,20])/24-W[4,20,4,26]/8+W[4,20,4,27]/12+
W[4,20,4,28]/6+W[4,20,4,29]/8-(5*W[4,20,5,1])/8-
W[4,20,5,2]/4-W[4,20,5,3]/4+W[4,20,5,4]/8+W[4,20,5,5]/2+
W[4,20,5,8]/6-W[4,20,5,14]/3+W[4,20,5,15]/3-
W[4,20,5,16]/6+W[4,20,5,17]/6+(11*W[4,20,5,19])/24+
(3*W[4,20,5,20])/8-W[4,20,5,26]/6-(11*W[4,20,5,28])/24-
(5*W[4,20,5,29])/24-W[4,20,5,30]/6-W[4,20,9,1]/3+
W[4,20,9,2]/3-W[4,20,9,4]/2+W[4,20,9,16]/2+
W[4,20,9,17]/3-W[4,20,9,20]/3-W[4,20,9,26]/2-
W[4,20,9,29]/2-W[4,20,9,30]/2+(7*W[4,20,16,1])/24-
(3*W[4,20,16,2])/8+(5*W[4,20,16,3])/12+W[4,20,16,4]/8-
W[4,20,16,5]/3+W[4,20,16,8]/6+W[4,20,16,11]/6-
W[4,20,16,14]/3+W[4,20,16,16]/8-(7*W[4,20,16,17])/24-
W[4,20,16,18]/12+W[4,20,16,19]/12-(7*W[4,20,16,20])/24-
W[4,20,16,22]/3+W[4,20,16,23]/3-W[4,20,16,26]/24-
(5*W[4,20,16,27])/24+(5*W[4,20,16,28])/24+(3*W[4,20,16,29])/8-
W[4,20,16,30]/6-(5*W[4,20,17,1])/24-(17*W[4,20,17,2])/24+
W[4,20,17,3]/24+W[4,20,17,4]/24+W[4,20,17,5]/3-
W[4,20,17,6]/6+W[4,20,17,9]/6+W[4,20,17,15]/3-
W[4,20,17,16]/8+W[4,20,17,17]/2+W[4,20,17,18]/8+
W[4,20,17,19]/12-W[4,20,17,20]/12-W[4,20,17,23]/3+
W[4,20,17,25]/6+(5*W[4,20,17,27])/24+W[4,20,17,29]/3+
W[4,20,17,30]/8+W[4,20,18,1]/24+W[4,20,18,2]/12+
W[4,20,18,3]/24-W[4,20,18,4]/8-W[4,20,18,6]/6+
W[4,20,18,11]/6-W[4,20,18,16]/12+W[4,20,18,17]/8-
(7*W[4,20,18,18])/24-W[4,20,18,19]/24-W[4,20,18,20]/4+
W[4,20,18,25]/6+W[4,20,18,26]/24+W[4,20,18,28]/12+
W[4,20,18,29]/12+W[4,20,18,30]/24+W[4,20,19,1]/12-
(7*W[4,20,19,2])/24-W[4,20,19,3]/12-(3*W[4,20,19,4])/8+
W[4,20,19,5]/8+W[4,20,19,6]/6+W[4,20,19,7]/3-
W[4,20,19,8]/6+W[4,20,19,14]/3+W[4,20,19,16]/6-
W[4,20,19,17]/12+W[4,20,19,18]/24-W[4,20,19,19]/24-
W[4,20,19,20]/24-W[4,20,19,25]/6-W[4,20,19,27]/6+
W[4,20,19,29]/24+W[4,20,19,30]/24+(3*W[4,20,20,1])/8+
(13*W[4,20,20,2])/24-(5*W[4,20,20,3])/12+(5*W[4,20,20,4])/24+
(3*W[4,20,20,5])/8-W[4,20,20,8]/6-W[4,20,20,9]/6-
W[4,20,20,15]/3-(7*W[4,20,20,16])/24-W[4,20,20,17]/4-
W[4,20,20,18]/4+W[4,20,20,19]/24+(2*W[4,20,20,20])/3+
W[4,20,20,22]/3-W[4,20,20,25]/6+W[4,20,20,26]/3-
W[4,20,20,27]/12-W[4,20,20,28]/24+(5*W[4,20,20,30])/24+
W[4,20,22,4]/3-W[4,20,22,16]/3-W[4,20,22,17]/3+
W[4,20,22,20]/3+W[4,20,22,26]/3-W[4,20,22,28]/3-
W[4,20,22,29]/3+W[4,20,22,30]/3-W[4,20,26,2]/6+
W[4,20,26,3]/6+W[4,20,26,5]/6-W[4,20,26,16]/6-
W[4,20,26,18]/6+W[4,20,26,20]/6+W[4,20,26,30]/6-
W[4,20,28,1]/4+W[4,20,28,4]/6-W[4,20,28,5]/3+
W[4,20,28,16]/4+W[4,20,28,18]/4-W[4,20,28,20]/12+
W[4,20,28,27]/12+W[4,20,28,29]/12-W[4,20,28,30]/12-
W[4,20,30,2]/6+W[4,20,30,3]/6+W[4,20,30,5]/6-
W[4,20,30,16]/6-W[4,20,30,18]/6+W[4,20,30,20]/6+
W[4,20,30,30]/6+W[4,26,26,2]/8+W[4,26,26,3]/8-
W[4,26,26,4]/8+W[4,26,26,5]/12+W[4,26,26,9]/6-
W[4,26,26,15]/3-W[4,26,26,16]/12+(5*W[4,26,26,20])/24-
W[4,26,26,23]/6+W[4,26,26,24]/6-W[4,26,26,25]/6+
W[4,26,26,27]/24-W[4,26,26,28]/8-(5*W[4,26,26,29])/24+
W[4,26,26,30]/24-W[4,26,27,1]/12+W[4,26,27,3]/8+
(7*W[4,26,27,4])/24+W[4,26,27,5]/8-W[4,26,27,7]/6-
W[4,26,27,11]/6-W[4,26,27,13]/6+W[4,26,27,16]/24+
W[4,26,27,17]/6+W[4,26,27,19]/4+W[4,26,27,20]/12-
W[4,26,27,23]/6-W[4,26,27,24]/6-W[4,26,27,25]/6+
W[4,26,27,26]/24+W[4,26,27,27]/12-W[4,26,27,28]/24-
W[4,26,27,29]/12-W[4,26,28,1]/12+W[4,26,28,5]/6-
W[4,26,28,7]/6+W[4,26,28,16]/12+W[4,26,28,18]/12-
W[4,26,28,20]/12-W[4,26,28,24]/6+W[4,26,28,25]/6-
W[4,26,28,26]/8-W[4,26,28,27]/24+W[4,26,28,29]/12+
W[4,26,28,30]/12-(7*W[4,26,29,1])/24-W[4,26,29,3]/12-
W[4,26,29,4]/8-W[4,26,29,5]/8-W[4,26,29,7]/6+
W[4,26,29,9]/6+W[4,26,29,13]/6+W[4,26,29,15]/3+
W[4,26,29,16]/6-(3*W[4,26,29,17])/8+W[4,26,29,18]/12-
W[4,26,29,19]/12+W[4,26,29,23]/6+W[4,26,29,25]/6-
(5*W[4,26,29,26])/24-W[4,26,29,27]/12+W[4,26,29,28]/12-
W[4,26,29,30]/6-W[4,26,30,1]/24-W[4,26,30,2]/24-
W[4,26,30,3]/12-W[4,26,30,4]/4-W[4,26,30,5]/24+
W[4,26,30,9]/6+W[4,26,30,11]/6-W[4,26,30,17]/4-
W[4,26,30,18]/24-W[4,26,30,19]/12+W[4,26,30,20]/6+
W[4,26,30,23]/6+W[4,26,30,24]/6+W[4,26,30,26]/24+
W[4,26,30,28]/12-W[4,26,30,29]/6-W[4,26,30,30]/12-
W[4,27,26,1]/8+W[4,27,26,3]/24-W[4,27,26,4]/24-
W[4,27,26,5]/24+W[4,27,26,16]/12-(5*W[4,27,26,18])/24-
W[4,27,26,20]/24+W[4,27,26,24]/6+W[4,27,26,25]/6+
W[4,27,26,26]/24+W[4,27,26,27]/12-W[4,27,26,29]/8-
W[4,27,26,30]/12-W[4,27,27,2]/8+W[4,27,27,5]/12+
W[4,27,27,16]/8-W[4,27,27,17]/24+W[4,27,27,19]/24-
W[4,27,27,20]/12-W[4,27,27,24]/6+W[4,27,27,25]/6+
W[4,27,27,26]/12-W[4,27,27,28]/12-W[4,27,27,29]/12+
W[4,27,28,1]/8-W[4,27,28,2]/12-W[4,27,28,3]/24+
W[4,27,28,4]/24+W[4,27,28,5]/24+(5*W[4,27,28,18])/24+
W[4,27,28,20]/24-W[4,27,28,24]/6-W[4,27,28,25]/6-
W[4,27,28,27]/12-W[4,27,28,28]/24-W[4,27,28,29]/24-
W[4,27,28,30]/24+W[4,27,29,1]/12+W[4,27,29,2]/24-
W[4,27,29,3]/12-W[4,27,29,4]/12+W[4,27,29,16]/24+
W[4,27,29,17]/24+W[4,27,29,18]/12+W[4,27,29,19]/24-
W[4,27,29,25]/6-W[4,27,29,26]/8-W[4,27,29,27]/12-
W[4,27,29,28]/24-W[4,27,29,30]/24-W[4,27,30,1]/24+
W[4,27,30,2]/6-W[4,27,30,3]/24-W[4,27,30,4]/8-
W[4,27,30,5]/8+W[4,27,30,17]/12-W[4,27,30,18]/8+
W[4,27,30,20]/24+W[4,27,30,24]/6-W[4,27,30,26]/12-
W[4,27,30,28]/24-W[4,27,30,29]/24-W[4,27,30,30]/24+
W[4,28,26,1]/12-W[4,28,26,2]/12+W[4,28,26,5]/12-
W[4,28,26,18]/12-W[4,28,26,20]/6+W[4,28,26,23]/6-
W[4,28,26,24]/6+W[4,28,26,25]/6+W[4,28,26,27]/24+
W[4,28,26,28]/8+W[4,28,26,29]/6+W[4,28,26,30]/24+
W[4,28,27,1]/12-W[4,28,27,2]/24-W[4,28,27,3]/8-
(7*W[4,28,27,4])/24-W[4,28,27,5]/12+W[4,28,27,7]/6+
W[4,28,27,11]/6+W[4,28,27,13]/6-W[4,28,27,17]/4-
W[4,28,27,19]/6-W[4,28,27,20]/8+W[4,28,27,23]/6+
W[4,28,27,24]/6+W[4,28,27,25]/6+W[4,28,27,26]/24-
W[4,28,27,27]/12-W[4,28,27,28]/24+W[4,28,27,29]/24+
W[4,28,27,30]/24-W[4,28,28,2]/6+W[4,28,28,3]/8-
W[4,28,28,4]/8-(5*W[4,28,28,5])/24+W[4,28,28,7]/6-
W[4,28,28,8]/6+W[4,28,28,14]/3-W[4,28,28,16]/8+
W[4,28,28,20]/6+W[4,28,28,24]/6-W[4,28,28,25]/6+
W[4,28,28,26]/8-W[4,28,28,27]/24-W[4,28,28,29]/6-
W[4,28,28,30]/24+W[4,28,29,1]/8-W[4,28,29,2]/8+
W[4,28,29,3]/6+W[4,28,29,4]/6+W[4,28,29,5]/24+
W[4,28,29,7]/6-W[4,28,29,8]/6-W[4,28,29,13]/6-
W[4,28,29,16]/6+W[4,28,29,17]/6-W[4,28,29,18]/24+
W[4,28,29,19]/6-W[4,28,29,23]/6-W[4,28,29,25]/6+
W[4,28,29,26]/6+W[4,28,29,27]/24-W[4,28,29,28]/6-
W[4,28,29,29]/12+W[4,28,29,30]/6+(5*W[4,28,30,1])/24+
W[4,28,30,2]/8+W[4,28,30,3]/24+W[4,28,30,4]/6+
W[4,28,30,5]/6-W[4,28,30,8]/6-W[4,28,30,11]/6-
W[4,28,30,14]/3+W[4,28,30,17]/6+(7*W[4,28,30,19])/24-
W[4,28,30,20]/6-W[4,28,30,23]/6-W[4,28,30,24]/6+
W[4,28,30,26]/24+W[4,28,30,27]/24-W[4,28,30,28]/24+
W[4,28,30,29]/6+W[4,28,30,30]/6+W[4,29,26,1]/8+
(11*W[4,29,26,2])/24+W[4,29,26,3]/8-W[4,29,26,4]/24-
W[4,29,26,5]/4-W[4,29,26,6]/6+W[4,29,26,9]/6-
W[4,29,26,15]/3+W[4,29,26,16]/8+W[4,29,26,18]/8+
W[4,29,26,19]/12-W[4,29,26,20]/4-W[4,29,26,25]/6-
W[4,29,26,27]/8-W[4,29,26,30]/8+W[4,29,27,1]/8-
W[4,29,27,3]/24-W[4,29,27,4]/12-W[4,29,27,6]/6+
W[4,29,27,11]/6-W[4,29,27,16]/8+W[4,29,27,17]/8+
W[4,29,27,19]/12+W[4,29,27,20]/12-W[4,29,27,25]/6-
W[4,29,27,26]/8-(5*W[4,29,27,27])/24-W[4,29,27,28]/24+
W[4,29,27,29]/12+W[4,29,27,30]/12-(7*W[4,29,28,2])/24-
W[4,29,28,3]/12+W[4,29,28,4]/6+(11*W[4,29,28,5])/24-
W[4,29,28,6]/6+W[4,29,28,8]/6-W[4,29,28,14]/3-
(7*W[4,29,28,16])/24+W[4,29,28,17]/12-W[4,29,28,18]/12+
(5*W[4,29,28,20])/24+W[4,29,28,25]/6-W[4,29,28,27]/24+
W[4,29,28,28]/24-(5*W[4,29,28,29])/24-W[4,29,28,30]/12-
(11*W[4,29,29,1])/24-(7*W[4,29,29,2])/24-W[4,29,29,3]/6-
W[4,29,29,4]/24+W[4,29,29,5]/8+W[4,29,29,8]/6+
W[4,29,29,9]/6+W[4,29,29,15]/3-(5*W[4,29,29,16])/24+
W[4,29,29,17]/12-W[4,29,29,18]/12+(5*W[4,29,29,19])/24+
W[4,29,29,25]/6+W[4,29,29,27]/12-(5*W[4,29,29,28])/24-
W[4,29,29,29]/6-W[4,29,29,30]/24-(3*W[4,29,30,1])/8+
W[4,29,30,2]/8-W[4,29,30,3]/12-W[4,29,30,4]/12-
W[4,29,30,5]/4+W[4,29,30,8]/6+W[4,29,30,9]/6-
W[4,29,30,11]/6+W[4,29,30,14]/3+W[4,29,30,17]/8+
W[4,29,30,18]/8+W[4,29,30,19]/8-(5*W[4,29,30,20])/24-
W[4,29,30,26]/8+W[4,29,30,27]/12-W[4,29,30,28]/12-
W[4,29,30,29]/24-W[4,29,30,30]/8+W[4,30,26,1]/8+
(7*W[4,30,26,2])/12+W[4,30,26,3]/4-W[4,30,26,4]/6-
W[4,30,26,5]/6-W[4,30,26,6]/6+W[4,30,26,9]/3-
(2*W[4,30,26,15])/3+W[4,30,26,16]/24+W[4,30,26,18]/8+
W[4,30,26,19]/12-W[4,30,26,20]/24-W[4,30,26,23]/6+
W[4,30,26,24]/6-W[4,30,26,25]/3-W[4,30,26,27]/12-
W[4,30,26,28]/8-(5*W[4,30,26,29])/24-W[4,30,26,30]/12+
W[4,30,27,1]/24+W[4,30,27,3]/12+(5*W[4,30,27,4])/24+
W[4,30,27,5]/8-W[4,30,27,6]/6-W[4,30,27,7]/6-
W[4,30,27,13]/6-W[4,30,27,16]/12+(7*W[4,30,27,17])/24+
W[4,30,27,19]/3+W[4,30,27,20]/6-W[4,30,27,23]/6-
W[4,30,27,24]/6-W[4,30,27,25]/3-W[4,30,27,26]/12-
W[4,30,27,27]/8-W[4,30,27,28]/12+W[4,30,27,30]/12-
W[4,30,28,1]/12-(7*W[4,30,28,2])/24-W[4,30,28,3]/12+
W[4,30,28,4]/6+(5*W[4,30,28,5])/8-W[4,30,28,6]/6-
W[4,30,28,7]/6+W[4,30,28,8]/6-W[4,30,28,14]/3-
(5*W[4,30,28,16])/24+W[4,30,28,17]/12+W[4,30,28,20]/8-
W[4,30,28,24]/6+W[4,30,28,25]/3-W[4,30,28,26]/8-
W[4,30,28,27]/12+W[4,30,28,28]/24-W[4,30,28,29]/8-
(3*W[4,30,29,1])/4-(7*W[4,30,29,2])/24-W[4,30,29,3]/4-
W[4,30,29,4]/6-W[4,30,29,7]/6+W[4,30,29,8]/6+
W[4,30,29,9]/3+W[4,30,29,13]/6+(2*W[4,30,29,15])/3-
W[4,30,29,16]/24-(7*W[4,30,29,17])/24+W[4,30,29,19]/8+
W[4,30,29,23]/6+W[4,30,29,25]/3-(5*W[4,30,29,26])/24-
W[4,30,29,28]/8-W[4,30,29,29]/6-(5*W[4,30,29,30])/24-
(5*W[4,30,30,1])/12+W[4,30,30,2]/12-W[4,30,30,3]/6-
W[4,30,30,4]/3-(7*W[4,30,30,5])/24+W[4,30,30,8]/6+
W[4,30,30,9]/3+W[4,30,30,14]/3-W[4,30,30,17]/8+
W[4,30,30,18]/12+W[4,30,30,19]/24-W[4,30,30,20]/24+
W[4,30,30,23]/6+W[4,30,30,24]/6-W[4,30,30,26]/12+
W[4,30,30,27]/12-(5*W[4,30,30,29])/24-(5*W[4,30,30,30])/24+
(7*W[5,1,1,2])/8-(5*W[5,1,1,3])/24+W[5,1,1,4]/6+
(3*W[5,1,1,5])/8+W[5,1,1,6]/6-W[5,1,1,9]/6-W[5,1,1,11]/6+
W[5,1,1,15]/3-(3*W[5,1,1,16])/8-(3*W[5,1,1,17])/8+
W[5,1,1,18]/24-W[5,1,1,20]/2-W[5,1,1,25]/6+W[5,1,1,26]/8+
(5*W[5,1,1,27])/24+W[5,1,1,28]/12+W[5,1,1,29]/12-
(5*W[5,1,1,30])/24+(19*W[5,1,2,1])/24+W[5,1,2,2]/2-
W[5,1,2,3]/8-W[5,1,2,4]/12+(11*W[5,1,2,5])/24+
W[5,1,2,9]/6-W[5,1,2,11]/6-(2*W[5,1,2,14])/3-
W[5,1,2,15]/3+(7*W[5,1,2,16])/24-W[5,1,2,17]/3+
W[5,1,2,18]/6-W[5,1,2,19]/24+(5*W[5,1,2,20])/24-
W[5,1,2,25]/6+W[5,1,2,28]/24+(5*W[5,1,2,29])/24+
W[5,1,2,30]/8-(5*W[5,1,3,1])/24+W[5,1,3,2]/24+
W[5,1,3,3]/8+(5*W[5,1,3,4])/12-W[5,1,3,5]/24-
W[5,1,3,6]/6+W[5,1,3,8]/3+W[5,1,3,11]/6-W[5,1,3,15]/6-
(7*W[5,1,3,17])/24-W[5,1,3,18]/3+W[5,1,3,19]/6-
W[5,1,3,20]/24-(13*W[5,1,3,26])/24-(7*W[5,1,3,27])/24+
W[5,1,3,28]/24+W[5,1,3,29]/24-W[5,1,3,30]/12-
W[5,1,4,1]/12-(7*W[5,1,4,2])/12+W[5,1,4,3]/6+
(5*W[5,1,4,5])/24+W[5,1,4,6]/6-W[5,1,4,9]/6+
W[5,1,4,11]/6-W[5,1,4,13]/3+(2*W[5,1,4,14])/3+
W[5,1,4,17]/8-W[5,1,4,18]/12+W[5,1,4,19]/24-
W[5,1,4,20]/8+W[5,1,4,26]/8+W[5,1,4,28]/24-
(5*W[5,1,4,29])/24+W[5,1,4,30]/12+(3*W[5,1,5,1])/8+
(7*W[5,1,5,2])/24-(7*W[5,1,5,3])/24+(3*W[5,1,5,4])/8+
(7*W[5,1,5,5])/8+W[5,1,5,15]/6-(5*W[5,1,5,16])/24-
W[5,1,5,17]/24-(3*W[5,1,5,18])/8-W[5,1,5,19]/24-
(5*W[5,1,5,20])/8+(5*W[5,1,5,26])/24-W[5,1,5,28]/12+
(5*W[5,1,5,29])/24+(5*W[5,1,5,30])/24-(2*W[5,1,13,4])/3-
W[5,1,13,5]+(2*W[5,1,13,18])/3+W[5,1,13,20]+
(2*W[5,1,15,1])/3-(2*W[5,1,15,2])/3+W[5,1,15,3]/6-
W[5,1,15,5]/6+(2*W[5,1,15,17])/3-(2*W[5,1,15,20])/3+
W[5,1,15,26]/6-W[5,1,15,29]/6-(3*W[5,1,16,1])/8+
W[5,1,16,2]/24+W[5,1,16,3]/12-W[5,1,16,4]/12-
(5*W[5,1,16,5])/24+W[5,1,16,9]/6+W[5,1,16,11]/6-
(5*W[5,1,16,16])/12+W[5,1,16,17]/6-W[5,1,16,18]/24-
W[5,1,16,26]/6+W[5,1,16,27]/24-(5*W[5,1,17,1])/8-
(5*W[5,1,17,3])/24+W[5,1,17,4]/24-W[5,1,17,5]/8+
W[5,1,17,6]/6-W[5,1,17,9]/6+W[5,1,17,15]/3+
W[5,1,17,16]/6-W[5,1,17,17]/6+W[5,1,17,18]/8-
W[5,1,17,19]/3+W[5,1,17,20]/8+W[5,1,17,24]/3+
W[5,1,17,25]/6+W[5,1,17,27]/24-W[5,1,17,28]/12+
W[5,1,17,29]/24-W[5,1,17,30]/6+(7*W[5,1,18,1])/24+
W[5,1,18,2]/12-W[5,1,18,3]/12+W[5,1,18,4]/12-
(7*W[5,1,18,5])/24-W[5,1,18,6]/6-W[5,1,18,11]/6+
W[5,1,18,13]/3-W[5,1,18,16]/24+(3*W[5,1,18,17])/8-
(7*W[5,1,18,18])/24+(7*W[5,1,18,19])/24-W[5,1,18,20]/12-
W[5,1,18,24]/3-W[5,1,18,25]/6-W[5,1,18,26]/24-
W[5,1,18,27]/12-W[5,1,18,30]/24-W[5,1,19,2]/24+
W[5,1,19,3]/6+W[5,1,19,4]/24-W[5,1,19,5]/24-
W[5,1,19,6]/6-W[5,1,19,17]/6+W[5,1,19,18]/8+
W[5,1,19,19]/24-W[5,1,19,20]/8+W[5,1,19,25]/6+
W[5,1,19,26]/12-W[5,1,19,29]/24-(5*W[5,1,20,1])/6+
W[5,1,20,2]/8+(5*W[5,1,20,3])/24-W[5,1,20,4]/8+
(11*W[5,1,20,5])/24-W[5,1,20,8]/3+W[5,1,20,9]/6-
W[5,1,20,15]/3+W[5,1,20,16]/12-W[5,1,20,17]/8-
W[5,1,20,18]/6-W[5,1,20,19]/8+W[5,1,20,20]/3+
W[5,1,20,25]/6+W[5,1,20,26]/24+W[5,1,20,27]/12-
W[5,1,20,28]/24-W[5,1,20,29]/6+W[5,1,20,30]/12+
W[5,1,26,1]/4-W[5,1,26,3]/4-W[5,1,26,4]/12+
W[5,1,26,5]/12-W[5,1,26,18]/12+W[5,1,26,20]/12-
W[5,1,26,27]/12+W[5,1,26,29]/12+W[5,1,27,1]/4-
W[5,1,27,3]/4-W[5,1,27,4]/12+W[5,1,27,5]/12-
W[5,1,27,18]/12+W[5,1,27,20]/12-W[5,1,27,27]/12+
W[5,1,27,29]/12+W[5,1,29,2]/6+W[5,1,29,3]/12-
W[5,1,29,4]/12+W[5,1,29,5]/12-W[5,1,29,16]/12-
W[5,1,29,20]/6-W[5,1,29,29]/6-W[5,1,29,30]/12+
(11*W[5,2,1,1])/12+(3*W[5,2,1,2])/8-(3*W[5,2,1,3])/8-
(3*W[5,2,1,4])/8+(3*W[5,2,1,5])/8+W[5,2,1,6]/3-
W[5,2,1,8]/6-W[5,2,1,9]/6+W[5,2,1,11]/6+W[5,2,1,13]/6-
W[5,2,1,14]/3-W[5,2,1,15]/3+W[5,2,1,16]/4-W[5,2,1,17]/24-
W[5,2,1,19]/24+W[5,2,1,20]/4-W[5,2,1,24]/6-W[5,2,1,25]/6-
W[5,2,1,26]/8-W[5,2,1,28]/8+(7*W[5,2,1,29])/12+
(7*W[5,2,1,30])/12+W[5,2,2,1]/24-W[5,2,2,2]/12-
(49*W[5,2,2,3])/24-W[5,2,2,4]/4+W[5,2,2,5]/6+
W[5,2,2,7]/3+W[5,2,2,9]/6+W[5,2,2,10]/6+W[5,2,2,11]/6+
W[5,2,2,14]/6+W[5,2,2,15]/3+(17*W[5,2,2,16])/24+
(9*W[5,2,2,17])/8-W[5,2,2,18]/4-W[5,2,2,20]/12-
W[5,2,2,21]/6-W[5,2,2,25]/6-(19*W[5,2,2,26])/24-
(3*W[5,2,2,27])/8-(11*W[5,2,2,28])/24-W[5,2,2,29]/12-
W[5,2,2,30]/4-(5*W[5,2,3,1])/24-(7*W[5,2,3,2])/8+
(29*W[5,2,3,3])/24+(13*W[5,2,3,4])/12+(4*W[5,2,3,5])/3+
W[5,2,3,6]/3-W[5,2,3,8]/6-W[5,2,3,10]/6-W[5,2,3,11]/6-
(2*W[5,2,3,12])/3-W[5,2,3,13]/6-W[5,2,3,15]/6-
(7*W[5,2,3,16])/12-(4*W[5,2,3,17])/3+W[5,2,3,18]/4-
(3*W[5,2,3,19])/8-W[5,2,3,20]/6+W[5,2,3,21]/6-
(5*W[5,2,3,26])/12+W[5,2,3,27]/8+(7*W[5,2,3,28])/12+
(7*W[5,2,3,29])/12+W[5,2,3,30]/4-(5*W[5,2,4,1])/24+
(4*W[5,2,4,2])/3+(17*W[5,2,4,3])/12-(11*W[5,2,4,4])/24-
(7*W[5,2,4,5])/8-W[5,2,4,6]/3-W[5,2,4,7]/6-W[5,2,4,9]/6-
W[5,2,4,11]/6-(2*W[5,2,4,12])/3-W[5,2,4,13]/6-
W[5,2,4,14]/6-W[5,2,4,16]/6-W[5,2,4,17]/24+W[5,2,4,18]/4+
W[5,2,4,19]/3-(7*W[5,2,4,20])/12+W[5,2,4,23]/6+
(7*W[5,2,4,26])/12+W[5,2,4,27]/8-(5*W[5,2,4,28])/12+
W[5,2,4,29]/4+(7*W[5,2,4,30])/12+W[5,2,5,1]/24+
W[5,2,5,2]/6-W[5,2,5,3]/4-(49*W[5,2,5,4])/24-
W[5,2,5,5]/12+W[5,2,5,7]/6+W[5,2,5,8]/6+W[5,2,5,10]/3+
W[5,2,5,13]/6+W[5,2,5,14]/3+W[5,2,5,15]/6-W[5,2,5,16]/12-
W[5,2,5,18]/4+(9*W[5,2,5,19])/8+(17*W[5,2,5,20])/24-
W[5,2,5,23]/6-W[5,2,5,24]/6-(11*W[5,2,5,26])/24-
(3*W[5,2,5,27])/8-(19*W[5,2,5,28])/24-W[5,2,5,29]/4-
W[5,2,5,30]/12+W[5,2,7,2]/6+W[5,2,7,4]-W[5,2,7,5]-
W[5,2,7,18]/3-W[5,2,7,19]/6+W[5,2,7,20]/3+W[5,2,7,27]/6+
W[5,2,7,28]/6+W[5,2,7,29]/6-W[5,2,10,2]+W[5,2,10,3]+
W[5,2,10,5]/6+W[5,2,10,16]/3-W[5,2,10,17]/6-
W[5,2,10,18]/3+W[5,2,10,26]/6+W[5,2,10,27]/6+
W[5,2,10,30]/6-(2*W[5,2,12,3])/3+(2*W[5,2,12,4])/3+
(2*W[5,2,12,17])/3-(2*W[5,2,12,19])/3+(2*W[5,2,14,1])/3-
(3*W[5,2,14,2])/2+(3*W[5,2,14,4])/2+(2*W[5,2,14,5])/3-
(2*W[5,2,14,16])/3-(2*W[5,2,14,19])/3+(3*W[5,2,14,28])/2-
(3*W[5,2,14,30])/2+(2*W[5,2,15,1])/3+(2*W[5,2,15,2])/3+
(3*W[5,2,15,3])/2-(3*W[5,2,15,5])/2-(2*W[5,2,15,17])/3-
(2*W[5,2,15,20])/3+(3*W[5,2,15,26])/2-(3*W[5,2,15,29])/2-
(7*W[5,2,16,1])/12+(19*W[5,2,16,2])/24-(5*W[5,2,16,3])/12-
(5*W[5,2,16,4])/12-(5*W[5,2,16,5])/12+W[5,2,16,8]/6+
W[5,2,16,9]/6+W[5,2,16,10]/6-W[5,2,16,11]/6+
W[5,2,16,14]/3-W[5,2,16,16]/24-W[5,2,16,17]/8+
W[5,2,16,18]/4+W[5,2,16,19]/24+(3*W[5,2,16,20])/4-
W[5,2,16,21]/6-W[5,2,16,23]/6+W[5,2,16,24]/6+
W[5,2,16,26]/6+W[5,2,16,27]/6-(7*W[5,2,16,28])/12-
(3*W[5,2,16,29])/4-W[5,2,16,30]/4-(5*W[5,2,17,1])/24+
(19*W[5,2,17,2])/24-(17*W[5,2,17,3])/12+W[5,2,17,4]/24+
W[5,2,17,5]/4-W[5,2,17,6]/3-W[5,2,17,9]/6-W[5,2,17,10]/3+
(2*W[5,2,17,12])/3-W[5,2,17,15]/3-(3*W[5,2,17,16])/8+
(3*W[5,2,17,17])/8+W[5,2,17,18]/4+W[5,2,17,19]/12+
(5*W[5,2,17,20])/24+W[5,2,17,23]/6+W[5,2,17,24]/6+
W[5,2,17,25]/6+W[5,2,17,27]/8+(11*W[5,2,17,29])/12+
W[5,2,17,30]/4+W[5,2,18,1]/3-W[5,2,18,2]/3+
W[5,2,18,3]/12+W[5,2,18,4]/12-W[5,2,18,5]/3-
W[5,2,18,6]/3-W[5,2,18,7]/6-W[5,2,18,10]/6+
W[5,2,18,11]/6+W[5,2,18,13]/6+(5*W[5,2,18,17])/12-
W[5,2,18,18]/3+(5*W[5,2,18,19])/12+W[5,2,18,21]/6+
W[5,2,18,23]/6-W[5,2,18,24]/6-W[5,2,18,25]/6-
W[5,2,18,26]/24-(5*W[5,2,18,27])/12-W[5,2,18,28]/24+
W[5,2,18,29]/12+W[5,2,18,30]/12-(5*W[5,2,19,1])/24+
W[5,2,19,2]/4-(7*W[5,2,19,3])/24-(13*W[5,2,19,4])/12+
(19*W[5,2,19,5])/24+W[5,2,19,6]/3-W[5,2,19,7]/3-
W[5,2,19,8]/6+(2*W[5,2,19,12])/3-W[5,2,19,14]/3+
(5*W[5,2,19,16])/24-W[5,2,19,17]/4+W[5,2,19,18]/4+
W[5,2,19,19]/24-(3*W[5,2,19,20])/8+W[5,2,19,21]/6+
W[5,2,19,24]/6+W[5,2,19,25]/6+W[5,2,19,27]/8+
W[5,2,19,29]/4+(11*W[5,2,19,30])/12-(7*W[5,2,20,1])/12-
(5*W[5,2,20,2])/12-(5*W[5,2,20,3])/12-(5*W[5,2,20,4])/12+
(19*W[5,2,20,5])/24+W[5,2,20,7]/6+W[5,2,20,8]/6+
W[5,2,20,9]/6-W[5,2,20,13]/6+W[5,2,20,15]/3+
(3*W[5,2,20,16])/4+W[5,2,20,17]/24+W[5,2,20,18]/4-
W[5,2,20,19]/8-W[5,2,20,20]/24-W[5,2,20,21]/6-
W[5,2,20,23]/6+W[5,2,20,25]/6-(7*W[5,2,20,26])/12+
W[5,2,20,27]/6+W[5,2,20,28]/6-W[5,2,20,29]/4-
(3*W[5,2,20,30])/4-W[5,2,26,2]/3+W[5,2,26,3]/4-
W[5,2,26,4]/12+W[5,2,26,5]/12-W[5,2,26,16]/12-
W[5,2,26,18]/6+W[5,2,26,20]/3+W[5,2,26,30]/12+
W[5,2,27,1]/4-W[5,2,27,2]/12-W[5,2,27,5]/12+
W[5,2,27,16]/6-(5*W[5,2,27,18])/12+W[5,2,27,20]/6-
W[5,2,27,27]/12+W[5,2,28,2]/12-W[5,2,28,3]/12+
W[5,2,28,4]/4-W[5,2,28,5]/3+W[5,2,28,16]/3-
W[5,2,28,18]/6-W[5,2,28,20]/12+W[5,2,28,29]/12-
W[5,2,29,1]/4+W[5,2,29,2]/6-W[5,2,29,3]/12+W[5,2,29,4]/4-
W[5,2,29,5]/4+W[5,2,29,16]/6+W[5,2,29,18]/4-
W[5,2,29,20]/4+W[5,2,29,27]/12+W[5,2,29,29]/12-
W[5,2,30,1]/4-W[5,2,30,2]/4+W[5,2,30,3]/4-W[5,2,30,4]/12+
W[5,2,30,5]/6-W[5,2,30,16]/4+W[5,2,30,18]/4+
W[5,2,30,20]/6+W[5,2,30,27]/12+W[5,2,30,30]/12-
W[5,3,1,2]/12+W[5,3,1,3]/12-W[5,3,1,4]/6-
(11*W[5,3,1,5])/8-W[5,3,1,6]/6+W[5,3,1,8]/6-W[5,3,1,9]/3+
W[5,3,1,11]/6+W[5,3,1,14]/3+W[5,3,1,15]/6+W[5,3,1,16]/12+
W[5,3,1,17]/8+W[5,3,1,18]/12+(11*W[5,3,1,19])/24+
(23*W[5,3,1,20])/24-W[5,3,1,24]/6-W[5,3,1,25]/3-
(3*W[5,3,1,26])/8-W[5,3,1,27]/3+W[5,3,1,28]/24+
(3*W[5,3,1,29])/8+(5*W[5,3,1,30])/12-(7*W[5,3,2,1])/12-
W[5,3,2,2]/3+(9*W[5,3,2,3])/8+W[5,3,2,4]+
(3*W[5,3,2,5])/4+W[5,3,2,9]/3-W[5,3,2,10]/6+
W[5,3,2,11]/6-(2*W[5,3,2,12])/3+W[5,3,2,14]/3+
W[5,3,2,15]/6-(3*W[5,3,2,16])/4-(29*W[5,3,2,17])/24-
W[5,3,2,18]/24-W[5,3,2,19]/12-(5*W[5,3,2,20])/24-
W[5,3,2,21]/6-W[5,3,2,25]/3-W[5,3,2,26]/8+W[5,3,2,27]/8+
W[5,3,2,28]/12+(7*W[5,3,2,29])/24+W[5,3,2,30]/3+
W[5,3,3,2]/24+(37*W[5,3,3,3])/24-W[5,3,3,4]/6-
(5*W[5,3,3,5])/6+W[5,3,3,6]/6-W[5,3,3,8]/3+W[5,3,3,10]/6-
W[5,3,3,11]/6+(4*W[5,3,3,15])/3+(13*W[5,3,3,16])/24-
(7*W[5,3,3,17])/6+(5*W[5,3,3,18])/24+(5*W[5,3,3,19])/24-
(19*W[5,3,3,20])/24+W[5,3,3,21]/6+(5*W[5,3,3,26])/8+
(5*W[5,3,3,27])/12-(5*W[5,3,3,28])/24-W[5,3,3,29]/6+
W[5,3,3,30]/24+W[5,3,4,1]/6+(5*W[5,3,4,2])/4-
(7*W[5,3,4,4])/12-(11*W[5,3,4,5])/12-W[5,3,4,6]/6+
W[5,3,4,9]/3-W[5,3,4,11]/6+W[5,3,4,13]/3-W[5,3,4,14]/3+
W[5,3,4,16]/6-W[5,3,4,17]/3+W[5,3,4,18]/12+
W[5,3,4,19]/12-W[5,3,4,20]/4+W[5,3,4,26]/12-
W[5,3,4,28]/6-W[5,3,4,29]/12-W[5,3,4,30]/6-
(7*W[5,3,5,1])/24+(2*W[5,3,5,2])/3+W[5,3,5,3]/3-
(11*W[5,3,5,4])/12-(5*W[5,3,5,5])/8-W[5,3,5,8]/6+
(2*W[5,3,5,12])/3-W[5,3,5,14]/3-(4*W[5,3,5,15])/3+
(7*W[5,3,5,16])/24+(5*W[5,3,5,17])/24+(7*W[5,3,5,18])/24-
(5*W[5,3,5,19])/24+(5*W[5,3,5,20])/6+W[5,3,5,24]/6+
W[5,3,5,26]/3-W[5,3,5,27]/24-(5*W[5,3,5,28])/12+
W[5,3,5,29]/8+(5*W[5,3,5,30])/24-W[5,3,8,1]-W[5,3,8,3]/2+
W[5,3,8,5]+W[5,3,8,20]/2-W[5,3,8,28]/2-W[5,3,8,29]/2-
W[5,3,8,30]/2+W[5,3,10,2]-W[5,3,10,3]-W[5,3,10,5]/2+
W[5,3,10,17]/2-W[5,3,10,26]/2-W[5,3,10,27]/2-
W[5,3,10,30]/2-(2*W[5,3,12,2])/3-(5*W[5,3,12,3])/3+
(2*W[5,3,12,5])/3+(5*W[5,3,12,17])/3-(2*W[5,3,12,26])/3+
(2*W[5,3,12,28])/3+(2*W[5,3,13,4])/3+W[5,3,13,5]-
(2*W[5,3,13,18])/3-W[5,3,13,20]+(5*W[5,3,15,1])/6+
W[5,3,15,2]/2+W[5,3,15,3]/3-W[5,3,15,5]/3-W[5,3,15,17]/2-
(5*W[5,3,15,20])/6+W[5,3,15,26]/3-W[5,3,15,29]/3+
(5*W[5,3,16,1])/12-(2*W[5,3,16,2])/3+(7*W[5,3,16,3])/8+
(7*W[5,3,16,4])/12+(11*W[5,3,16,5])/24-W[5,3,16,8]/6-
W[5,3,16,9]/3-W[5,3,16,10]/6-W[5,3,16,11]/6-
W[5,3,16,14]/3+W[5,3,16,16]/3+W[5,3,16,17]/12+
W[5,3,16,18]/8-(5*W[5,3,16,19])/24-W[5,3,16,20]/3-
W[5,3,16,21]/6-W[5,3,16,24]/6-W[5,3,16,26]/12+
(5*W[5,3,16,27])/24+(13*W[5,3,16,28])/24+(5*W[5,3,16,29])/12+
W[5,3,16,30]/12-(5*W[5,3,17,1])/24-(37*W[5,3,17,2])/24+
(5*W[5,3,17,3])/12-W[5,3,17,4]/4+(19*W[5,3,17,5])/24-
W[5,3,17,6]/6-W[5,3,17,9]/3-W[5,3,17,15]/6-
(7*W[5,3,17,18])/24+W[5,3,17,19]/6+(5*W[5,3,17,20])/4-
W[5,3,17,24]/6+W[5,3,17,25]/3+W[5,3,17,27]/4-
W[5,3,17,28]/8+W[5,3,17,29]/6-W[5,3,18,1]/6-
(5*W[5,3,18,2])/24-W[5,3,18,3]/24-W[5,3,18,4]/12+
(5*W[5,3,18,5])/24+W[5,3,18,6]/6+W[5,3,18,10]/6+
W[5,3,18,11]/6-W[5,3,18,13]/3+W[5,3,18,16]/24-
(11*W[5,3,18,17])/24+(5*W[5,3,18,18])/24-W[5,3,18,19]/6+
W[5,3,18,20]/12+W[5,3,18,21]/6+W[5,3,18,24]/6+
W[5,3,18,25]/3+W[5,3,18,26]/12+W[5,3,18,27]/12+
W[5,3,18,28]/12-W[5,3,18,29]/24+W[5,3,18,30]/24+
(3*W[5,3,19,1])/8+W[5,3,19,2]/12+(7*W[5,3,19,3])/24-
(5*W[5,3,19,5])/8+W[5,3,19,6]/6+W[5,3,19,8]/6+
W[5,3,19,14]/3-(3*W[5,3,19,16])/8+W[5,3,19,18]/12-
(3*W[5,3,19,19])/8-(13*W[5,3,19,20])/24+W[5,3,19,21]/6+
W[5,3,19,24]/6-W[5,3,19,25]/3+W[5,3,19,26]/8-
W[5,3,19,27]/6+W[5,3,19,29]/4+W[5,3,19,30]/8+
(11*W[5,3,20,1])/24-(17*W[5,3,20,2])/24-(7*W[5,3,20,3])/8-
(5*W[5,3,20,4])/12-W[5,3,20,5]/12+W[5,3,20,8]/3+
W[5,3,20,9]/3-W[5,3,20,15]/6-W[5,3,20,16]/6+
(11*W[5,3,20,17])/12+W[5,3,20,18]/6-(7*W[5,3,20,19])/24+
(5*W[5,3,20,20])/6-W[5,3,20,21]/6+W[5,3,20,25]/3+
W[5,3,20,26]/6-W[5,3,20,27]/24-W[5,3,20,29]/2-
W[5,3,20,30]/12-W[5,3,26,2]/3+W[5,3,26,3]/4-
W[5,3,26,4]/12+W[5,3,26,5]/12-W[5,3,26,16]/12-
W[5,3,26,18]/6+W[5,3,26,20]/3+W[5,3,26,30]/12-
W[5,3,27,1]/4+W[5,3,27,3]/4+W[5,3,27,4]/12-
W[5,3,27,5]/12+W[5,3,27,18]/12-W[5,3,27,20]/12+
W[5,3,27,27]/12-W[5,3,27,29]/12-W[5,3,28,1]/4+
W[5,3,28,2]/6-W[5,3,28,3]/12+W[5,3,28,4]/4-W[5,3,28,5]/4+
W[5,3,28,16]/6+W[5,3,28,18]/4-W[5,3,28,20]/4+
W[5,3,28,27]/12+W[5,3,28,29]/12+W[5,3,29,2]/2-
W[5,3,29,3]/4+W[5,3,29,4]/4-W[5,3,29,5]/4+W[5,3,29,16]/4-
W[5,3,29,20]/2+W[5,3,29,29]/6-W[5,3,29,30]/12+
W[5,3,30,1]/4+W[5,3,30,2]/3-W[5,3,30,3]/6+
W[5,3,30,16]/12-W[5,3,30,18]/4-W[5,3,30,20]/4-
W[5,3,30,27]/12+W[5,3,30,29]/12-W[5,3,30,30]/12-
W[5,4,1,1]/12-(3*W[5,4,1,2])/8+W[5,4,1,3]/2+
(5*W[5,4,1,4])/24+(7*W[5,4,1,5])/24-W[5,4,1,6]/6+
W[5,4,1,8]/6+W[5,4,1,9]/6-W[5,4,1,11]/6-W[5,4,1,13]/3+
W[5,4,1,14]/3-W[5,4,1,15]/3-W[5,4,1,16]/12+
W[5,4,1,18]/24+W[5,4,1,19]/24-(5*W[5,4,1,20])/24+
W[5,4,1,24]/6+W[5,4,1,26]/12+W[5,4,1,27]/24+
(5*W[5,4,1,28])/24-(13*W[5,4,1,29])/24-(5*W[5,4,1,30])/12-
W[5,4,2,1]/24+W[5,4,2,2]/8+(13*W[5,4,2,3])/12+
(5*W[5,4,2,4])/8-(17*W[5,4,2,5])/24-W[5,4,2,7]/3-
W[5,4,2,9]/6-W[5,4,2,11]/6-(2*W[5,4,2,12])/3+
W[5,4,2,14]/2+W[5,4,2,15]/3-(7*W[5,4,2,16])/8+
W[5,4,2,17]/6+W[5,4,2,18]/12-(5*W[5,4,2,19])/24-
(5*W[5,4,2,20])/12+(13*W[5,4,2,26])/24+(5*W[5,4,2,27])/24+
(13*W[5,4,2,28])/24+(5*W[5,4,2,29])/12-(13*W[5,4,2,30])/24+
W[5,4,3,1]/12+W[5,4,3,2]-W[5,4,3,3]/4-(17*W[5,4,3,4])/24-
W[5,4,3,5]+W[5,4,3,6]/6-W[5,4,3,8]/6+W[5,4,3,11]/6+
W[5,4,3,13]/3+W[5,4,3,15]/3+(5*W[5,4,3,16])/24-
W[5,4,3,17]/4-W[5,4,3,18]/8+W[5,4,3,19]/24-W[5,4,3,20]/6+
W[5,4,3,26]/6+W[5,4,3,27]/24-(5*W[5,4,3,28])/24+
W[5,4,3,29]/4+(7*W[5,4,3,30])/24+W[5,4,4,1]/24-
(7*W[5,4,4,2])/24-(13*W[5,4,4,3])/24-(31*W[5,4,4,4])/24+
W[5,4,4,5]/24-W[5,4,4,6]/6+W[5,4,4,9]/6+W[5,4,4,11]/6-
W[5,4,4,14]/2+(3*W[5,4,4,16])/8-(7*W[5,4,4,17])/24+
W[5,4,4,18]/8+(37*W[5,4,4,19])/24+W[5,4,4,20]/8+
W[5,4,4,26]/3-W[5,4,4,27]/12-(5*W[5,4,4,28])/8-
(7*W[5,4,4,29])/24+W[5,4,4,30]/24+(5*W[5,4,5,1])/8-
(17*W[5,4,5,2])/24-(5*W[5,4,5,3])/6+W[5,4,5,4]/24+
(4*W[5,4,5,5])/3-W[5,4,5,8]/6+(2*W[5,4,5,12])/3-
W[5,4,5,14]/3-W[5,4,5,15]/3-(7*W[5,4,5,16])/24+
(5*W[5,4,5,17])/24+W[5,4,5,18]/4+(3*W[5,4,5,20])/8+
W[5,4,5,24]/6-(5*W[5,4,5,26])/24+W[5,4,5,27]/12+
(11*W[5,4,5,28])/12+(7*W[5,4,5,29])/24-(7*W[5,4,5,30])/24-
(2*W[5,4,12,2])/3+(5*W[5,4,12,4])/3+(2*W[5,4,12,5])/3-
(5*W[5,4,12,19])/3-(2*W[5,4,12,26])/3+(2*W[5,4,12,28])/3-
(2*W[5,4,14,1])/3+(3*W[5,4,14,2])/2-(3*W[5,4,14,4])/2-
(2*W[5,4,14,5])/3+(2*W[5,4,14,16])/3+(2*W[5,4,14,19])/3-
(3*W[5,4,14,28])/2+(3*W[5,4,14,30])/2+(3*W[5,4,16,1])/4-
(23*W[5,4,16,2])/24+(5*W[5,4,16,3])/24+(5*W[5,4,16,4])/8+
W[5,4,16,5]/24-W[5,4,16,8]/6-W[5,4,16,9]/6+
W[5,4,16,11]/6-W[5,4,16,14]/3-W[5,4,16,16]/12-
W[5,4,16,17]/8-W[5,4,16,18]/6-(3*W[5,4,16,19])/8-
W[5,4,16,20]/4+W[5,4,16,23]/3-W[5,4,16,24]/6+
W[5,4,16,26]/8-W[5,4,16,27]/4+(3*W[5,4,16,28])/8+
W[5,4,16,29]/6+W[5,4,16,30]/4-W[5,4,17,1]/12+
(7*W[5,4,17,2])/12-W[5,4,17,3]/6-(3*W[5,4,17,4])/8+
W[5,4,17,5]/24-W[5,4,17,6]/6+W[5,4,17,9]/6-
W[5,4,17,15]/3+(7*W[5,4,17,16])/24+W[5,4,17,17]/24-
W[5,4,17,18]/24+W[5,4,17,19]/12+W[5,4,17,20]/8-
W[5,4,17,23]/3+W[5,4,17,24]/6+W[5,4,17,27]/6+
W[5,4,17,29]/8-W[5,4,17,30]/8-W[5,4,18,1]/24+
W[5,4,18,2]/12-W[5,4,18,3]/24+W[5,4,18,4]/8+
W[5,4,18,5]/4+W[5,4,18,6]/6-W[5,4,18,11]/6-
W[5,4,18,16]/12+W[5,4,18,17]/24+(7*W[5,4,18,18])/24-
W[5,4,18,19]/8-W[5,4,18,24]/6-W[5,4,18,26]/12-
W[5,4,18,28]/24+(5*W[5,4,19,1])/24-(5*W[5,4,19,2])/8-
W[5,4,19,3]/24-W[5,4,19,4]/24+W[5,4,19,5]/3+
W[5,4,19,6]/6+W[5,4,19,7]/3+W[5,4,19,8]/6+W[5,4,19,14]/3-
(13*W[5,4,19,16])/24-W[5,4,19,17]/12-W[5,4,19,18]/8+
W[5,4,19,19]/2+(5*W[5,4,19,20])/12-W[5,4,19,24]/6-
(5*W[5,4,19,27])/24-(5*W[5,4,19,29])/12-(17*W[5,4,19,30])/24-
(5*W[5,4,20,1])/8-W[5,4,20,2]/3-W[5,4,20,3]/4+
W[5,4,20,4]/8+(3*W[5,4,20,5])/8+W[5,4,20,8]/6-
W[5,4,20,9]/6+W[5,4,20,15]/3-W[5,4,20,16]/4+
(7*W[5,4,20,17])/24+W[5,4,20,19]/3+W[5,4,20,20]/2-
(7*W[5,4,20,26])/24-W[5,4,20,28]/3+W[5,4,26,1]/4+
W[5,4,26,2]/4-W[5,4,26,3]/4+W[5,4,26,4]/12-W[5,4,26,5]/6+
W[5,4,26,16]/4-W[5,4,26,18]/4-W[5,4,26,20]/6-
W[5,4,26,27]/12-W[5,4,26,30]/12-W[5,4,28,2]/12+
W[5,4,28,3]/12-W[5,4,28,4]/4+W[5,4,28,5]/3-
W[5,4,28,16]/3+W[5,4,28,18]/6+W[5,4,28,20]/12-
W[5,4,28,29]/12+W[5,4,30,1]/4+W[5,4,30,2]/4-
W[5,4,30,3]/4+W[5,4,30,4]/12-W[5,4,30,5]/6+
W[5,4,30,16]/4-W[5,4,30,18]/4-W[5,4,30,20]/6-
W[5,4,30,27]/12-W[5,4,30,30]/12+W[5,5,1,1]/2+
W[5,5,1,2]/3-W[5,5,1,3]/24+W[5,5,1,4]/3+(7*W[5,5,1,5])/8-
W[5,5,1,15]/6-W[5,5,1,16]/3-(7*W[5,5,1,18])/24-
W[5,5,1,19]/24-(2*W[5,5,1,20])/3+W[5,5,1,26]/6+
W[5,5,1,27]/8-W[5,5,1,28]/24+W[5,5,1,29]/6+W[5,5,1,30]/6+
W[5,5,2,1]/3+W[5,5,2,2]/3-(7*W[5,5,2,3])/24-W[5,5,2,4]-
W[5,5,2,5]/12+W[5,5,2,10]/6-W[5,5,2,15]/6+
(3*W[5,5,2,17])/8-(5*W[5,5,2,18])/24+(5*W[5,5,2,19])/12+
(11*W[5,5,2,20])/24-W[5,5,2,26]/8-(5*W[5,5,2,27])/24-
(5*W[5,5,2,28])/12-(5*W[5,5,2,29])/24-W[5,5,3,1]/24+
W[5,5,3,2]/24+(5*W[5,5,3,3])/12-(7*W[5,5,3,4])/6-
(19*W[5,5,3,5])/24-W[5,5,3,10]/6+(2*W[5,5,3,12])/3-
(2*W[5,5,3,15])/3+W[5,5,3,16]/6+W[5,5,3,17]/12+
(5*W[5,5,3,18])/24+(5*W[5,5,3,20])/6+W[5,5,3,26]/2-
W[5,5,3,27]/8-(2*W[5,5,3,28])/3-W[5,5,3,29]/3+
W[5,5,3,30]/3+W[5,5,4,1]/3-W[5,5,4,2]-(7*W[5,5,4,3])/6-
W[5,5,4,4]/6+(4*W[5,5,4,5])/3+(2*W[5,5,4,12])/3-
W[5,5,4,16]/2+W[5,5,4,17]/2+W[5,5,4,18]/3+W[5,5,4,19]/6+
W[5,5,4,20]/2-W[5,5,4,26]/2+(2*W[5,5,4,28])/3+
W[5,5,4,29]/3-W[5,5,4,30]/6+(7*W[5,5,5,1])/8-
W[5,5,5,2]/12-(9*W[5,5,5,3])/8+(4*W[5,5,5,4])/3+
W[5,5,5,5]/2+W[5,5,5,10]/3+(2*W[5,5,5,15])/3+
(7*W[5,5,5,16])/8-(19*W[5,5,5,17])/24-(5*W[5,5,5,18])/12-
(5*W[5,5,5,19])/4-(5*W[5,5,5,20])/12-W[5,5,5,26]/24-
W[5,5,5,27]/6-W[5,5,5,28]/4-W[5,5,5,29]/6+W[5,5,5,30]/8-
W[5,5,10,2]/6+W[5,5,10,3]/6-W[5,5,10,16]/2+
W[5,5,10,18]/2+(2*W[5,5,12,3])/3-(2*W[5,5,12,4])/3-
(2*W[5,5,12,17])/3+(2*W[5,5,12,19])/3-(5*W[5,5,15,1])/6-
W[5,5,15,2]/2-W[5,5,15,3]/3+W[5,5,15,5]/3+W[5,5,15,17]/2+
(5*W[5,5,15,20])/6-W[5,5,15,26]/3+W[5,5,15,29]/3-
W[5,5,16,1]/3+W[5,5,16,3]/6-W[5,5,16,4]/2+
(7*W[5,5,16,5])/8+W[5,5,16,10]/6-(5*W[5,5,16,17])/24-
W[5,5,16,18]/3+(11*W[5,5,16,19])/24+(5*W[5,5,16,20])/24+
(5*W[5,5,16,26])/24+W[5,5,16,27]/3+(7*W[5,5,16,28])/24-
W[5,5,16,29]/24+(17*W[5,5,17,2])/24+W[5,5,17,3]/12+
W[5,5,17,4]/2-(11*W[5,5,17,5])/24-W[5,5,17,10]/3-
(2*W[5,5,17,12])/3+W[5,5,17,15]/6-(5*W[5,5,17,16])/24+
W[5,5,17,17]/12+(2*W[5,5,17,18])/3-(23*W[5,5,17,20])/24-
W[5,5,17,27]/6-(7*W[5,5,17,29])/24+(5*W[5,5,17,30])/24-
(7*W[5,5,18,1])/24-(5*W[5,5,18,2])/24+(5*W[5,5,18,3])/24+
W[5,5,18,4]/3-(5*W[5,5,18,5])/12-W[5,5,18,10]/6+
W[5,5,18,16]/3+(2*W[5,5,18,17])/3-(5*W[5,5,18,18])/6-
W[5,5,18,19]/8+W[5,5,18,20]/12-W[5,5,18,26]/6+
W[5,5,18,28]/24-W[5,5,18,29]/6-W[5,5,18,30]/3-
W[5,5,19,1]/24+(5*W[5,5,19,2])/12+(3*W[5,5,19,4])/2-
(5*W[5,5,19,5])/4-(2*W[5,5,19,12])/3+(11*W[5,5,19,16])/24-
W[5,5,19,18]/8-(5*W[5,5,19,19])/6-(7*W[5,5,19,20])/24+
W[5,5,19,27]/24+(3*W[5,5,19,29])/8-(7*W[5,5,19,30])/24+
(11*W[5,5,20,2])/24+(5*W[5,5,20,3])/6+W[5,5,20,4]/2-
(5*W[5,5,20,5])/12+W[5,5,20,15]/6+(5*W[5,5,20,16])/24-
(23*W[5,5,20,17])/24+W[5,5,20,18]/12-(7*W[5,5,20,19])/24-
W[5,5,20,20]+(7*W[5,5,20,26])/24+W[5,5,20,27]/6+
(3*W[5,5,20,28])/8-W[5,5,20,30]/24-(4*W[5,10,2,2])/3+
W[5,10,2,3]-(2*W[5,10,2,11])/3+W[5,10,2,16]/3+
(2*W[5,10,2,21])/3+(4*W[5,10,3,2])/3-W[5,10,3,3]-
W[5,10,3,5]/3+(2*W[5,10,3,11])/3+W[5,10,3,17]/3-
W[5,10,3,18]/3-(2*W[5,10,3,21])/3-W[5,10,3,26]/3-
W[5,10,3,27]/3-W[5,10,3,30]/3-W[5,10,5,3]/3+
W[5,10,5,18]/3-W[5,10,10,2]/3+W[5,10,10,3]/3-
W[5,10,10,16]+W[5,10,10,18]-W[5,10,16,2]/3-
(2*W[5,10,16,3])/3+(2*W[5,10,16,11])/3+W[5,10,16,16]-
(4*W[5,10,16,18])/3+(2*W[5,10,16,21])/3+W[5,10,17,3]/3-
W[5,10,17,18]/3+(2*W[5,10,18,2])/3+W[5,10,18,3]/3+
W[5,10,18,5]/3-(2*W[5,10,18,11])/3-W[5,10,18,16]/3-
W[5,10,18,17]/3+(2*W[5,10,18,18])/3-(2*W[5,10,18,21])/3+
W[5,10,18,26]/3+W[5,10,18,27]/3+W[5,10,18,30]/3-
W[5,10,26,3]/3+W[5,10,26,18]/3-W[5,10,27,3]/3+
W[5,10,27,18]/3-W[5,10,30,3]/3+W[5,10,30,18]/3-
(5*W[5,12,3,3])/3+W[5,12,3,4]/3-(2*W[5,12,3,6])/3+
(5*W[5,12,3,17])/3+W[5,12,3,19]/3-W[5,12,4,3]/3+
(5*W[5,12,4,4])/3+(2*W[5,12,4,6])/3-W[5,12,4,17]/3-
(5*W[5,12,4,19])/3+(4*W[5,12,12,3])/3-(4*W[5,12,12,4])/3-
(4*W[5,12,12,17])/3+(4*W[5,12,12,19])/3+W[5,12,17,3]/3-
W[5,12,17,4]/3+(2*W[5,12,17,6])/3-W[5,12,17,17]/3-
W[5,12,17,19]/3+W[5,12,19,3]/3-W[5,12,19,4]/3-
(2*W[5,12,19,6])/3+W[5,12,19,17]/3+W[5,12,19,19]/3+
W[5,15,1,3]/6-W[5,15,1,4]/6-W[5,15,1,5]/6+
(2*W[5,15,1,9])/3+W[5,15,1,16]/6-W[5,15,1,17]/3-
W[5,15,1,20]+(2*W[5,15,1,25])/3-W[5,15,1,29]/3-
W[5,15,1,30]/6+(2*W[5,15,2,1])/3+(5*W[5,15,2,3])/6+
W[5,15,2,4]/6-(5*W[5,15,2,5])/6-(2*W[5,15,2,9])/3-
W[5,15,2,16]/6-W[5,15,2,17]/3-W[5,15,2,20]/3+
(2*W[5,15,2,25])/3+W[5,15,2,26]-(2*W[5,15,2,29])/3+
W[5,15,2,30]/6+(2*W[5,15,3,2])/3-W[5,15,3,3]/6+
W[5,15,3,4]/6-W[5,15,3,5]/6+W[5,15,3,16]/6-
(2*W[5,15,3,20])/3-W[5,15,3,30]/6-(2*W[5,15,5,2])/3+
W[5,15,5,3]/6-W[5,15,5,4]/6+W[5,15,5,5]/6-W[5,15,5,16]/6+
(2*W[5,15,5,20])/3+W[5,15,5,30]/6-(5*W[5,15,15,1])/3-
W[5,15,15,2]-(2*W[5,15,15,3])/3+(2*W[5,15,15,5])/3+
W[5,15,15,17]+(5*W[5,15,15,20])/3-(2*W[5,15,15,26])/3+
(2*W[5,15,15,29])/3+W[5,15,17,1]/3+(2*W[5,15,17,2])/3+
W[5,15,17,3]/6-W[5,15,17,4]/6-W[5,15,17,5]/6+
(2*W[5,15,17,9])/3+W[5,15,17,16]/6-W[5,15,17,17]/3-
(2*W[5,15,17,20])/3-(2*W[5,15,17,25])/3-W[5,15,17,29]/3-
W[5,15,17,30]/6+(2*W[5,15,20,1])/3+W[5,15,20,2]/3-
W[5,15,20,3]/2+W[5,15,20,4]/6+W[5,15,20,5]/2-
(2*W[5,15,20,9])/3-W[5,15,20,16]/6+W[5,15,20,20]/3-
(2*W[5,15,20,25])/3-W[5,15,20,26]/3+(2*W[5,15,20,29])/3+
W[5,15,20,30]/6+(2*W[5,15,26,2])/3-W[5,15,26,3]/6+
W[5,15,26,4]/6-W[5,15,26,5]/6+W[5,15,26,16]/6-
(2*W[5,15,26,20])/3-W[5,15,26,30]/6-(2*W[5,15,29,2])/3+
W[5,15,29,3]/6-W[5,15,29,4]/6+W[5,15,29,5]/6-
W[5,15,29,16]/6+(2*W[5,15,29,20])/3+W[5,15,29,30]/6-
W[5,16,1,1]/2-W[5,16,1,2]/24-(5*W[5,16,1,5])/24+
W[5,16,1,9]/6+W[5,16,1,11]/6-W[5,16,1,13]/6+
W[5,16,1,15]/3-(7*W[5,16,1,16])/24+W[5,16,1,20]/24-
W[5,16,1,29]/24+W[5,16,1,30]/24+W[5,16,2,1]/24+
(3*W[5,16,2,2])/8-W[5,16,2,3]/3-(7*W[5,16,2,4])/24+
W[5,16,2,7]/6-W[5,16,2,9]/6+W[5,16,2,10]/6+
W[5,16,2,11]/6-W[5,16,2,15]/3-W[5,16,2,16]/24-
W[5,16,2,17]/24+W[5,16,2,18]/4-W[5,16,2,19]/12+
(5*W[5,16,2,20])/8-W[5,16,2,21]/6+W[5,16,2,26]/12+
W[5,16,2,27]/12-(5*W[5,16,2,28])/24-(13*W[5,16,2,29])/24-
W[5,16,2,30]/6-W[5,16,3,1]/4-(7*W[5,16,3,2])/12+
(7*W[5,16,3,3])/12+(7*W[5,16,3,4])/24-W[5,16,3,5]/24-
W[5,16,3,10]/6-W[5,16,3,11]/6+W[5,16,3,13]/6+
W[5,16,3,15]/3+W[5,16,3,16]/8+W[5,16,3,17]/24+
(5*W[5,16,3,18])/24-W[5,16,3,19]/4-(7*W[5,16,3,20])/24+
W[5,16,3,21]/6-W[5,16,3,26]/24+W[5,16,3,27]/8+
W[5,16,3,29]/8-W[5,16,3,30]/24+W[5,16,4,1]/4-
(11*W[5,16,4,2])/24+(5*W[5,16,4,3])/24+(5*W[5,16,4,4])/12-
(3*W[5,16,4,5])/8-W[5,16,4,7]/6+W[5,16,4,9]/6-
W[5,16,4,11]/6+W[5,16,4,13]/6-(5*W[5,16,4,16])/24-
W[5,16,4,17]/24-(5*W[5,16,4,18])/24-W[5,16,4,19]/4-
W[5,16,4,20]/6+W[5,16,4,23]/6+W[5,16,4,26]/24-
W[5,16,4,27]/8+W[5,16,4,30]/8-(5*W[5,16,5,1])/24+
W[5,16,5,2]/6+W[5,16,5,3]/8-(17*W[5,16,5,4])/24+
(7*W[5,16,5,5])/8+W[5,16,5,7]/6+W[5,16,5,10]/3+
W[5,16,5,13]/6-W[5,16,5,15]/3-W[5,16,5,17]/6-
(3*W[5,16,5,18])/8+W[5,16,5,19]/3+(7*W[5,16,5,20])/24-
W[5,16,5,23]/6+W[5,16,5,26]/8+(3*W[5,16,5,27])/8+
(5*W[5,16,5,28])/24-W[5,16,5,29]/6-W[5,16,5,30]/4+
W[5,16,10,2]/3-W[5,16,10,3]/3+W[5,16,10,5]/6+
(4*W[5,16,10,16])/3-W[5,16,10,17]/6-(4*W[5,16,10,18])/3+
W[5,16,10,26]/6+W[5,16,10,27]/6+W[5,16,10,30]/6-
(7*W[5,16,16,1])/24+(5*W[5,16,16,2])/24+(5*W[5,16,16,3])/24-
W[5,16,16,4]/8-W[5,16,16,9]/6+W[5,16,16,10]/6-
W[5,16,16,11]/6-(7*W[5,16,16,16])/8+W[5,16,16,17]/6+
(3*W[5,16,16,18])/8+W[5,16,16,19]/6+W[5,16,16,20]/3-
W[5,16,16,21]/6-W[5,16,16,23]/3-W[5,16,16,26]/8-
(3*W[5,16,16,27])/8-(5*W[5,16,16,28])/24-W[5,16,16,29]/4-
(11*W[5,16,17,2])/24+W[5,16,17,3]/8-W[5,16,17,4]/8+
W[5,16,17,9]/6-W[5,16,17,10]/3+W[5,16,17,15]/3-
W[5,16,17,20]/24+W[5,16,17,23]/3-W[5,16,17,30]/8+
W[5,16,18,2]/12+W[5,16,18,3]/24-W[5,16,18,4]/24+
(19*W[5,16,18,5])/24-W[5,16,18,7]/6-W[5,16,18,10]/6+
W[5,16,18,11]/6-W[5,16,18,13]/6-(19*W[5,16,18,16])/24-
W[5,16,18,20]/12+W[5,16,18,21]/6+W[5,16,18,23]/6+
W[5,16,18,29]/4+W[5,16,18,30]/24+W[5,16,19,2]/12-
W[5,16,19,3]/4-W[5,16,19,4]/4+W[5,16,19,5]/3-
W[5,16,19,7]/6+W[5,16,19,16]/6+W[5,16,19,19]/2-
W[5,16,19,20]/12+W[5,16,19,21]/6+(5*W[5,16,19,29])/24+
(5*W[5,16,19,30])/24+(11*W[5,16,20,1])/24+(5*W[5,16,20,2])/8-
(5*W[5,16,20,3])/24-W[5,16,20,4]/6+(7*W[5,16,20,5])/24+
W[5,16,20,7]/6-W[5,16,20,9]/6-W[5,16,20,13]/6-
W[5,16,20,15]/3+W[5,16,20,16]/4+W[5,16,20,17]/24-
W[5,16,20,18]/4+W[5,16,20,19]/12-W[5,16,20,20]/8-
W[5,16,20,21]/6-W[5,16,20,23]/6-W[5,16,20,26]/12-
W[5,16,20,27]/12+(5*W[5,16,20,28])/24+W[5,16,20,29]/4-
W[5,16,20,30]/6+W[5,16,23,4]/3-(4*W[5,16,23,5])/3-
W[5,16,23,16]/6+W[5,16,23,17]/6+(4*W[5,16,23,18])/3-
W[5,16,23,20]/3-W[5,16,23,26]/6-W[5,16,23,27]/6+
W[5,16,23,29]/6+W[5,16,23,30]/6+W[5,16,26,2]/12+
W[5,16,26,3]/12-W[5,16,26,4]/12+W[5,16,26,5]/6-
W[5,16,26,16]/6-W[5,16,26,20]/12+W[5,16,26,29]/12+
W[5,16,27,2]/12+W[5,16,27,3]/12-W[5,16,27,4]/12+
W[5,16,27,5]/6-W[5,16,27,16]/6-W[5,16,27,20]/12+
W[5,16,27,29]/12-W[5,16,29,1]/4-W[5,16,29,2]/3+
W[5,16,29,3]/6-W[5,16,29,16]/12+W[5,16,29,18]/4+
W[5,16,29,20]/4+W[5,16,29,27]/12-W[5,16,29,29]/12+
W[5,16,29,30]/12-(5*W[5,17,1,1])/12+W[5,17,1,2]/24+
W[5,17,1,3]/4+(3*W[5,17,1,4])/8-(3*W[5,17,1,5])/8-
W[5,17,1,6]/6-W[5,17,1,9]/6-W[5,17,1,11]/3-
W[5,17,1,13]/6+W[5,17,1,15]/3+W[5,17,1,16]/6+
W[5,17,1,18]/8-W[5,17,1,19]/24+W[5,17,1,20]/24+
W[5,17,1,24]/3-W[5,17,1,25]/6+W[5,17,1,26]/4+
W[5,17,1,27]/8+W[5,17,1,28]/8-W[5,17,1,29]/24-
W[5,17,1,30]/6-W[5,17,2,1]/8+(13*W[5,17,2,2])/12-
(31*W[5,17,2,3])/24-(5*W[5,17,2,4])/12+W[5,17,2,5]/3+
W[5,17,2,7]/6+W[5,17,2,9]/6-W[5,17,2,10]/6+
W[5,17,2,11]/3+(2*W[5,17,2,12])/3-W[5,17,2,15]/3-
W[5,17,2,16]/8+W[5,17,2,17]/24+W[5,17,2,18]/6-
W[5,17,2,19]/6+W[5,17,2,20]/6-W[5,17,2,21]/3-
W[5,17,2,25]/6+W[5,17,2,26]/24+W[5,17,2,27]/8+
W[5,17,2,28]/8+W[5,17,2,29]/3+W[5,17,2,30]/12-
(37*W[5,17,3,2])/24+(3*W[5,17,3,3])/4-(7*W[5,17,3,4])/12+
(17*W[5,17,3,5])/24+W[5,17,3,6]/6+W[5,17,3,10]/6-
W[5,17,3,11]/3+W[5,17,3,13]/6-W[5,17,3,15]/2-
(5*W[5,17,3,16])/24-W[5,17,3,17]/12-W[5,17,3,18]/6-
W[5,17,3,19]/12+(25*W[5,17,3,20])/24+W[5,17,3,21]/3-
(3*W[5,17,3,26])/8+W[5,17,3,27]/6+(7*W[5,17,3,28])/24-
W[5,17,3,30]/24+W[5,17,4,1]/24-W[5,17,4,2]/4-
(5*W[5,17,4,3])/12-(7*W[5,17,4,4])/24+(11*W[5,17,4,5])/24-
W[5,17,4,6]/6+W[5,17,4,7]/6-W[5,17,4,9]/6+W[5,17,4,11]/3-
W[5,17,4,13]/6+W[5,17,4,16]/6+(5*W[5,17,4,17])/24+
W[5,17,4,19]/12+W[5,17,4,20]/6-W[5,17,4,23]/6-
W[5,17,4,26]/6+W[5,17,4,27]/24+W[5,17,4,28]/4+
W[5,17,4,29]/3+W[5,17,4,30]/12-(7*W[5,17,5,1])/24+
W[5,17,5,2]/4+(19*W[5,17,5,3])/24+(19*W[5,17,5,4])/24-
(11*W[5,17,5,5])/24-W[5,17,5,7]/6-(2*W[5,17,5,10])/3-
(2*W[5,17,5,12])/3-W[5,17,5,13]/6+W[5,17,5,15]/2-
(7*W[5,17,5,16])/12+W[5,17,5,17]/6+(19*W[5,17,5,18])/24+
W[5,17,5,19]/6-(25*W[5,17,5,20])/24+W[5,17,5,23]/6+
W[5,17,5,26]/6-W[5,17,5,27]/12+W[5,17,5,28]/8-
(3*W[5,17,5,29])/8+W[5,17,5,30]/4+W[5,17,10,2]/6-
W[5,17,10,3]/6+W[5,17,10,16]/2-W[5,17,10,18]/2+
(2*W[5,17,12,2])/3+W[5,17,12,3]/3-(2*W[5,17,12,5])/3-
W[5,17,12,17]/3+(2*W[5,17,12,26])/3-(2*W[5,17,12,28])/3+
W[5,17,15,1]/3-W[5,17,15,3]/2+W[5,17,15,5]/2-
W[5,17,15,20]/3-W[5,17,15,26]/2+W[5,17,15,29]/2+
W[5,17,16,1]/6+W[5,17,16,2]/24+(7*W[5,17,16,3])/24+
W[5,17,16,4]/6-(5*W[5,17,16,5])/4+W[5,17,16,9]/6-
W[5,17,16,10]/6-W[5,17,16,11]/3+W[5,17,16,16]/24+
W[5,17,16,17]/6+(29*W[5,17,16,18])/24+W[5,17,16,19]/24-
(5*W[5,17,16,20])/24-W[5,17,16,21]/3-(5*W[5,17,16,26])/24+
W[5,17,16,27]/24+W[5,17,16,28]/12+W[5,17,16,29]/8-
W[5,17,16,30]/6-W[5,17,17,1]/6-(7*W[5,17,17,2])/24-
(5*W[5,17,17,3])/12+(5*W[5,17,17,4])/24-W[5,17,17,5]/2-
W[5,17,17,6]/6-W[5,17,17,9]/6+(2*W[5,17,17,10])/3+
W[5,17,17,15]/3+(5*W[5,17,17,17])/8-(5*W[5,17,17,18])/24+
W[5,17,17,19]/2-W[5,17,17,24]/3+W[5,17,17,25]/6-
W[5,17,17,27]/8+W[5,17,17,28]/8-(5*W[5,17,17,29])/24-
W[5,17,17,30]/24+W[5,17,18,1]/24-W[5,17,18,2]/12-
(7*W[5,17,18,3])/12-W[5,17,18,4]/6-(3*W[5,17,18,5])/8+
W[5,17,18,6]/6+W[5,17,18,7]/6+W[5,17,18,10]/6+
W[5,17,18,11]/3+W[5,17,18,13]/6+(13*W[5,17,18,16])/24-
(13*W[5,17,18,17])/24+(13*W[5,17,18,18])/24-
(5*W[5,17,18,19])/24+W[5,17,18,21]/3-W[5,17,18,23]/6+
W[5,17,18,24]/3-W[5,17,18,25]/6-W[5,17,18,26]/8-
W[5,17,18,27]/3-(5*W[5,17,18,28])/12-W[5,17,18,29]/24+
W[5,17,18,30]/8-W[5,17,19,1]/8-W[5,17,19,2]/12-
W[5,17,19,3]/12+W[5,17,19,4]/12+W[5,17,19,5]/4+
W[5,17,19,6]/6-W[5,17,19,7]/6+W[5,17,19,16]/24+
W[5,17,19,17]/3-(7*W[5,17,19,18])/24+(7*W[5,17,19,20])/24-
W[5,17,19,21]/3-W[5,17,19,24]/3+W[5,17,19,25]/6-
W[5,17,19,26]/8-(5*W[5,17,19,29])/24+W[5,17,19,30]/12+
W[5,17,20,1]/24+(7*W[5,17,20,3])/8+W[5,17,20,4]/6-
(25*W[5,17,20,5])/24-W[5,17,20,7]/6+W[5,17,20,9]/6+
W[5,17,20,13]/6-W[5,17,20,15]/3-W[5,17,20,16]/24-
W[5,17,20,17]/6+W[5,17,20,18]/6-W[5,17,20,19]/24-
(13*W[5,17,20,20])/24+W[5,17,20,21]/3+W[5,17,20,23]/6+
W[5,17,20,25]/6+(5*W[5,17,20,26])/24-W[5,17,20,27]/8-
W[5,17,20,28]/24-W[5,17,20,29]/4-W[5,17,20,30]/24-
W[5,17,23,4]/3+(4*W[5,17,23,5])/3+W[5,17,23,16]/6-
W[5,17,23,17]/6-(4*W[5,17,23,18])/3+W[5,17,23,20]/3+
W[5,17,23,26]/6+W[5,17,23,27]/6-W[5,17,23,29]/6-
W[5,17,23,30]/6+W[5,17,24,1]/3+(2*W[5,17,24,5])/3-
(2*W[5,17,24,16])/3-W[5,17,24,19]/3-W[5,17,27,2]/12+
W[5,17,27,3]/4+W[5,17,27,4]/12-W[5,17,27,5]/6+
W[5,17,27,16]/6-W[5,17,27,18]/3+W[5,17,27,20]/12-
W[5,17,27,29]/12+W[5,17,28,1]/4-W[5,17,28,2]/12-
W[5,17,28,5]/12+W[5,17,28,16]/6-(5*W[5,17,28,18])/12+
W[5,17,28,20]/6-W[5,17,28,27]/12+W[5,17,29,1]/4+
W[5,17,29,2]/3-W[5,17,29,3]/6+W[5,17,29,16]/12-
W[5,17,29,18]/4-W[5,17,29,20]/4-W[5,17,29,27]/12+
W[5,17,29,29]/12-W[5,17,29,30]/12+W[5,17,30,2]/12+
W[5,17,30,3]/12-W[5,17,30,4]/12+W[5,17,30,5]/6-
W[5,17,30,16]/6-W[5,17,30,20]/12+W[5,17,30,29]/12+
W[5,18,1,1]/12-(3*W[5,18,1,3])/8-(5*W[5,18,1,4])/24-
W[5,18,1,5]/24+W[5,18,1,6]/6+W[5,18,1,11]/6+
W[5,18,1,13]/3-W[5,18,1,16]/24+W[5,18,1,17]/12-
W[5,18,1,18]/6-W[5,18,1,24]/3+W[5,18,1,25]/6-
W[5,18,1,26]/6-W[5,18,1,27]/12-W[5,18,1,28]/6-
W[5,18,1,30]/24+W[5,18,2,1]/12-W[5,18,2,2]/8+
W[5,18,2,3]/12+W[5,18,2,4]/24-W[5,18,2,7]/3-
W[5,18,2,10]/6+W[5,18,2,11]/6+W[5,18,2,16]/6+
W[5,18,2,17]/24-(3*W[5,18,2,18])/8+W[5,18,2,19]/4+
W[5,18,2,20]/6-W[5,18,2,21]/6+W[5,18,2,25]/6-
W[5,18,2,26]/12-W[5,18,2,27]/6+W[5,18,2,28]/12+
W[5,18,2,29]/6+W[5,18,2,30]/12+W[5,18,3,1]/8-
W[5,18,3,2]/12+W[5,18,3,3]/6+W[5,18,3,4]/8-
W[5,18,3,5]/24-W[5,18,3,6]/6+W[5,18,3,10]/6-
W[5,18,3,11]/6-W[5,18,3,13]/3+W[5,18,3,16]/12-
W[5,18,3,17]/8+W[5,18,3,18]/6+W[5,18,3,19]/6+
W[5,18,3,21]/6+W[5,18,3,26]/6+W[5,18,3,28]/8-
W[5,18,3,29]/24+W[5,18,3,30]/12-W[5,18,4,1]/8+
W[5,18,4,2]/24+W[5,18,4,3]/24+(5*W[5,18,4,4])/24+
W[5,18,4,5]/4+W[5,18,4,6]/6-W[5,18,4,11]/6-
W[5,18,4,16]/8+(5*W[5,18,4,18])/24-W[5,18,4,19]/6-
W[5,18,4,26]/24+W[5,18,4,27]/12+W[5,18,4,28]/12-
W[5,18,4,30]/24-W[5,18,5,1]/8-W[5,18,5,2]/12+
W[5,18,5,3]/24+W[5,18,5,4]/4-(5*W[5,18,5,5])/12+
(5*W[5,18,5,16])/24+(13*W[5,18,5,17])/24-(3*W[5,18,5,18])/4-
W[5,18,5,19]/6+W[5,18,5,20]/12-W[5,18,5,26]/4-
W[5,18,5,27]/8+W[5,18,5,29]/24-W[5,18,5,30]/8+
W[5,18,10,5]/6-(2*W[5,18,10,16])/3-W[5,18,10,17]/6+
(2*W[5,18,10,18])/3+W[5,18,10,26]/6+W[5,18,10,27]/6+
W[5,18,10,30]/6-W[5,18,16,1]/24+(5*W[5,18,16,2])/12+
W[5,18,16,3]/6-(5*W[5,18,16,4])/24+(7*W[5,18,16,5])/8-
W[5,18,16,10]/6-W[5,18,16,11]/6-(2*W[5,18,16,16])/3-
W[5,18,16,17]/8+W[5,18,16,18]/12-W[5,18,16,19]/6-
W[5,18,16,20]/6-W[5,18,16,21]/6+W[5,18,16,23]/3+
W[5,18,16,26]/8-W[5,18,16,28]/6+W[5,18,16,29]/6+
W[5,18,16,30]/6+W[5,18,17,1]/4+W[5,18,17,2]/8-
(5*W[5,18,17,3])/24+W[5,18,17,4]/12+(3*W[5,18,17,5])/8+
W[5,18,17,6]/6+(5*W[5,18,17,16])/24-(11*W[5,18,17,17])/24+
(3*W[5,18,17,18])/8-W[5,18,17,19]/3+W[5,18,17,20]/12-
W[5,18,17,23]/3+W[5,18,17,24]/3-W[5,18,17,25]/6-
W[5,18,17,27]/24-(5*W[5,18,17,28])/24-W[5,18,17,29]/6-
W[5,18,17,30]/24-W[5,18,18,1]/12-(5*W[5,18,18,2])/8+
W[5,18,18,3]/12+(5*W[5,18,18,4])/24-(3*W[5,18,18,5])/4-
W[5,18,18,6]/6+W[5,18,18,10]/6+W[5,18,18,11]/6+
(7*W[5,18,18,16])/12+(17*W[5,18,18,17])/24-
(31*W[5,18,18,18])/24+W[5,18,18,19]/12+W[5,18,18,21]/6-
W[5,18,18,24]/3+W[5,18,18,25]/6-(3*W[5,18,18,26])/8+
(13*W[5,18,18,28])/24-W[5,18,18,29]/24-W[5,18,18,30]/2+
W[5,18,19,1]/12+W[5,18,19,3]/6-W[5,18,19,4]/6-
W[5,18,19,5]/4-W[5,18,19,6]/6+W[5,18,19,7]/3-
W[5,18,19,16]/6-W[5,18,19,17]/6+W[5,18,19,18]/6-
W[5,18,19,19]/6-W[5,18,19,20]/12+W[5,18,19,21]/6+
W[5,18,19,24]/3-W[5,18,19,25]/6+(5*W[5,18,19,26])/24+
W[5,18,19,27]/8-W[5,18,19,29]/8-W[5,18,20,1]/12+
W[5,18,20,2]/3+W[5,18,20,3]/12+W[5,18,20,5]/12-
W[5,18,20,16]/4+W[5,18,20,17]/6+W[5,18,20,19]/12-
W[5,18,20,20]/12-W[5,18,20,21]/6-W[5,18,20,25]/6+
W[5,18,20,26]/4+W[5,18,20,27]/24-(7*W[5,18,20,28])/24+
W[5,18,20,30]/4-W[5,18,24,1]/3-(2*W[5,18,24,5])/3+
(2*W[5,18,24,16])/3+W[5,18,24,19]/3-W[5,18,26,2]/12+
W[5,18,26,3]/4+W[5,18,26,4]/12-W[5,18,26,5]/6+
W[5,18,26,16]/6-W[5,18,26,18]/3+W[5,18,26,20]/12-
W[5,18,26,29]/12-W[5,18,28,1]/4+W[5,18,28,2]/12+
W[5,18,28,5]/12-W[5,18,28,16]/6+(5*W[5,18,28,18])/12-
W[5,18,28,20]/6+W[5,18,28,27]/12-W[5,18,30,2]/12+
W[5,18,30,3]/4+W[5,18,30,4]/12-W[5,18,30,5]/6+
W[5,18,30,16]/6-W[5,18,30,18]/3+W[5,18,30,20]/12-
W[5,18,30,29]/12-W[5,19,1,5]/24-W[5,19,1,6]/6+
W[5,19,1,13]/6-W[5,19,1,17]/24+W[5,19,1,19]/24-
W[5,19,1,20]/8+W[5,19,1,25]/6-W[5,19,1,26]/24-
W[5,19,1,27]/12-W[5,19,1,28]/24+W[5,19,1,29]/24-
W[5,19,2,2]/24-(7*W[5,19,2,3])/12-W[5,19,2,4]/24+
(7*W[5,19,2,5])/24+W[5,19,2,10]/6+(2*W[5,19,2,12])/3-
(2*W[5,19,2,14])/3+W[5,19,2,16]/6-W[5,19,2,17]/6+
W[5,19,2,18]/24-(5*W[5,19,2,19])/24+W[5,19,2,20]/24+
W[5,19,2,21]/6+W[5,19,2,25]/6-(7*W[5,19,2,26])/24+
W[5,19,2,27]/24+W[5,19,2,28]/3+(5*W[5,19,2,29])/24+
(11*W[5,19,2,30])/24+W[5,19,3,1]/4-W[5,19,3,2]/3+
(5*W[5,19,3,3])/24+W[5,19,3,4]/8+(5*W[5,19,3,5])/24+
W[5,19,3,6]/6+W[5,19,3,8]/3-W[5,19,3,10]/6-
W[5,19,3,13]/6-(5*W[5,19,3,16])/24+W[5,19,3,18]/6-
(5*W[5,19,3,19])/12-(5*W[5,19,3,20])/12-W[5,19,3,21]/6-
W[5,19,3,26]/4-W[5,19,3,27]/8+(7*W[5,19,3,28])/24+
W[5,19,3,29]/12-(7*W[5,19,3,30])/24-(17*W[5,19,4,2])/24+
(7*W[5,19,4,3])/24-W[5,19,4,4]/4+W[5,19,4,5]/2-
W[5,19,4,6]/6+W[5,19,4,7]/6+W[5,19,4,13]/6+
(2*W[5,19,4,14])/3-(3*W[5,19,4,16])/8+W[5,19,4,17]/6-
(3*W[5,19,4,18])/8+(11*W[5,19,4,19])/24+(11*W[5,19,4,20])/24-
W[5,19,4,23]/6-(5*W[5,19,4,26])/12-W[5,19,4,27]/24+
(3*W[5,19,4,28])/8-(7*W[5,19,4,29])/24-(11*W[5,19,4,30])/24-
W[5,19,5,1]/24+(7*W[5,19,5,2])/24+(7*W[5,19,5,3])/24+
(5*W[5,19,5,4])/3-(5*W[5,19,5,5])/4-W[5,19,5,7]/6-
W[5,19,5,10]/6-(2*W[5,19,5,12])/3-W[5,19,5,13]/6+
W[5,19,5,16]/3-(17*W[5,19,5,19])/24-(5*W[5,19,5,20])/12+
W[5,19,5,23]/6+W[5,19,5,26]/24+W[5,19,5,27]/8+
W[5,19,5,28]/8+(11*W[5,19,5,29])/24-W[5,19,5,30]/12-
W[5,19,7,2]/6-W[5,19,7,4]+W[5,19,7,5]+W[5,19,7,18]/3+
W[5,19,7,19]/6-W[5,19,7,20]/3-W[5,19,7,27]/6-
W[5,19,7,28]/6-W[5,19,7,29]/6+(2*W[5,19,12,2])/3-
W[5,19,12,4]/3-(2*W[5,19,12,5])/3+W[5,19,12,19]/3+
(2*W[5,19,12,26])/3-(2*W[5,19,12,28])/3+W[5,19,16,2]/6-
(3*W[5,19,16,3])/8-(3*W[5,19,16,4])/8+W[5,19,16,5]/3+
W[5,19,16,10]/6+(7*W[5,19,16,16])/24-W[5,19,16,17]/8+
(3*W[5,19,16,19])/8+W[5,19,16,20]/24+W[5,19,16,21]/6-
W[5,19,16,23]/6+W[5,19,16,26]/12-W[5,19,16,28]/12+
W[5,19,16,29]/24+(5*W[5,19,17,1])/24-W[5,19,17,2]/4+
W[5,19,17,4]/6-W[5,19,17,5]/12-W[5,19,17,6]/6+
W[5,19,17,10]/6-(7*W[5,19,17,16])/24+(5*W[5,19,17,17])/12-
W[5,19,17,18]/8+W[5,19,17,19]/12+W[5,19,17,20]/8+
W[5,19,17,23]/6-W[5,19,17,24]/3-W[5,19,17,25]/6-
(5*W[5,19,17,27])/24-W[5,19,17,29]/6+W[5,19,17,30]/4-
W[5,19,18,1]/4+W[5,19,18,2]/8+W[5,19,18,3]/4-
(5*W[5,19,18,4])/24+W[5,19,18,5]/12+W[5,19,18,6]/6+
W[5,19,18,7]/6-W[5,19,18,10]/6-W[5,19,18,13]/6+
W[5,19,18,16]/6-(3*W[5,19,18,17])/8+W[5,19,18,18]/8-
W[5,19,18,19]/4+W[5,19,18,20]/12-W[5,19,18,21]/6-
W[5,19,18,23]/6+W[5,19,18,24]/3+W[5,19,18,25]/6+
(5*W[5,19,18,26])/24+(5*W[5,19,18,27])/12+W[5,19,18,28]/24-
W[5,19,18,29]/4-W[5,19,18,30]/6+W[5,19,19,1]/24-
W[5,19,19,2]/24-(5*W[5,19,19,3])/12+(19*W[5,19,19,4])/24-
(17*W[5,19,19,5])/24+W[5,19,19,6]/6+(3*W[5,19,19,16])/8-
W[5,19,19,17]/12-W[5,19,19,18]/12-(3*W[5,19,19,19])/8+
W[5,19,19,20]/3-W[5,19,19,21]/6-W[5,19,19,25]/6+
W[5,19,19,27]/24-(5*W[5,19,19,29])/24+W[5,19,19,30]/12-
(5*W[5,19,20,1])/24+(7*W[5,19,20,2])/24-W[5,19,20,3]/12+
(7*W[5,19,20,4])/24-W[5,19,20,5]/2-W[5,19,20,7]/6-
W[5,19,20,8]/3+W[5,19,20,13]/6+W[5,19,20,16]/24+
W[5,19,20,17]/8-W[5,19,20,18]/6+W[5,19,20,19]/6+
(7*W[5,19,20,20])/24+W[5,19,20,21]/6+W[5,19,20,23]/6-
W[5,19,20,25]/6-(5*W[5,19,20,28])/24+W[5,19,20,29]/4+
(5*W[5,19,20,30])/24-W[5,19,26,1]/4+W[5,19,26,2]/12+
W[5,19,26,5]/12-W[5,19,26,16]/6+(5*W[5,19,26,18])/12-
W[5,19,26,20]/6+W[5,19,26,27]/12-W[5,19,27,1]/4+
W[5,19,27,2]/12+W[5,19,27,5]/12-W[5,19,27,16]/6+
(5*W[5,19,27,18])/12-W[5,19,27,20]/6+W[5,19,27,27]/12+
W[5,19,29,1]/4-W[5,19,29,2]/6+W[5,19,29,3]/12-
W[5,19,29,4]/4+W[5,19,29,5]/4-W[5,19,29,16]/6-
W[5,19,29,18]/4+W[5,19,29,20]/4-W[5,19,29,27]/12-
W[5,19,29,29]/12-W[5,20,1,1]/2-(11*W[5,20,1,2])/24+
(19*W[5,20,1,5])/24-W[5,20,1,8]/6-W[5,20,1,9]/6-
W[5,20,1,14]/3-W[5,20,1,15]/3-W[5,20,1,16]/24+
(5*W[5,20,1,17])/12-(5*W[5,20,1,19])/12+(17*W[5,20,1,20])/24+
W[5,20,1,24]/6-W[5,20,1,25]/6+W[5,20,1,26]/12-
W[5,20,1,28]/12-(7*W[5,20,1,29])/24-(5*W[5,20,1,30])/24-
(13*W[5,20,2,1])/24-W[5,20,2,2]/6-W[5,20,2,3]/8-
(5*W[5,20,2,4])/12-W[5,20,2,5]/24+W[5,20,2,9]/6-
W[5,20,2,10]/6+W[5,20,2,14]/3+W[5,20,2,15]/3+
(5*W[5,20,2,16])/8+W[5,20,2,17]/3+W[5,20,2,18]/6+
W[5,20,2,19]/8-(7*W[5,20,2,20])/24+W[5,20,2,21]/6-
W[5,20,2,25]/6-W[5,20,2,26]/4+W[5,20,2,27]/6-
W[5,20,2,28]/8-W[5,20,2,29]/8-(7*W[5,20,2,30])/24+
W[5,20,3,1]/4-(3*W[5,20,3,2])/8-W[5,20,3,3]-
W[5,20,3,4]/4+(7*W[5,20,3,5])/12+W[5,20,3,10]/6-
W[5,20,3,15]/2-W[5,20,3,16]/8+(23*W[5,20,3,17])/24-
(5*W[5,20,3,19])/24+(7*W[5,20,3,20])/6-W[5,20,3,21]/6+
W[5,20,3,26]/2-W[5,20,3,28]/4-(13*W[5,20,3,29])/24-
W[5,20,3,30]/24-W[5,20,4,1]/4+W[5,20,4,4]/4+
(3*W[5,20,4,5])/8-W[5,20,4,9]/6-W[5,20,4,14]/3+
W[5,20,4,17]/24+(5*W[5,20,4,19])/24+(3*W[5,20,4,20])/8-
W[5,20,4,26]/24-(5*W[5,20,4,28])/24-W[5,20,4,29]/24-
W[5,20,4,30]/12-(11*W[5,20,5,1])/24+W[5,20,5,2]/24+
(2*W[5,20,5,3])/3+(3*W[5,20,5,4])/8-(5*W[5,20,5,5])/12+
W[5,20,5,8]/6-W[5,20,5,10]/6+W[5,20,5,14]/3+
W[5,20,5,15]/2+W[5,20,5,16]/8-(13*W[5,20,5,17])/24+
W[5,20,5,18]/12-W[5,20,5,19]/12-(7*W[5,20,5,20])/8-
W[5,20,5,24]/6+W[5,20,5,26]/12+(5*W[5,20,5,27])/24+
W[5,20,5,28]/6-W[5,20,5,29]/6-W[5,20,5,30]/8+W[5,20,8,1]+
W[5,20,8,3]/2-W[5,20,8,5]-W[5,20,8,20]/2+W[5,20,8,28]/2+
W[5,20,8,29]/2+W[5,20,8,30]/2+W[5,20,15,2]-
W[5,20,15,3]/2+W[5,20,15,5]/2-W[5,20,15,17]-
W[5,20,15,26]/2+W[5,20,15,29]/2-(5*W[5,20,16,1])/24+
(5*W[5,20,16,2])/8-(3*W[5,20,16,3])/8-W[5,20,16,4]/3-
(5*W[5,20,16,5])/24+W[5,20,16,8]/6+W[5,20,16,9]/6-
W[5,20,16,10]/6+W[5,20,16,14]/3-W[5,20,16,16]/12+
W[5,20,16,17]/8-W[5,20,16,18]/6+W[5,20,16,19]/6-
(5*W[5,20,16,20])/24+W[5,20,16,21]/6+W[5,20,16,24]/6-
W[5,20,16,26]/8-W[5,20,16,27]/6-W[5,20,16,28]/4+
W[5,20,16,29]/8-W[5,20,16,30]/12+W[5,20,17,1]/3-
W[5,20,17,2]/3+(19*W[5,20,17,3])/24+(5*W[5,20,17,4])/24-
(13*W[5,20,17,5])/24-W[5,20,17,9]/6+W[5,20,17,10]/6-
W[5,20,17,15]/3+W[5,20,17,16]/24+W[5,20,17,18]/12-
W[5,20,17,20]/3-W[5,20,17,24]/6+W[5,20,17,25]/6-
W[5,20,17,27]/24+(7*W[5,20,17,28])/24-W[5,20,17,29]/12-
W[5,20,17,30]/24+(5*W[5,20,18,2])/12+W[5,20,18,5]/12+
W[5,20,18,10]/6-(5*W[5,20,18,16])/12-W[5,20,18,20]/12-
W[5,20,18,21]/6+W[5,20,18,24]/6-W[5,20,18,25]/6+
(5*W[5,20,18,26])/24-(5*W[5,20,18,28])/24+
(5*W[5,20,18,29])/24+(5*W[5,20,18,30])/12-W[5,20,19,1]/3-
W[5,20,19,2]/24-(7*W[5,20,19,3])/24+(7*W[5,20,19,4])/24+
W[5,20,19,5]/3-W[5,20,19,8]/6-W[5,20,19,14]/3+
W[5,20,19,16]/3-W[5,20,19,18]/12+(13*W[5,20,19,20])/24-
W[5,20,19,21]/6-W[5,20,19,24]/6+W[5,20,19,25]/6-
(7*W[5,20,19,26])/24+W[5,20,19,27]/24-W[5,20,19,29]/12-
(5*W[5,20,19,30])/12+(5*W[5,20,20,1])/24-(3*W[5,20,20,2])/8+
(5*W[5,20,20,3])/6+(3*W[5,20,20,4])/8-(7*W[5,20,20,5])/8+
W[5,20,20,9]/6+W[5,20,20,15]/3-(7*W[5,20,20,16])/24-
(5*W[5,20,20,17])/12-W[5,20,20,18]/12+(7*W[5,20,20,19])/24-
(19*W[5,20,20,20])/12+W[5,20,20,21]/6+W[5,20,20,25]/6+
W[5,20,20,26]/3-(5*W[5,20,20,27])/24+W[5,20,20,28]/6+
(3*W[5,20,20,30])/8-W[5,20,26,1]/4-W[5,20,26,2]/3+
W[5,20,26,3]/6-W[5,20,26,16]/12+W[5,20,26,18]/4+
W[5,20,26,20]/4+W[5,20,26,27]/12-W[5,20,26,29]/12+
W[5,20,26,30]/12+W[5,20,28,1]/4-W[5,20,28,2]/6+
W[5,20,28,3]/12-W[5,20,28,4]/4+W[5,20,28,5]/4-
W[5,20,28,16]/6-W[5,20,28,18]/4+W[5,20,28,20]/4-
W[5,20,28,27]/12-W[5,20,28,29]/12-W[5,20,30,1]/4-
W[5,20,30,2]/3+W[5,20,30,3]/6-W[5,20,30,16]/12+
W[5,20,30,18]/4+W[5,20,30,20]/4+W[5,20,30,27]/12-
W[5,20,30,29]/12+W[5,20,30,30]/12+W[5,26,26,2]/3+
W[5,26,26,3]/12-W[5,26,26,4]/6+W[5,26,26,5]/4+
W[5,26,26,6]/6+W[5,26,26,9]/6-W[5,26,26,10]/3-
W[5,26,26,15]/3+W[5,26,26,16]/6+W[5,26,26,18]/12-
W[5,26,26,19]/12-W[5,26,26,23]/6-W[5,26,26,25]/6-
W[5,26,26,26]/8+W[5,26,26,27]/12-W[5,26,26,28]/24+
(5*W[5,26,26,29])/24-W[5,26,26,30]/24-(5*W[5,26,27,1])/24+
(3*W[5,26,27,2])/8+W[5,26,27,3]/3+(5*W[5,26,27,4])/24+
W[5,26,27,5]/8+W[5,26,27,6]/6-W[5,26,27,7]/6-
W[5,26,27,10]/3-W[5,26,27,11]/3-W[5,26,27,13]/6+
(7*W[5,26,27,16])/24+W[5,26,27,17]/12+W[5,26,27,19]/8+
W[5,26,27,20]/6-W[5,26,27,21]/3-W[5,26,27,23]/6-
W[5,26,27,25]/6+W[5,26,27,26]/12+(7*W[5,26,27,27])/24+
W[5,26,27,28]/12-W[5,26,27,29]/24-W[5,26,27,30]/8-
(5*W[5,26,28,1])/24+W[5,26,28,2]/12-W[5,26,28,4]/12+
W[5,26,28,5]/6+W[5,26,28,6]/6-W[5,26,28,7]/6+
W[5,26,28,16]/24-W[5,26,28,17]/12-W[5,26,28,18]/24+
(7*W[5,26,28,20])/24-W[5,26,28,21]/3+W[5,26,28,25]/6-
W[5,26,28,26]/24+W[5,26,28,27]/12-W[5,26,28,28]/12-
(5*W[5,26,28,29])/24-(5*W[5,26,29,1])/24-(7*W[5,26,29,2])/24-
W[5,26,29,3]/24+W[5,26,29,4]/12-W[5,26,29,5]/4-
W[5,26,29,7]/6+W[5,26,29,9]/6+W[5,26,29,13]/6+
W[5,26,29,15]/3-W[5,26,29,16]/4-W[5,26,29,17]/6-
W[5,26,29,19]/24+W[5,26,29,21]/3+W[5,26,29,23]/6+
W[5,26,29,25]/6+(5*W[5,26,29,26])/24-W[5,26,29,27]/24-
(5*W[5,26,29,28])/24-W[5,26,29,29]/8+W[5,26,29,30]/6-
W[5,26,30,1]/12-W[5,26,30,2]/3-W[5,26,30,3]/24-
W[5,26,30,4]/12+W[5,26,30,5]/8+W[5,26,30,9]/6-
W[5,26,30,10]/3+W[5,26,30,11]/3+W[5,26,30,18]/24-
W[5,26,30,19]/24-W[5,26,30,20]/4+W[5,26,30,21]/3+
W[5,26,30,23]/6-W[5,26,30,26]/24-W[5,26,30,27]/8+
W[5,26,30,29]/6+W[5,26,30,30]/8-W[5,27,26,1]/12+
W[5,27,26,2]/6-W[5,27,26,3]/24-W[5,27,26,4]/24+
W[5,27,26,5]/24+W[5,27,26,6]/6-W[5,27,26,10]/6-
W[5,27,26,16]/24+W[5,27,26,18]/6-W[5,27,26,19]/12+
W[5,27,26,20]/12-W[5,27,26,25]/6-W[5,27,26,26]/24-
W[5,27,26,28]/8+W[5,27,26,29]/12+W[5,27,26,30]/24-
(7*W[5,27,27,1])/24+(5*W[5,27,27,2])/24+(5*W[5,27,27,3])/24+
W[5,27,27,4]/12-W[5,27,27,5]/12+W[5,27,27,6]/6-
W[5,27,27,10]/6-W[5,27,27,11]/6+W[5,27,27,16]/12+
W[5,27,27,17]/6+W[5,27,27,19]/8-W[5,27,27,21]/6-
W[5,27,27,25]/6+(7*W[5,27,27,27])/24+W[5,27,27,28]/12-
W[5,27,27,29]/24-W[5,27,27,30]/6-(5*W[5,27,28,1])/24+
W[5,27,28,2]/24-W[5,27,28,4]/12+W[5,27,28,5]/24+
W[5,27,28,6]/6+W[5,27,28,16]/6-W[5,27,28,17]/12-
W[5,27,28,18]/24-W[5,27,28,21]/6+W[5,27,28,25]/6-
W[5,27,28,26]/8+W[5,27,28,27]/12-W[5,27,28,29]/24-
W[5,27,28,30]/6+W[5,27,29,1]/12-W[5,27,29,2]/6-
W[5,27,29,3]/12+W[5,27,29,16]/12-W[5,27,29,17]/12-
W[5,27,29,19]/6+W[5,27,29,21]/6+W[5,27,29,25]/6+
W[5,27,29,26]/12-W[5,27,29,27]/24-W[5,27,29,28]/24-
W[5,27,29,29]/6-W[5,27,29,30]/12+W[5,27,30,1]/24-
W[5,27,30,2]/6-W[5,27,30,3]/12-W[5,27,30,4]/24+
W[5,27,30,5]/8-W[5,27,30,10]/6+W[5,27,30,11]/6-
W[5,27,30,17]/24+W[5,27,30,18]/12-W[5,27,30,19]/6+
W[5,27,30,20]/12+W[5,27,30,21]/6+W[5,27,30,26]/24-
W[5,27,30,27]/6-W[5,27,30,28]/6-W[5,27,30,29]/12+
W[5,28,26,1]/8-W[5,28,26,2]/12+W[5,28,26,3]/12-
W[5,28,26,5]/6-W[5,28,26,6]/6+W[5,28,26,10]/6-
(7*W[5,28,26,16])/24+W[5,28,26,18]/8+W[5,28,26,19]/12+
W[5,28,26,20]/8+W[5,28,26,23]/6-W[5,28,26,25]/6+
W[5,28,26,26]/12-W[5,28,26,27]/8-W[5,28,26,28]/12-
W[5,28,26,29]/6+W[5,28,26,30]/6+W[5,28,27,1]/8-
W[5,28,27,2]/12-W[5,28,27,3]/12-W[5,28,27,4]/24-
(7*W[5,28,27,5])/24-W[5,28,27,6]/6+W[5,28,27,7]/6+
W[5,28,27,10]/6+W[5,28,27,13]/6-W[5,28,27,16]/6+
W[5,28,27,17]/8+W[5,28,27,19]/12-W[5,28,27,20]/6+
W[5,28,27,21]/6+W[5,28,27,23]/6-W[5,28,27,25]/6-
W[5,28,27,26]/8-(5*W[5,28,27,27])/24-W[5,28,27,28]/24+
W[5,28,27,29]/12-W[5,28,28,2]/12+W[5,28,28,3]/24+
W[5,28,28,4]/24-W[5,28,28,5]/8-W[5,28,28,6]/6+
W[5,28,28,7]/6+W[5,28,28,16]/8+W[5,28,28,17]/12-
W[5,28,28,18]/12-W[5,28,28,20]/3+W[5,28,28,21]/6+
W[5,28,28,25]/6-W[5,28,28,26]/12-W[5,28,28,27]/24+
W[5,28,28,28]/8+(5*W[5,28,28,29])/24-W[5,28,28,30]/6-
W[5,28,29,1]/24-W[5,28,29,3]/12-W[5,28,29,4]/8+
(7*W[5,28,29,5])/24+W[5,28,29,7]/6-W[5,28,29,13]/6+
(5*W[5,28,29,16])/12-W[5,28,29,17]/8-W[5,28,29,19]/6-
W[5,28,29,21]/6-W[5,28,29,23]/6+W[5,28,29,25]/6-
W[5,28,29,26]/6+W[5,28,29,27]/12+(5*W[5,28,29,28])/24-
W[5,28,29,29]/24-W[5,28,29,30]/3+W[5,28,30,2]/8-
W[5,28,30,3]/8-W[5,28,30,4]/8+W[5,28,30,5]/8+
W[5,28,30,10]/6-W[5,28,30,17]/8-W[5,28,30,19]/8+
(5*W[5,28,30,20])/12-W[5,28,30,21]/6-W[5,28,30,23]/6+
W[5,28,30,26]/6-W[5,28,30,28]/6-W[5,28,30,29]/3-
W[5,28,30,30]/24+W[5,29,26,1]/12-(5*W[5,29,26,2])/8-
W[5,29,26,3]/8+W[5,29,26,4]/8+W[5,29,26,5]/4-
W[5,29,26,9]/6+W[5,29,26,10]/6+W[5,29,26,15]/3-
W[5,29,26,16]/6-W[5,29,26,18]/12+(5*W[5,29,26,20])/24-
W[5,29,26,24]/6+W[5,29,26,25]/6+W[5,29,26,27]/24+
W[5,29,26,28]/8+W[5,29,26,29]/24+W[5,29,26,30]/6+
W[5,29,27,1]/6-W[5,29,27,2]/12-W[5,29,27,3]/6+
W[5,29,27,10]/6-W[5,29,27,16]/12-W[5,29,27,17]/4-
W[5,29,27,19]/4+W[5,29,27,21]/6+W[5,29,27,24]/6+
W[5,29,27,25]/6+W[5,29,27,26]/24-W[5,29,27,27]/12+
W[5,29,27,28]/24+W[5,29,27,29]/24+W[5,29,27,30]/12+
W[5,29,28,1]/12+W[5,29,28,2]/3+W[5,29,28,3]/8-
W[5,29,28,4]/8-(13*W[5,29,28,5])/24-W[5,29,28,8]/6+
W[5,29,28,14]/3+W[5,29,28,16]/8-W[5,29,28,18]/12-
W[5,29,28,20]/4+W[5,29,28,21]/6+W[5,29,28,24]/6-
W[5,29,28,25]/6+W[5,29,28,26]/8+W[5,29,28,27]/24+
(7*W[5,29,28,29])/24+(7*W[5,29,28,30])/24+(7*W[5,29,29,1])/24+
(5*W[5,29,29,2])/12+W[5,29,29,3]/3+W[5,29,29,4]/8-
W[5,29,29,5]/8-W[5,29,29,8]/6-W[5,29,29,9]/6-
W[5,29,29,15]/3+W[5,29,29,16]/12-W[5,29,29,17]/24-
W[5,29,29,19]/12-W[5,29,29,21]/6-W[5,29,29,25]/6+
W[5,29,29,26]/24+W[5,29,29,27]/24+(7*W[5,29,29,28])/24+
W[5,29,29,29]/3+W[5,29,29,30]/6+(3*W[5,29,30,1])/8-
W[5,29,30,2]/8+(5*W[5,29,30,3])/24+W[5,29,30,4]/4+
W[5,29,30,5]/4-W[5,29,30,8]/6-W[5,29,30,9]/6+
W[5,29,30,10]/6-W[5,29,30,14]/3-W[5,29,30,17]/6-
W[5,29,30,18]/12+W[5,29,30,19]/24+W[5,29,30,20]/12-
W[5,29,30,21]/6-W[5,29,30,24]/6+W[5,29,30,26]/6+
W[5,29,30,27]/12+(7*W[5,29,30,28])/24+W[5,29,30,29]/6+
W[5,29,30,30]/6+W[5,30,26,1]/12+W[5,30,26,2]/6+
W[5,30,26,3]/8-W[5,30,26,4]/8+(5*W[5,30,26,5])/24+
W[5,30,26,9]/6-W[5,30,26,10]/6-W[5,30,26,15]/3+
(5*W[5,30,26,16])/24-W[5,30,26,18]/12-W[5,30,26,20]/12-
W[5,30,26,23]/6-W[5,30,26,26]/12+W[5,30,26,27]/12+
W[5,30,26,28]/12+W[5,30,26,29]/8-W[5,30,26,30]/12+
W[5,30,27,1]/12+W[5,30,27,2]/6+W[5,30,27,3]/8+
W[5,30,27,4]/8+(5*W[5,30,27,5])/24-W[5,30,27,7]/6-
W[5,30,27,10]/6-W[5,30,27,11]/6-W[5,30,27,13]/6+
(5*W[5,30,27,16])/24-W[5,30,27,17]/12+W[5,30,27,20]/6-
W[5,30,27,21]/6-W[5,30,27,23]/6+W[5,30,27,26]/12+
W[5,30,27,30]/24+W[5,30,28,2]/24+W[5,30,28,5]/8-
W[5,30,28,7]/6-W[5,30,28,16]/8+(7*W[5,30,28,20])/24-
W[5,30,28,21]/6+W[5,30,28,26]/12-W[5,30,28,28]/12-
W[5,30,28,29]/6+W[5,30,28,30]/6-(7*W[5,30,29,1])/24-
W[5,30,29,2]/8+W[5,30,29,3]/24+W[5,30,29,4]/12-
W[5,30,29,5]/4-W[5,30,29,7]/6+W[5,30,29,9]/6+
W[5,30,29,13]/6+W[5,30,29,15]/3-W[5,30,29,16]/3-
W[5,30,29,17]/12+W[5,30,29,19]/8+W[5,30,29,21]/6+
W[5,30,29,23]/6+W[5,30,29,26]/8-W[5,30,29,28]/6+
W[5,30,29,29]/24+W[5,30,29,30]/4-W[5,30,30,1]/8-
W[5,30,30,2]/6+W[5,30,30,3]/24-W[5,30,30,4]/24+
W[5,30,30,9]/6-W[5,30,30,10]/6+W[5,30,30,11]/6+
W[5,30,30,17]/24-W[5,30,30,18]/24+W[5,30,30,19]/8-
W[5,30,30,20]/3+W[5,30,30,21]/6+W[5,30,30,23]/6-
W[5,30,30,26]/12+W[5,30,30,27]/24+W[5,30,30,28]/6+
W[5,30,30,29]/4+W[5,30,30,30]/8-W[16,1,1,2]/2+
W[16,1,1,3]/12-W[16,1,1,4]/24-(3*W[16,1,1,5])/8-
W[16,1,1,6]/6+W[16,1,1,9]/6+W[16,1,1,13]/6-
W[16,1,1,15]/3+(3*W[16,1,1,16])/8+(3*W[16,1,1,17])/8-
W[16,1,1,18]/24+W[16,1,1,20]/8+W[16,1,1,25]/6-
W[16,1,1,26]/8-(5*W[16,1,1,27])/24-W[16,1,1,28]/12+
(5*W[16,1,1,29])/24+W[16,1,1,30]/8-(2*W[16,1,2,1])/3+
(5*W[16,1,2,2])/12-(3*W[16,1,2,3])/8+(7*W[16,1,2,4])/24+
W[16,1,2,5]/6-W[16,1,2,9]/6-(2*W[16,1,2,14])/3+
W[16,1,2,15]/3+(7*W[16,1,2,16])/24-(3*W[16,1,2,17])/8+
W[16,1,2,18]/6+W[16,1,2,19]/8+W[16,1,2,20]/8-
W[16,1,2,25]/6-W[16,1,2,26]/24-W[16,1,2,27]/12+
W[16,1,2,28]/24+(5*W[16,1,2,29])/24-W[16,1,2,30]/8+
W[16,1,3,1]/3-W[16,1,3,2]/8-W[16,1,3,3]/4-W[16,1,3,4]/6+
W[16,1,3,5]/4-W[16,1,3,6]/6+W[16,1,3,8]/3+W[16,1,3,11]/3-
W[16,1,3,13]/6-W[16,1,3,15]/3-(5*W[16,1,3,16])/24+
W[16,1,3,17]/8+W[16,1,3,18]/12-W[16,1,3,19]/24-
W[16,1,3,20]/6+W[16,1,3,26]/8-W[16,1,3,28]/24+
(5*W[16,1,3,30])/24-W[16,1,4,1]/24-(5*W[16,1,4,2])/24-
(5*W[16,1,4,3])/12+W[16,1,4,4]/8+W[16,1,4,6]/6-
W[16,1,4,9]/3-W[16,1,4,13]/6+(2*W[16,1,4,14])/3-
(5*W[16,1,4,16])/24+W[16,1,4,17]/24+W[16,1,4,18]/3-
W[16,1,4,19]/6+(5*W[16,1,4,20])/24+(7*W[16,1,4,26])/24+
(7*W[16,1,4,27])/24-W[16,1,4,28]/24-W[16,1,4,29]/24+
W[16,1,4,30]/6-(3*W[16,1,5,1])/8+W[16,1,5,3]/12+
W[16,1,5,4]/6-W[16,1,5,5]/3-W[16,1,5,13]/6+
W[16,1,5,15]/3-(7*W[16,1,5,16])/24+W[16,1,5,17]/12+
W[16,1,5,18]/24-W[16,1,5,20]/24-W[16,1,5,26]/12-
W[16,1,5,27]/24+W[16,1,5,29]/24-W[16,1,5,30]/24+
W[16,1,9,1]/3-W[16,1,9,2]/3-W[16,1,9,4]/6+W[16,1,9,16]/6+
W[16,1,9,17]/3-W[16,1,9,20]/3-W[16,1,9,26]/6-
W[16,1,9,29]/6-W[16,1,9,30]/6+W[16,1,11,2]+
(2*W[16,1,11,3])/3-W[16,1,11,16]-(2*W[16,1,11,18])/3+
(3*W[16,1,16,1])/8-(7*W[16,1,16,2])/8-W[16,1,16,3]/8-
(5*W[16,1,16,4])/24-(7*W[16,1,16,5])/24+W[16,1,16,9]/3+
(7*W[16,1,16,16])/8-(5*W[16,1,16,17])/24+(3*W[16,1,16,18])/8+
W[16,1,16,19]/24+(5*W[16,1,16,20])/24+W[16,1,16,26]/24+
W[16,1,16,28]/12-(5*W[16,1,16,29])/24+(5*W[16,1,17,1])/8-
W[16,1,17,2]/8+(5*W[16,1,17,3])/24-W[16,1,17,4]/24+
W[16,1,17,5]/12-W[16,1,17,6]/6+W[16,1,17,9]/6-
W[16,1,17,15]/3-W[16,1,17,16]/8+W[16,1,17,17]/6-
W[16,1,17,18]/8+W[16,1,17,19]/3-W[16,1,17,24]/3-
W[16,1,17,25]/6-W[16,1,17,27]/24+W[16,1,17,28]/12+
W[16,1,17,29]/6+W[16,1,17,30]/8-(7*W[16,1,18,1])/24+
W[16,1,18,2]/12-W[16,1,18,3]/12+W[16,1,18,4]/12+
W[16,1,18,5]/24+W[16,1,18,6]/6-W[16,1,18,11]/3+
W[16,1,18,13]/6+(7*W[16,1,18,16])/24-(3*W[16,1,18,17])/8+
(7*W[16,1,18,18])/24-(7*W[16,1,18,19])/24-W[16,1,18,20]/12+
W[16,1,18,24]/3+W[16,1,18,25]/6+W[16,1,18,26]/24+
W[16,1,18,27]/12-W[16,1,18,29]/12-W[16,1,18,30]/12+
W[16,1,19,2]/8-W[16,1,19,3]/24-W[16,1,19,4]/6+
W[16,1,19,6]/6+W[16,1,19,16]/24+W[16,1,19,17]/6-
W[16,1,19,18]/8-W[16,1,19,19]/24+W[16,1,19,20]/24-
W[16,1,19,25]/6-W[16,1,19,26]/12-W[16,1,19,29]/24-
W[16,1,19,30]/12-(7*W[16,1,20,1])/24+W[16,1,20,2]/24+
W[16,1,20,3]/12+W[16,1,20,4]/8-W[16,1,20,5]/24-
W[16,1,20,8]/3-W[16,1,20,9]/6+W[16,1,20,13]/6+
W[16,1,20,15]/3+(7*W[16,1,20,16])/24-W[16,1,20,17]/6-
W[16,1,20,18]/6+W[16,1,20,19]/24+W[16,1,20,20]/4+
W[16,1,20,25]/6-W[16,1,20,28]/24-W[16,1,20,29]/12-
W[16,1,20,30]/8-W[16,1,26,1]/4-W[16,1,26,2]/12+
W[16,1,26,3]/12+W[16,1,26,4]/4-W[16,1,26,16]/12+
W[16,1,26,18]/12+W[16,1,26,27]/12-W[16,1,26,30]/12-
W[16,1,27,1]/4-W[16,1,27,2]/12+W[16,1,27,3]/12+
W[16,1,27,4]/4-W[16,1,27,16]/12+W[16,1,27,18]/12+
W[16,1,27,27]/12-W[16,1,27,30]/12+W[16,1,29,1]/4+
W[16,1,29,2]/6-W[16,1,29,3]/6-W[16,1,29,4]/6+
W[16,1,29,5]/6-W[16,1,29,16]/12-W[16,1,29,18]/12-
W[16,1,29,20]/12-W[16,1,29,27]/12-W[16,1,29,29]/12-
W[16,1,29,30]/12-W[16,2,1,1]/2+(19*W[16,2,1,2])/24-
(11*W[16,2,1,5])/24-W[16,2,1,8]/6-W[16,2,1,9]/6-
W[16,2,1,14]/3-W[16,2,1,15]/3+(17*W[16,2,1,16])/24-
(5*W[16,2,1,17])/12+(5*W[16,2,1,19])/12-W[16,2,1,20]/24-
W[16,2,1,24]/6+W[16,2,1,25]/6-W[16,2,1,26]/12+
W[16,2,1,28]/12-(5*W[16,2,1,29])/24-(7*W[16,2,1,30])/24-
(11*W[16,2,2,1])/24-(5*W[16,2,2,2])/12+(3*W[16,2,2,3])/8+
(2*W[16,2,2,4])/3+W[16,2,2,5]/24-W[16,2,2,7]/6+
W[16,2,2,9]/6+W[16,2,2,14]/2+W[16,2,2,15]/3-
(7*W[16,2,2,16])/8-W[16,2,2,17]/12+W[16,2,2,18]/12-
(13*W[16,2,2,19])/24+W[16,2,2,20]/8-W[16,2,2,25]/6+
W[16,2,2,26]/6+(5*W[16,2,2,27])/24+W[16,2,2,28]/12-
W[16,2,2,29]/8-W[16,2,2,30]/6-W[16,2,3,1]/4+
(3*W[16,2,3,2])/8+W[16,2,3,3]/4-W[16,2,3,8]/6-
W[16,2,3,15]/3+(3*W[16,2,3,16])/8+(5*W[16,2,3,17])/24+
W[16,2,3,19]/24-(5*W[16,2,3,26])/24-W[16,2,3,28]/24-
W[16,2,3,29]/12-W[16,2,3,30]/24+W[16,2,4,1]/4+
(7*W[16,2,4,2])/12-W[16,2,4,3]/4-W[16,2,4,4]-
(3*W[16,2,4,5])/8+W[16,2,4,7]/6-W[16,2,4,14]/2+
(7*W[16,2,4,16])/6-(5*W[16,2,4,17])/24+(23*W[16,2,4,19])/24-
W[16,2,4,20]/8-W[16,2,4,23]/6-W[16,2,4,26]/4+
W[16,2,4,28]/2-W[16,2,4,29]/24-(13*W[16,2,4,30])/24-
(13*W[16,2,5,1])/24-W[16,2,5,2]/24-(5*W[16,2,5,3])/12-
W[16,2,5,4]/8-W[16,2,5,5]/6-W[16,2,5,7]/6+W[16,2,5,8]/6+
W[16,2,5,14]/3+W[16,2,5,15]/3-(7*W[16,2,5,16])/24+
W[16,2,5,17]/8+W[16,2,5,18]/6+W[16,2,5,19]/3+
(5*W[16,2,5,20])/8+W[16,2,5,23]/6-W[16,2,5,24]/6-
W[16,2,5,26]/8+W[16,2,5,27]/6-W[16,2,5,28]/4-
(7*W[16,2,5,29])/24-W[16,2,5,30]/8+W[16,2,9,1]-
W[16,2,9,2]+W[16,2,9,4]/2-W[16,2,9,16]/2+W[16,2,9,26]/2+
W[16,2,9,29]/2+W[16,2,9,30]/2+W[16,2,14,2]/2-
W[16,2,14,4]/2+W[16,2,14,5]-W[16,2,14,19]-
W[16,2,14,28]/2+W[16,2,14,30]/2+(5*W[16,2,16,1])/24-
(7*W[16,2,16,2])/8+(3*W[16,2,16,3])/8+(5*W[16,2,16,4])/6-
(3*W[16,2,16,5])/8+W[16,2,16,8]/6+W[16,2,16,14]/3-
(19*W[16,2,16,16])/12+(7*W[16,2,16,17])/24-W[16,2,16,18]/12-
(5*W[16,2,16,19])/12-(7*W[16,2,16,20])/24+W[16,2,16,23]/6+
W[16,2,16,24]/6+W[16,2,16,26]/6-(5*W[16,2,16,27])/24+
W[16,2,16,28]/3+(3*W[16,2,16,29])/8-W[16,2,17,1]/3+
W[16,2,17,2]/3+(7*W[16,2,17,3])/24-(7*W[16,2,17,4])/24-
W[16,2,17,5]/24-W[16,2,17,9]/6-W[16,2,17,15]/3+
(13*W[16,2,17,16])/24-W[16,2,17,18]/12+W[16,2,17,20]/3-
W[16,2,17,23]/6+W[16,2,17,24]/6-W[16,2,17,25]/6+
W[16,2,17,27]/24-(7*W[16,2,17,28])/24-(5*W[16,2,17,29])/12-
W[16,2,17,30]/12+W[16,2,18,2]/12+(5*W[16,2,18,5])/12+
W[16,2,18,7]/6-W[16,2,18,16]/12-(5*W[16,2,18,20])/12-
W[16,2,18,23]/6-W[16,2,18,24]/6+W[16,2,18,25]/6-
(5*W[16,2,18,26])/24+(5*W[16,2,18,28])/24+
(5*W[16,2,18,29])/12+(5*W[16,2,18,30])/24+W[16,2,19,1]/3-
(13*W[16,2,19,2])/24+(5*W[16,2,19,3])/24+(19*W[16,2,19,4])/24-
W[16,2,19,5]/3+W[16,2,19,7]/6-W[16,2,19,8]/6-
W[16,2,19,14]/3-W[16,2,19,16]/3+W[16,2,19,18]/12+
W[16,2,19,20]/24+W[16,2,19,24]/6-W[16,2,19,25]/6+
(7*W[16,2,19,26])/24-W[16,2,19,27]/24-W[16,2,19,29]/24-
W[16,2,19,30]/12-(5*W[16,2,20,1])/24-(5*W[16,2,20,2])/24-
W[16,2,20,3]/3-(3*W[16,2,20,4])/8+(5*W[16,2,20,5])/8-
W[16,2,20,7]/6+W[16,2,20,8]/6+W[16,2,20,9]/6+
W[16,2,20,15]/3-(5*W[16,2,20,16])/24+W[16,2,20,17]/6-
W[16,2,20,18]/6+W[16,2,20,19]/8-W[16,2,20,20]/12+
W[16,2,20,23]/6+W[16,2,20,25]/6-W[16,2,20,26]/4-
W[16,2,20,27]/6-W[16,2,20,28]/8-W[16,2,20,29]/12+
W[16,2,20,30]/8+W[16,2,26,1]/4+W[16,2,26,2]/4-
W[16,2,26,3]/4+W[16,2,26,4]/12-W[16,2,26,5]/6+
W[16,2,26,16]/4-W[16,2,26,18]/4-W[16,2,26,20]/6-
W[16,2,26,27]/12-W[16,2,26,30]/12-W[16,2,28,1]/4+
W[16,2,28,4]/6-W[16,2,28,5]/3+W[16,2,28,16]/4+
W[16,2,28,18]/4-W[16,2,28,20]/12+W[16,2,28,27]/12+
W[16,2,28,29]/12-W[16,2,28,30]/12-W[16,2,29,1]/4+
W[16,2,29,4]/6-W[16,2,29,5]/3+W[16,2,29,16]/4+
W[16,2,29,18]/4-W[16,2,29,20]/12+W[16,2,29,27]/12+
W[16,2,29,29]/12-W[16,2,29,30]/12+W[16,3,1,1]/12-
(7*W[16,3,1,2])/24-(11*W[16,3,1,3])/24-W[16,3,1,4]/4-
W[16,3,1,5]/6+W[16,3,1,6]/6+W[16,3,1,8]/6-W[16,3,1,9]/6+
W[16,3,1,11]/3+W[16,3,1,13]/6+W[16,3,1,14]/3+
W[16,3,1,15]/3-W[16,3,1,16]/24-W[16,3,1,18]/24-
W[16,3,1,19]/24-W[16,3,1,20]/8-W[16,3,1,24]/6-
W[16,3,1,26]/12-W[16,3,1,27]/24-(5*W[16,3,1,28])/24+
(7*W[16,3,1,29])/24+(7*W[16,3,1,30])/24-(5*W[16,3,2,1])/8+
W[16,3,2,2]/2+W[16,3,2,3]/8-W[16,3,2,4]/4-W[16,3,2,5]/4+
W[16,3,2,9]/6+W[16,3,2,14]/3-W[16,3,2,15]/3+
(3*W[16,3,2,16])/8+(11*W[16,3,2,17])/24+W[16,3,2,19]/6-
W[16,3,2,20]/6-(11*W[16,3,2,26])/24-W[16,3,2,28]/6-
W[16,3,2,29]/6-(5*W[16,3,2,30])/24-(7*W[16,3,3,1])/24+
W[16,3,3,2]/8-(5*W[16,3,3,3])/24-(5*W[16,3,3,4])/24+
(3*W[16,3,3,5])/8+W[16,3,3,6]/6-W[16,3,3,13]/6+
W[16,3,3,15]/3+(5*W[16,3,3,16])/24-(5*W[16,3,3,17])/24-
W[16,3,3,18]/8+(5*W[16,3,3,19])/24-(5*W[16,3,3,20])/24+
W[16,3,3,26]/6+W[16,3,3,27]/12-W[16,3,3,28]/8+
W[16,3,3,30]/8+W[16,3,4,1]/6-W[16,3,4,2]/12-
W[16,3,4,3]/24+W[16,3,4,4]/4+(7*W[16,3,4,5])/24-
W[16,3,4,6]/6+W[16,3,4,9]/6-W[16,3,4,11]/3-
W[16,3,4,13]/6-W[16,3,4,14]/3-W[16,3,4,16]/2-
W[16,3,4,17]/4+W[16,3,4,18]/8+(5*W[16,3,4,19])/24+
W[16,3,4,20]/2+W[16,3,4,26]/3-W[16,3,4,27]/24-
W[16,3,4,28]/24-W[16,3,4,29]/4-W[16,3,4,30]/12+
W[16,3,5,1]/4-W[16,3,5,2]/4+(7*W[16,3,5,3])/8+
(7*W[16,3,5,4])/24+W[16,3,5,5]/3-W[16,3,5,8]/6-
W[16,3,5,10]/3-W[16,3,5,13]/6-W[16,3,5,14]/3-
W[16,3,5,15]/3+(11*W[16,3,5,16])/24-W[16,3,5,17]/8+
W[16,3,5,18]/6-(3*W[16,3,5,19])/8-(7*W[16,3,5,20])/24+
W[16,3,5,24]/6+W[16,3,5,26]/8+W[16,3,5,27]/4+
(3*W[16,3,5,28])/8+W[16,3,5,29]/24-W[16,3,5,30]/8-
W[16,3,8,1]/3-W[16,3,8,3]/2+W[16,3,8,5]/3-W[16,3,8,16]/3+
W[16,3,8,19]/3+W[16,3,8,20]/2-W[16,3,8,28]/2-
W[16,3,8,29]/2-W[16,3,8,30]/2+(3*W[16,3,16,1])/8+
(3*W[16,3,16,2])/8+(5*W[16,3,16,3])/24-(5*W[16,3,16,4])/12+
(13*W[16,3,16,5])/24-W[16,3,16,8]/6-W[16,3,16,9]/6-
W[16,3,16,14]/3+(2*W[16,3,16,16])/3+W[16,3,16,17]/24-
W[16,3,16,18]/4-W[16,3,16,19]/4-(7*W[16,3,16,20])/24+
W[16,3,16,22]/3-W[16,3,16,24]/6-W[16,3,16,26]/24-
W[16,3,16,27]/12+W[16,3,16,28]/3+(5*W[16,3,16,29])/24+
W[16,3,17,1]/12+W[16,3,17,2]/8-(3*W[16,3,17,3])/8-
W[16,3,17,4]/12-(7*W[16,3,17,5])/24+W[16,3,17,6]/6-
W[16,3,17,9]/6+W[16,3,17,10]/3+W[16,3,17,15]/3-
W[16,3,17,16]/24-W[16,3,17,17]/24+W[16,3,17,18]/24-
W[16,3,17,19]/12+W[16,3,17,20]/6-W[16,3,17,24]/6-
W[16,3,17,27]/6+W[16,3,17,29]/24+W[16,3,17,30]/24+
W[16,3,18,1]/24-W[16,3,18,3]/8+W[16,3,18,4]/24+
W[16,3,18,5]/12-W[16,3,18,6]/6+W[16,3,18,13]/6-
W[16,3,18,16]/4-W[16,3,18,17]/24-(7*W[16,3,18,18])/24+
W[16,3,18,19]/8-W[16,3,18,20]/12+W[16,3,18,24]/6+
W[16,3,18,26]/12+W[16,3,18,28]/24+W[16,3,18,29]/24+
W[16,3,18,30]/12-(5*W[16,3,19,1])/24+W[16,3,19,2]/3+
W[16,3,19,3]/24+W[16,3,19,4]/24-(17*W[16,3,19,5])/24-
W[16,3,19,6]/6+W[16,3,19,8]/6+W[16,3,19,14]/3-
W[16,3,19,16]/12+W[16,3,19,17]/12+W[16,3,19,18]/8+
W[16,3,19,19]/2-W[16,3,19,20]/8-W[16,3,19,21]/3+
W[16,3,19,24]/6+(5*W[16,3,19,27])/24+W[16,3,19,29]/8+
W[16,3,19,30]/3+(7*W[16,3,20,1])/24-W[16,3,20,2]/3+
W[16,3,20,3]/8+(5*W[16,3,20,4])/12-(3*W[16,3,20,5])/8+
W[16,3,20,9]/6+W[16,3,20,13]/6-W[16,3,20,15]/3-
(7*W[16,3,20,16])/24+W[16,3,20,17]/12-W[16,3,20,18]/12-
(7*W[16,3,20,19])/24+W[16,3,20,20]/8+W[16,3,20,21]/3-
W[16,3,20,22]/3+(5*W[16,3,20,26])/24-(5*W[16,3,20,27])/24-
W[16,3,20,28]/24-W[16,3,20,29]/6+(3*W[16,3,20,30])/8+
W[16,3,22,3]/3+W[16,3,22,16]/3-W[16,3,22,19]/3-
W[16,3,22,20]/3-W[16,3,22,26]/3+W[16,3,22,28]/3+
W[16,3,22,29]/3-W[16,3,22,30]/3-W[16,3,26,1]/4-
W[16,3,26,2]/3+W[16,3,26,3]/6-W[16,3,26,16]/12+
W[16,3,26,18]/4+W[16,3,26,20]/4+W[16,3,26,27]/12-
W[16,3,26,29]/12+W[16,3,26,30]/12+W[16,3,28,2]/6+
W[16,3,28,4]/6-W[16,3,28,5]/6+W[16,3,28,16]/6-
W[16,3,28,18]/6-W[16,3,28,20]/6+W[16,3,28,29]/6+
W[16,3,29,2]/6+W[16,3,29,4]/6-W[16,3,29,5]/6+
W[16,3,29,16]/6-W[16,3,29,18]/6-W[16,3,29,20]/6+
W[16,3,29,29]/6+(25*W[16,4,1,2])/24+W[16,4,1,3]/6-
W[16,4,1,4]/12+(5*W[16,4,1,5])/12+W[16,4,1,6]/6+
W[16,4,1,8]/6-W[16,4,1,9]/6-W[16,4,1,13]/6+
W[16,4,1,14]/3-(2*W[16,4,1,15])/3-(9*W[16,4,1,16])/8-
W[16,4,1,17]/8-W[16,4,1,18]/12-(11*W[16,4,1,19])/24+
W[16,4,1,20]/12+W[16,4,1,24]/6+W[16,4,1,25]/3+
(3*W[16,4,1,26])/8+W[16,4,1,27]/3-W[16,4,1,28]/24-
W[16,4,1,29]/2-W[16,4,1,30]/24-(5*W[16,4,2,1])/24+
(11*W[16,4,2,2])/12-W[16,4,2,3]/3-(13*W[16,4,2,4])/8-
W[16,4,2,5]/12+W[16,4,2,7]/6+W[16,4,2,9]/6+
W[16,4,2,14]/6+(2*W[16,4,2,15])/3+(13*W[16,4,2,16])/12-
W[16,4,2,17]/6-W[16,4,2,18]/6+(7*W[16,4,2,19])/24-
W[16,4,2,20]/24-W[16,4,2,25]/3-(5*W[16,4,2,26])/12+
W[16,4,2,27]/24+(5*W[16,4,2,29])/24-W[16,4,2,30]/24-
W[16,4,3,1]/6-W[16,4,3,2]/4-W[16,4,3,3]/6+W[16,4,3,4]/4-
W[16,4,3,5]/6+W[16,4,3,6]/6-W[16,4,3,8]/6-W[16,4,3,11]/3+
W[16,4,3,13]/6+(2*W[16,4,3,15])/3-W[16,4,3,16]/3-
(5*W[16,4,3,17])/12-W[16,4,3,18]/12+W[16,4,3,19]/6+
W[16,4,3,20]/2+W[16,4,3,26]/6-W[16,4,3,28]/12+
W[16,4,3,29]/12-(17*W[16,4,4,2])/24+(5*W[16,4,4,3])/12+
(41*W[16,4,4,4])/24+(11*W[16,4,4,5])/24-W[16,4,4,6]/6-
W[16,4,4,7]/6+(2*W[16,4,4,9])/3+W[16,4,4,13]/6-
W[16,4,4,14]/6-(11*W[16,4,4,16])/12+(11*W[16,4,4,17])/12-
(5*W[16,4,4,18])/24-(11*W[16,4,4,19])/24-(19*W[16,4,4,20])/24-
W[16,4,4,23]/6+W[16,4,4,26]/8-(5*W[16,4,4,27])/12-
(13*W[16,4,4,28])/24+(11*W[16,4,4,29])/24+(7*W[16,4,4,30])/12+
(5*W[16,4,5,1])/6-W[16,4,5,2]/6+(5*W[16,4,5,3])/12+
(3*W[16,4,5,4])/8-W[16,4,5,5]/3+W[16,4,5,7]/6-
W[16,4,5,8]/6+W[16,4,5,13]/6-W[16,4,5,14]/3-
(2*W[16,4,5,15])/3+W[16,4,5,16]/24-W[16,4,5,17]/12-
W[16,4,5,18]/8-(13*W[16,4,5,19])/24-(7*W[16,4,5,20])/12+
W[16,4,5,23]/6+W[16,4,5,24]/6+W[16,4,5,26]/12-
(5*W[16,4,5,27])/24+(5*W[16,4,5,28])/24+W[16,4,5,29]/12+
W[16,4,5,30]/8+(7*W[16,4,9,1])/6-(7*W[16,4,9,2])/6+
(2*W[16,4,9,4])/3-(2*W[16,4,9,16])/3+W[16,4,9,17]/2-
W[16,4,9,20]/2+(2*W[16,4,9,26])/3+(2*W[16,4,9,29])/3+
(2*W[16,4,9,30])/3-W[16,4,11,2]-(2*W[16,4,11,3])/3+
W[16,4,11,16]+(2*W[16,4,11,18])/3-W[16,4,14,2]/2+
W[16,4,14,4]/2-W[16,4,14,5]+W[16,4,14,19]+
W[16,4,14,28]/2-W[16,4,14,30]/2-(23*W[16,4,16,1])/24+
(23*W[16,4,16,2])/12-W[16,4,16,3]/12-(7*W[16,4,16,4])/12+
(11*W[16,4,16,5])/24-W[16,4,16,8]/6-(2*W[16,4,16,9])/3-
W[16,4,16,14]/3+(3*W[16,4,16,16])/8-(5*W[16,4,16,17])/24-
(7*W[16,4,16,18])/24-W[16,4,16,19]/24+W[16,4,16,20]/3+
W[16,4,16,22]/3-W[16,4,16,24]/6-W[16,4,16,26]/3+
W[16,4,16,27]/24-W[16,4,16,28]/3-W[16,4,16,29]/4+
W[16,4,16,30]/3+(5*W[16,4,17,1])/24+W[16,4,17,2]/2-
W[16,4,17,3]/4+(13*W[16,4,17,4])/12-W[16,4,17,5]/4+
W[16,4,17,6]/6+W[16,4,17,9]/6-(2*W[16,4,17,15])/3-
(13*W[16,4,17,16])/24+(7*W[16,4,17,18])/24-W[16,4,17,19]/6-
(5*W[16,4,17,20])/24+W[16,4,17,24]/6-W[16,4,17,25]/3-
W[16,4,17,27]/4+W[16,4,17,28]/8-(5*W[16,4,17,29])/24+
W[16,4,18,1]/6-W[16,4,18,2]/12+W[16,4,18,3]/12+
W[16,4,18,4]/24-W[16,4,18,5]/24-W[16,4,18,6]/6-
W[16,4,18,7]/6+W[16,4,18,11]/3-W[16,4,18,13]/6-
(5*W[16,4,18,16])/24+(11*W[16,4,18,17])/24-
(5*W[16,4,18,18])/24+W[16,4,18,19]/6+(5*W[16,4,18,20])/24-
W[16,4,18,23]/6-W[16,4,18,24]/6-W[16,4,18,25]/3-
W[16,4,18,26]/12-W[16,4,18,27]/12-W[16,4,18,28]/12-
W[16,4,18,29]/24+W[16,4,18,30]/24-(3*W[16,4,19,1])/8+
(7*W[16,4,19,2])/24-(7*W[16,4,19,4])/24+W[16,4,19,5]/8-
W[16,4,19,6]/6-W[16,4,19,7]/6+W[16,4,19,8]/6+
W[16,4,19,14]/3-W[16,4,19,16]/8-W[16,4,19,18]/12-
(5*W[16,4,19,19])/8+W[16,4,19,20]/6-W[16,4,19,24]/6+
W[16,4,19,25]/3-W[16,4,19,26]/8+W[16,4,19,27]/6-
W[16,4,19,29]/6+W[16,4,19,30]/12-(2*W[16,4,20,1])/3-
(7*W[16,4,20,2])/24+W[16,4,20,3]/4-W[16,4,20,4]/8-
W[16,4,20,5]/4+W[16,4,20,7]/6+W[16,4,20,8]/6-
W[16,4,20,9]/6-W[16,4,20,13]/6+(2*W[16,4,20,15])/3+
W[16,4,20,16]/2-(13*W[16,4,20,17])/24+W[16,4,20,18]/24+
W[16,4,20,19]/12-W[16,4,20,20]/6-W[16,4,20,22]/3+
W[16,4,20,23]/6+W[16,4,20,25]/3-(5*W[16,4,20,26])/8-
W[16,4,20,27]/8-W[16,4,20,28]/12-W[16,4,20,29]/6-
(5*W[16,4,20,30])/12-W[16,4,22,4]/3+W[16,4,22,16]/3+
W[16,4,22,17]/3-W[16,4,22,20]/3-W[16,4,22,26]/3+
W[16,4,22,28]/3+W[16,4,22,29]/3-W[16,4,22,30]/3-
W[16,4,23,4]+W[16,4,23,16]/2-W[16,4,23,17]/2+
W[16,4,23,20]+W[16,4,23,26]/2+W[16,4,23,27]/2-
W[16,4,23,29]/2-W[16,4,23,30]/2+W[16,4,26,2]/6-
W[16,4,26,3]/6-W[16,4,26,5]/6+W[16,4,26,16]/6+
W[16,4,26,18]/6-W[16,4,26,20]/6-W[16,4,26,30]/6+
W[16,4,27,1]/4+W[16,4,27,2]/12-W[16,4,27,3]/12-
W[16,4,27,4]/4+W[16,4,27,16]/12-W[16,4,27,18]/12-
W[16,4,27,27]/12+W[16,4,27,30]/12+W[16,4,28,1]/4-
W[16,4,28,4]/6+W[16,4,28,5]/3-W[16,4,28,16]/4-
W[16,4,28,18]/4+W[16,4,28,20]/12-W[16,4,28,27]/12-
W[16,4,28,29]/12+W[16,4,28,30]/12+W[16,4,29,2]/6-
W[16,4,29,3]/6+W[16,4,29,4]/3-W[16,4,29,5]/6+
W[16,4,29,16]/6-W[16,4,29,18]/6-W[16,4,29,20]/6-
W[16,4,29,30]/6+W[16,4,30,2]/3-W[16,4,30,3]/3+
W[16,4,30,4]/3-W[16,4,30,5]/3+W[16,4,30,16]/3-
W[16,4,30,20]/3-W[16,4,30,30]/3-W[16,5,1,1]/2-
W[16,5,1,2]/24-(5*W[16,5,1,5])/24+W[16,5,1,9]/6+
W[16,5,1,11]/6-W[16,5,1,13]/6+W[16,5,1,15]/3-
(7*W[16,5,1,16])/24+W[16,5,1,20]/24-W[16,5,1,29]/24+
W[16,5,1,30]/24+W[16,5,2,1]/24+(3*W[16,5,2,2])/8-
W[16,5,2,3]/3-(7*W[16,5,2,4])/24+W[16,5,2,7]/6-
W[16,5,2,9]/6+W[16,5,2,10]/6+W[16,5,2,11]/6-
W[16,5,2,15]/3-W[16,5,2,16]/24-W[16,5,2,17]/24+
W[16,5,2,18]/4-W[16,5,2,19]/12+(5*W[16,5,2,20])/8-
W[16,5,2,21]/6+W[16,5,2,26]/12+W[16,5,2,27]/12-
(5*W[16,5,2,28])/24-(13*W[16,5,2,29])/24-W[16,5,2,30]/6-
W[16,5,3,1]/4-(7*W[16,5,3,2])/12+(7*W[16,5,3,3])/12+
(7*W[16,5,3,4])/24-W[16,5,3,5]/24-W[16,5,3,10]/6-
W[16,5,3,11]/6+W[16,5,3,13]/6+W[16,5,3,15]/3+
W[16,5,3,16]/8+W[16,5,3,17]/24+(5*W[16,5,3,18])/24-
W[16,5,3,19]/4-(7*W[16,5,3,20])/24+W[16,5,3,21]/6-
W[16,5,3,26]/24+W[16,5,3,27]/8+W[16,5,3,29]/8-
W[16,5,3,30]/24+W[16,5,4,1]/4-(11*W[16,5,4,2])/24+
(5*W[16,5,4,3])/24+(5*W[16,5,4,4])/12-(3*W[16,5,4,5])/8-
W[16,5,4,7]/6+W[16,5,4,9]/6-W[16,5,4,11]/6+
W[16,5,4,13]/6-(5*W[16,5,4,16])/24-W[16,5,4,17]/24-
(5*W[16,5,4,18])/24-W[16,5,4,19]/4-W[16,5,4,20]/6+
W[16,5,4,23]/6+W[16,5,4,26]/24-W[16,5,4,27]/8+
W[16,5,4,30]/8-(5*W[16,5,5,1])/24+W[16,5,5,2]/6+
W[16,5,5,3]/8-(17*W[16,5,5,4])/24+(7*W[16,5,5,5])/8+
W[16,5,5,7]/6+W[16,5,5,10]/3+W[16,5,5,13]/6-
W[16,5,5,15]/3-W[16,5,5,17]/6-(3*W[16,5,5,18])/8+
W[16,5,5,19]/3+(7*W[16,5,5,20])/24-W[16,5,5,23]/6+
W[16,5,5,26]/8+(3*W[16,5,5,27])/8+(5*W[16,5,5,28])/24-
W[16,5,5,29]/6-W[16,5,5,30]/4+W[16,5,10,2]/3-
W[16,5,10,3]/3+W[16,5,10,5]/6+(4*W[16,5,10,16])/3-
W[16,5,10,17]/6-(4*W[16,5,10,18])/3+W[16,5,10,26]/6+
W[16,5,10,27]/6+W[16,5,10,30]/6-(7*W[16,5,16,1])/24+
(5*W[16,5,16,2])/24+(5*W[16,5,16,3])/24-W[16,5,16,4]/8-
W[16,5,16,9]/6+W[16,5,16,10]/6-W[16,5,16,11]/6-
(7*W[16,5,16,16])/8+W[16,5,16,17]/6+(3*W[16,5,16,18])/8+
W[16,5,16,19]/6+W[16,5,16,20]/3-W[16,5,16,21]/6-
W[16,5,16,23]/3-W[16,5,16,26]/8-(3*W[16,5,16,27])/8-
(5*W[16,5,16,28])/24-W[16,5,16,29]/4-(11*W[16,5,17,2])/24+
W[16,5,17,3]/8-W[16,5,17,4]/8+W[16,5,17,9]/6-
W[16,5,17,10]/3+W[16,5,17,15]/3-W[16,5,17,20]/24+
W[16,5,17,23]/3-W[16,5,17,30]/8+W[16,5,18,2]/12+
W[16,5,18,3]/24-W[16,5,18,4]/24+(19*W[16,5,18,5])/24-
W[16,5,18,7]/6-W[16,5,18,10]/6+W[16,5,18,11]/6-
W[16,5,18,13]/6-(19*W[16,5,18,16])/24-W[16,5,18,20]/12+
W[16,5,18,21]/6+W[16,5,18,23]/6+W[16,5,18,29]/4+
W[16,5,18,30]/24+W[16,5,19,2]/12-W[16,5,19,3]/4-
W[16,5,19,4]/4+W[16,5,19,5]/3-W[16,5,19,7]/6+
W[16,5,19,16]/6+W[16,5,19,19]/2-W[16,5,19,20]/12+
W[16,5,19,21]/6+(5*W[16,5,19,29])/24+(5*W[16,5,19,30])/24+
(11*W[16,5,20,1])/24+(5*W[16,5,20,2])/8-(5*W[16,5,20,3])/24-
W[16,5,20,4]/6+(7*W[16,5,20,5])/24+W[16,5,20,7]/6-
W[16,5,20,9]/6-W[16,5,20,13]/6-W[16,5,20,15]/3+
W[16,5,20,16]/4+W[16,5,20,17]/24-W[16,5,20,18]/4+
W[16,5,20,19]/12-W[16,5,20,20]/8-W[16,5,20,21]/6-
W[16,5,20,23]/6-W[16,5,20,26]/12-W[16,5,20,27]/12+
(5*W[16,5,20,28])/24+W[16,5,20,29]/4-W[16,5,20,30]/6+
W[16,5,23,4]/3-(4*W[16,5,23,5])/3-W[16,5,23,16]/6+
W[16,5,23,17]/6+(4*W[16,5,23,18])/3-W[16,5,23,20]/3-
W[16,5,23,26]/6-W[16,5,23,27]/6+W[16,5,23,29]/6+
W[16,5,23,30]/6+W[16,5,26,2]/12+W[16,5,26,3]/12-
W[16,5,26,4]/12+W[16,5,26,5]/6-W[16,5,26,16]/6-
W[16,5,26,20]/12+W[16,5,26,29]/12+W[16,5,27,2]/12+
W[16,5,27,3]/12-W[16,5,27,4]/12+W[16,5,27,5]/6-
W[16,5,27,16]/6-W[16,5,27,20]/12+W[16,5,27,29]/12-
W[16,5,29,1]/4-W[16,5,29,2]/3+W[16,5,29,3]/6-
W[16,5,29,16]/12+W[16,5,29,18]/4+W[16,5,29,20]/4+
W[16,5,29,27]/12-W[16,5,29,29]/12+W[16,5,29,30]/12-
W[16,9,1,2]-W[16,9,1,3]/3+W[16,9,1,4]/3+W[16,9,1,5]/3+
(4*W[16,9,1,15])/3-W[16,9,1,16]/3+W[16,9,1,17]/3-
(2*W[16,9,1,25])/3+(2*W[16,9,1,29])/3+W[16,9,1,30]/3+
(4*W[16,9,2,1])/3-W[16,9,2,2]/3+W[16,9,2,3]/3-
W[16,9,2,5]/3-(4*W[16,9,2,15])/3-W[16,9,2,20]/3+
(2*W[16,9,2,25])/3+W[16,9,2,26]/3-W[16,9,2,29]/3-
W[16,9,4,2]/3+W[16,9,4,3]/3-W[16,9,4,4]/3+W[16,9,4,5]/3-
W[16,9,4,16]/3+W[16,9,4,20]/3+W[16,9,4,30]/3-
(7*W[16,9,9,1])/3+(7*W[16,9,9,2])/3-(4*W[16,9,9,4])/3+
(4*W[16,9,9,16])/3-W[16,9,9,17]+W[16,9,9,20]-
(4*W[16,9,9,26])/3-(4*W[16,9,9,29])/3-(4*W[16,9,9,30])/3+
W[16,9,16,2]/3-W[16,9,16,3]/3+W[16,9,16,4]/3-
W[16,9,16,5]/3+W[16,9,16,16]/3-W[16,9,16,20]/3-
W[16,9,16,30]/3-W[16,9,17,1]/3-(4*W[16,9,17,2])/3-
W[16,9,17,3]/3+W[16,9,17,4]/3+W[16,9,17,5]/3+
(4*W[16,9,17,15])/3-W[16,9,17,16]/3+W[16,9,17,17]/3-
(2*W[16,9,17,20])/3+(2*W[16,9,17,25])/3+(2*W[16,9,17,29])/3+
W[16,9,17,30]/3+(4*W[16,9,20,1])/3+W[16,9,20,2]/3+
W[16,9,20,3]/3+(2*W[16,9,20,4])/3-W[16,9,20,5]/3-
(4*W[16,9,20,15])/3-(2*W[16,9,20,16])/3+W[16,9,20,17]/3-
(2*W[16,9,20,25])/3+W[16,9,20,26]+W[16,9,20,29]/3+
(2*W[16,9,20,30])/3-W[16,9,26,2]/3+W[16,9,26,3]/3-
W[16,9,26,4]/3+W[16,9,26,5]/3-W[16,9,26,16]/3+
W[16,9,26,20]/3+W[16,9,26,30]/3-W[16,9,29,2]/3+
W[16,9,29,3]/3-W[16,9,29,4]/3+W[16,9,29,5]/3-
W[16,9,29,16]/3+W[16,9,29,20]/3+W[16,9,29,30]/3-
W[16,9,30,2]/3+W[16,9,30,3]/3-W[16,9,30,4]/3+
W[16,9,30,5]/3-W[16,9,30,16]/3+W[16,9,30,20]/3+
W[16,9,30,30]/3+W[16,16,1,1]/2-(5*W[16,16,1,2])/6-
W[16,16,1,3]/12-(5*W[16,16,1,4])/24-(5*W[16,16,1,5])/12+
W[16,16,1,9]/6+(7*W[16,16,1,16])/8+(7*W[16,16,1,18])/24+
W[16,16,1,19]/24+W[16,16,1,20]/6-W[16,16,1,26]/6-
W[16,16,1,27]/8+W[16,16,1,28]/24-W[16,16,1,29]/6-
W[16,16,1,30]/8+W[16,16,2,1]/2-W[16,16,2,2]+
W[16,16,2,3]/2+(7*W[16,16,2,4])/6+W[16,16,2,5]/24-
W[16,16,2,9]/6-(19*W[16,16,2,16])/12+(5*W[16,16,2,17])/24-
W[16,16,2,18]/12-(11*W[16,16,2,19])/24-(5*W[16,16,2,20])/24+
(11*W[16,16,2,26])/24-W[16,16,2,27]/6+(3*W[16,16,2,28])/8+
(13*W[16,16,2,29])/24+W[16,16,2,30]/3-W[16,16,3,1]/12+
W[16,16,3,2]/2+W[16,16,3,3]/6-(7*W[16,16,3,4])/12+
W[16,16,3,5]/4+(2*W[16,16,3,16])/3+W[16,16,3,17]/4-
W[16,16,3,18]/3-W[16,16,3,19]/6-W[16,16,3,20]/2+
W[16,16,3,22]/3-W[16,16,3,26]/4+W[16,16,3,28]/3+
W[16,16,3,29]/6-W[16,16,3,30]/6-(5*W[16,16,4,1])/24+
(7*W[16,16,4,2])/6-(7*W[16,16,4,3])/12+W[16,16,4,4]/12-
W[16,16,4,5]/6-W[16,16,4,9]/3+W[16,16,4,16]/24+
W[16,16,4,17]/6-(5*W[16,16,4,18])/24-(13*W[16,16,4,20])/24+
W[16,16,4,22]/3+W[16,16,4,23]/6+W[16,16,4,26]/4+
W[16,16,4,27]/8-W[16,16,4,28]/3+(5*W[16,16,4,29])/24+
(11*W[16,16,4,30])/24-(5*W[16,16,5,1])/12+W[16,16,5,2]/24+
W[16,16,5,3]/4-W[16,16,5,4]/6-(7*W[16,16,5,16])/8+
(5*W[16,16,5,17])/24+W[16,16,5,18]/3+(7*W[16,16,5,19])/24-
W[16,16,5,23]/6-(5*W[16,16,5,26])/24-W[16,16,5,27]/3-
W[16,16,5,28]/24+W[16,16,5,30]/8-(7*W[16,16,9,1])/6+
(7*W[16,16,9,2])/6-(2*W[16,16,9,4])/3+(2*W[16,16,9,16])/3-
W[16,16,9,17]/2+W[16,16,9,20]/2-(2*W[16,16,9,26])/3-
(2*W[16,16,9,29])/3-(2*W[16,16,9,30])/3+(7*W[16,16,16,1])/8-
(19*W[16,16,16,2])/12+(2*W[16,16,16,3])/3+(3*W[16,16,16,4])/8-
(7*W[16,16,16,5])/8+W[16,16,16,9]/3-W[16,16,16,16]/2+
(19*W[16,16,16,17])/24+(5*W[16,16,16,18])/12-W[16,16,16,19]/2-
W[16,16,16,20]/6-W[16,16,16,23]/3+W[16,16,16,26]/24+
W[16,16,16,27]/6+W[16,16,16,29]/6+(5*W[16,16,17,2])/24+
W[16,16,17,3]/4+W[16,16,17,4]/6+(5*W[16,16,17,5])/24-
W[16,16,17,9]/6+(11*W[16,16,17,16])/24-W[16,16,17,17]/12-
(2*W[16,16,17,18])/3+W[16,16,17,20]/24-W[16,16,17,22]/3+
W[16,16,17,23]/3+W[16,16,17,27]/6+(7*W[16,16,17,29])/24+
W[16,16,17,30]/24+(7*W[16,16,18,1])/24-W[16,16,18,2]/12-
W[16,16,18,3]/3-(5*W[16,16,18,4])/24-W[16,16,18,5]/3+
(5*W[16,16,18,16])/12-(2*W[16,16,18,17])/3+
(5*W[16,16,18,18])/6+W[16,16,18,19]/8+(5*W[16,16,18,20])/24+
W[16,16,18,23]/6+W[16,16,18,26]/6-W[16,16,18,28]/24-
(5*W[16,16,18,29])/24-W[16,16,18,30]/6+W[16,16,19,1]/24-
(11*W[16,16,19,2])/24+W[16,16,19,3]/2+(7*W[16,16,19,5])/24-
W[16,16,19,16]/2+W[16,16,19,18]/8-W[16,16,19,19]/6+
W[16,16,19,20]/3-W[16,16,19,22]/3-W[16,16,19,27]/24-
W[16,16,19,29]/3+W[16,16,20,1]/6-(5*W[16,16,20,2])/24-
W[16,16,20,3]/2-(5*W[16,16,20,4])/24+W[16,16,20,9]/6-
W[16,16,20,16]/6+(3*W[16,16,20,17])/8+(5*W[16,16,20,18])/24+
W[16,16,20,19]/3+W[16,16,20,20]/6-W[16,16,20,23]/6+
(3*W[16,16,20,26])/8+(5*W[16,16,20,27])/24-W[16,16,20,28]/3+
W[16,16,20,30]/6-W[16,16,22,3]/3+W[16,16,22,4]/3-
W[16,16,22,17]/3+W[16,16,22,19]/3-W[16,16,23,4]/6+
W[16,16,23,5]/2-W[16,16,23,18]/2+W[16,16,23,20]/6+
(5*W[16,17,1,1])/12-W[16,17,1,2]/24-W[16,17,1,3]/8-
W[16,17,1,4]/2+W[16,17,1,5]/12+W[16,17,1,6]/6+
W[16,17,1,9]/6+W[16,17,1,11]/6+W[16,17,1,13]/3-
W[16,17,1,15]/3+W[16,17,1,16]/8-W[16,17,1,18]/8+
W[16,17,1,19]/24-W[16,17,1,20]/24-W[16,17,1,24]/3+
W[16,17,1,25]/6-W[16,17,1,26]/4-W[16,17,1,27]/8-
W[16,17,1,28]/8-W[16,17,1,29]/24-W[16,17,1,30]/24-
(13*W[16,17,2,1])/24-(5*W[16,17,2,2])/24+W[16,17,2,3]/3+
W[16,17,2,4]/8+W[16,17,2,5]/24-W[16,17,2,7]/3-
W[16,17,2,9]/6-W[16,17,2,10]/6-W[16,17,2,11]/6+
W[16,17,2,15]/3+(7*W[16,17,2,16])/24-W[16,17,2,17]/12-
W[16,17,2,18]/6+(7*W[16,17,2,19])/24+W[16,17,2,20]/2+
W[16,17,2,21]/6-W[16,17,2,25]/6+W[16,17,2,26]/24+
W[16,17,2,27]/8-(5*W[16,17,2,28])/24-W[16,17,2,29]/12+
W[16,17,2,30]/8+(5*W[16,17,3,1])/24+(7*W[16,17,3,2])/12-
(5*W[16,17,3,3])/24-W[16,17,3,4]/3-W[16,17,3,5]/6+
W[16,17,3,6]/6+W[16,17,3,10]/6+W[16,17,3,11]/6-
W[16,17,3,13]/3-W[16,17,3,15]/3+(7*W[16,17,3,16])/24+
W[16,17,3,17]/24-W[16,17,3,19]/12-W[16,17,3,21]/6-
W[16,17,3,26]/12-W[16,17,3,27]/24+W[16,17,3,28]/4-
W[16,17,3,29]/8-(5*W[16,17,3,30])/24-W[16,17,4,1]/4+
(5*W[16,17,4,2])/24-W[16,17,4,3]/6+(5*W[16,17,4,4])/4-
W[16,17,4,5]/24-W[16,17,4,6]/6-W[16,17,4,7]/3-
W[16,17,4,11]/6+W[16,17,4,13]/3-(5*W[16,17,4,16])/24-
W[16,17,4,17]/6+W[16,17,4,18]/6+W[16,17,4,19]/12-
(5*W[16,17,4,20])/24-W[16,17,4,23]/6-(3*W[16,17,4,26])/8-
W[16,17,4,27]/6+(5*W[16,17,4,28])/24+W[16,17,4,29]/8-
W[16,17,4,30]/4+W[16,17,5,1]/12-W[16,17,5,2]/24-
(5*W[16,17,5,3])/12-(7*W[16,17,5,4])/24-W[16,17,5,5]/24+
W[16,17,5,7]/3+W[16,17,5,13]/3+W[16,17,5,15]/3+
(5*W[16,17,5,16])/4-W[16,17,5,17]/6-(29*W[16,17,5,18])/24-
(7*W[16,17,5,19])/24-W[16,17,5,20]/24+W[16,17,5,23]/6+
(5*W[16,17,5,26])/24-W[16,17,5,27]/24-W[16,17,5,28]/3-
W[16,17,5,29]/6+W[16,17,5,30]/12+(2*W[16,17,9,1])/3-
(2*W[16,17,9,2])/3+W[16,17,9,4]/2-W[16,17,9,16]/2+
W[16,17,9,17]-W[16,17,9,20]+W[16,17,9,26]/2+
W[16,17,9,29]/2+W[16,17,9,30]/2-W[16,17,10,2]/3+
W[16,17,10,3]/3-W[16,17,10,5]/6-(4*W[16,17,10,16])/3+
W[16,17,10,17]/6+(4*W[16,17,10,18])/3-W[16,17,10,26]/6-
W[16,17,10,27]/6-W[16,17,10,30]/6+W[16,17,16,1]/24+
W[16,17,16,2]/24+(5*W[16,17,16,3])/24-(13*W[16,17,16,4])/24+
(7*W[16,17,16,5])/12-W[16,17,16,10]/6+W[16,17,16,11]/6+
(11*W[16,17,16,16])/24-W[16,17,16,17]/6-
(19*W[16,17,16,18])/24+W[16,17,16,19]/12+W[16,17,16,21]/6-
W[16,17,16,22]/3+(2*W[16,17,16,23])/3-W[16,17,16,26]/6+
W[16,17,16,27]/12+W[16,17,16,28]/8+(5*W[16,17,16,29])/12+
W[16,17,17,1]/6+W[16,17,17,2]/4+W[16,17,17,3]/24+
W[16,17,17,4]/6+W[16,17,17,6]/6+W[16,17,17,9]/6-
W[16,17,17,15]/3+W[16,17,17,16]/2-(5*W[16,17,17,17])/8+
(5*W[16,17,17,18])/24-W[16,17,17,19]/2+W[16,17,17,20]/24-
(2*W[16,17,17,23])/3+W[16,17,17,24]/3-W[16,17,17,25]/6+
W[16,17,17,27]/8-W[16,17,17,28]/8-(5*W[16,17,17,29])/24-
W[16,17,17,30]/6-W[16,17,18,1]/24+W[16,17,18,3]/6+
(7*W[16,17,18,4])/12-(13*W[16,17,18,5])/24-W[16,17,18,6]/6-
W[16,17,18,7]/3+W[16,17,18,10]/6-W[16,17,18,11]/6-
W[16,17,18,13]/3+(3*W[16,17,18,16])/8+(13*W[16,17,18,17])/24-
(13*W[16,17,18,18])/24+(5*W[16,17,18,19])/24+
W[16,17,18,20]/12-W[16,17,18,21]/6-W[16,17,18,23]/6-
W[16,17,18,24]/3+W[16,17,18,25]/6+W[16,17,18,26]/8+
W[16,17,18,27]/3+(5*W[16,17,18,28])/12+W[16,17,18,29]/24-
W[16,17,18,30]/12+W[16,17,19,1]/8-W[16,17,19,2]/24-
W[16,17,19,3]/12+W[16,17,19,4]/12-(7*W[16,17,19,5])/24-
W[16,17,19,6]/6+W[16,17,19,7]/3-W[16,17,19,17]/3+
(7*W[16,17,19,18])/24-W[16,17,19,20]/6+W[16,17,19,21]/6+
W[16,17,19,24]/3-W[16,17,19,25]/6+W[16,17,19,26]/8+
W[16,17,19,29]/24-W[16,17,19,30]/24-(3*W[16,17,20,1])/8+
W[16,17,20,2]/3-W[16,17,20,3]/12-(17*W[16,17,20,4])/24+
(3*W[16,17,20,5])/8+W[16,17,20,7]/3-W[16,17,20,9]/6-
W[16,17,20,13]/3+W[16,17,20,15]/3+W[16,17,20,16]/6-
(19*W[16,17,20,17])/24-W[16,17,20,18]/6-W[16,17,20,19]/12+
(2*W[16,17,20,20])/3-W[16,17,20,21]/6+W[16,17,20,22]/3+
W[16,17,20,23]/6+W[16,17,20,25]/6-(7*W[16,17,20,26])/24-
W[16,17,20,27]/8+W[16,17,20,28]/8-W[16,17,20,29]/6-
W[16,17,20,30]/12-W[16,17,22,4]/3-W[16,17,22,16]/3+
W[16,17,22,17]/3+W[16,17,22,20]/3+W[16,17,22,26]/3-
W[16,17,22,28]/3-W[16,17,22,29]/3+W[16,17,22,30]/3+
W[16,17,23,4]/6-W[16,17,23,5]/2+W[16,17,23,18]/2-
W[16,17,23,20]/6-W[16,17,24,1]/3+(2*W[16,17,24,5])/3-
(2*W[16,17,24,16])/3+W[16,17,24,19]/3-W[16,17,27,2]/12-
W[16,17,27,3]/12-W[16,17,27,4]/4-W[16,17,27,5]/6+
W[16,17,27,16]/6+W[16,17,27,18]/3+W[16,17,27,20]/12-
W[16,17,27,29]/12-W[16,17,28,1]/4-W[16,17,28,2]/6-
W[16,17,28,5]/6+W[16,17,28,16]/12+(5*W[16,17,28,18])/12+
W[16,17,28,20]/12+W[16,17,28,27]/12-W[16,17,28,29]/12-
W[16,17,28,30]/12+W[16,17,29,2]/6-W[16,17,29,3]/6+
W[16,17,29,4]/3-W[16,17,29,5]/6+W[16,17,29,16]/6-
W[16,17,29,18]/6-W[16,17,29,20]/6-W[16,17,29,30]/6+
W[16,17,30,4]/3-W[16,17,30,18]/3-W[16,18,1,1]/12+
(5*W[16,18,1,3])/24+(3*W[16,18,1,4])/8+W[16,18,1,5]/24-
W[16,18,1,6]/6-W[16,18,1,11]/3-W[16,18,1,13]/6+
W[16,18,1,16]/24-W[16,18,1,17]/12+W[16,18,1,18]/6+
W[16,18,1,24]/3-W[16,18,1,25]/6+W[16,18,1,26]/6+
W[16,18,1,27]/12+W[16,18,1,28]/6+W[16,18,1,29]/12+
W[16,18,1,30]/24+W[16,18,2,1]/12+W[16,18,2,2]/12-
W[16,18,2,4]/12+W[16,18,2,5]/4+W[16,18,2,7]/6-
W[16,18,2,16]/12-W[16,18,2,17]/6-W[16,18,2,19]/12-
W[16,18,2,20]/3+W[16,18,2,25]/6-W[16,18,2,26]/4-
W[16,18,2,27]/24+(7*W[16,18,2,28])/24+W[16,18,2,29]/3+
W[16,18,2,30]/24+W[16,18,3,1]/8-(5*W[16,18,3,3])/24-
W[16,18,3,4]/24+W[16,18,3,5]/8-W[16,18,3,6]/6+
W[16,18,3,13]/6-W[16,18,3,16]/4-(5*W[16,18,3,18])/24+
W[16,18,3,19]/6-W[16,18,3,20]/24+W[16,18,3,26]/24-
W[16,18,3,27]/12-W[16,18,3,28]/12+W[16,18,3,30]/12-
W[16,18,4,1]/8-W[16,18,4,3]/8-W[16,18,4,4]/6-
W[16,18,4,5]/12+W[16,18,4,6]/6-W[16,18,4,7]/6+
W[16,18,4,11]/3+W[16,18,4,13]/6+W[16,18,4,16]/24+
W[16,18,4,17]/8-W[16,18,4,18]/6-W[16,18,4,19]/6+
W[16,18,4,20]/12-W[16,18,4,23]/6-W[16,18,4,26]/6-
W[16,18,4,28]/8-W[16,18,4,29]/6-W[16,18,4,30]/12+
W[16,18,5,1]/24+W[16,18,5,2]/6+(5*W[16,18,5,3])/24-
W[16,18,5,4]/6+(2*W[16,18,5,5])/3+W[16,18,5,7]/6-
W[16,18,5,10]/3+W[16,18,5,13]/6-(7*W[16,18,5,16])/8+
W[16,18,5,17]/8-W[16,18,5,18]/12+W[16,18,5,19]/6-
(5*W[16,18,5,20])/12+W[16,18,5,23]/6-W[16,18,5,26]/8+
W[16,18,5,28]/6+W[16,18,5,29]/3+W[16,18,5,30]/24+
W[16,18,16,1]/8-W[16,18,16,2]/12-W[16,18,16,3]/4-
W[16,18,16,4]/24-(5*W[16,18,16,5])/24+(5*W[16,18,16,16])/12-
(13*W[16,18,16,17])/24+(3*W[16,18,16,18])/4+W[16,18,16,19]/6+
W[16,18,16,20]/12+W[16,18,16,26]/4+W[16,18,16,27]/8-
W[16,18,16,29]/12-W[16,18,17,1]/4-W[16,18,17,2]/12-
W[16,18,17,3]/12+(5*W[16,18,17,4])/24-(5*W[16,18,17,5])/24-
W[16,18,17,6]/6+W[16,18,17,10]/3-(3*W[16,18,17,16])/8+
(11*W[16,18,17,17])/24-(3*W[16,18,17,18])/8+W[16,18,17,19]/3-
W[16,18,17,20]/8-W[16,18,17,24]/3+W[16,18,17,25]/6+
W[16,18,17,27]/24+(5*W[16,18,17,28])/24-W[16,18,17,30]/12+
W[16,18,18,1]/12-(5*W[16,18,18,3])/24-W[16,18,18,4]/12-
(7*W[16,18,18,5])/12+W[16,18,18,6]/6-W[16,18,18,7]/6-
W[16,18,18,13]/6+(3*W[16,18,18,16])/4-(17*W[16,18,18,17])/24+
(31*W[16,18,18,18])/24-W[16,18,18,19]/12+(5*W[16,18,18,20])/8-
W[16,18,18,23]/6+W[16,18,18,24]/3-W[16,18,18,25]/6+
(3*W[16,18,18,26])/8-(13*W[16,18,18,28])/24-
(7*W[16,18,18,29])/12-W[16,18,18,30]/8-W[16,18,19,1]/12+
W[16,18,19,2]/12+W[16,18,19,3]/6-W[16,18,19,4]/6+
W[16,18,19,5]/6+W[16,18,19,6]/6-W[16,18,19,7]/6+
W[16,18,19,16]/4+W[16,18,19,17]/6-W[16,18,19,18]/6+
W[16,18,19,19]/6-W[16,18,19,21]/3-W[16,18,19,24]/3+
W[16,18,19,25]/6-(5*W[16,18,19,26])/24-W[16,18,19,27]/8-
W[16,18,19,30]/12-W[16,18,20,1]/12-W[16,18,20,2]/6-
W[16,18,20,3]/24-W[16,18,20,4]/12-W[16,18,20,5]/6+
W[16,18,20,7]/6-W[16,18,20,13]/6-W[16,18,20,17]/24+
(3*W[16,18,20,18])/8-W[16,18,20,19]/4+W[16,18,20,20]/8+
W[16,18,20,21]/3+W[16,18,20,23]/6-W[16,18,20,25]/6+
W[16,18,20,26]/12+W[16,18,20,27]/6-W[16,18,20,28]/12-
W[16,18,20,29]/12+(2*W[16,18,23,5])/3-W[16,18,23,16]/6+
W[16,18,23,17]/6-(2*W[16,18,23,18])/3-W[16,18,23,26]/6-
W[16,18,23,27]/6+W[16,18,23,29]/6+W[16,18,23,30]/6+
W[16,18,24,1]/3-(2*W[16,18,24,5])/3+(2*W[16,18,24,16])/3-
W[16,18,24,19]/3-W[16,18,26,2]/12-W[16,18,26,3]/12-
W[16,18,26,4]/4-W[16,18,26,5]/6+W[16,18,26,16]/6+
W[16,18,26,18]/3+W[16,18,26,20]/12-W[16,18,26,29]/12+
W[16,18,28,1]/4+W[16,18,28,2]/6+W[16,18,28,5]/6-
W[16,18,28,16]/12-(5*W[16,18,28,18])/12-W[16,18,28,20]/12-
W[16,18,28,27]/12+W[16,18,28,29]/12+W[16,18,28,30]/12+
W[16,18,29,1]/4+W[16,18,29,2]/6+W[16,18,29,5]/6-
W[16,18,29,16]/12-(5*W[16,18,29,18])/12-W[16,18,29,20]/12-
W[16,18,29,27]/12+W[16,18,29,29]/12+W[16,18,29,30]/12+
W[16,19,1,2]/8+W[16,19,1,6]/6-W[16,19,1,11]/6+
W[16,19,1,16]/24+W[16,19,1,17]/24-W[16,19,1,19]/24-
W[16,19,1,25]/6+W[16,19,1,26]/24+W[16,19,1,27]/12+
W[16,19,1,28]/24-W[16,19,1,30]/24+(5*W[16,19,2,1])/24-
(19*W[16,19,2,2])/24+(5*W[16,19,2,3])/24+(13*W[16,19,2,4])/12+
(5*W[16,19,2,5])/24-W[16,19,2,7]/6-W[16,19,2,10]/6-
W[16,19,2,11]/6-(2*W[16,19,2,14])/3-W[16,19,2,16]/2+
W[16,19,2,17]/8+W[16,19,2,18]/6+W[16,19,2,19]/12-
W[16,19,2,20]/24+W[16,19,2,21]/6+W[16,19,2,25]/6+
W[16,19,2,26]/4-W[16,19,2,28]/24-W[16,19,2,29]/24-
W[16,19,2,30]/24+W[16,19,3,2]/24-W[16,19,3,4]/24-
(3*W[16,19,3,5])/8+W[16,19,3,6]/6+W[16,19,3,8]/3+
W[16,19,3,10]/6-W[16,19,3,11]/6-W[16,19,3,16]/4-
W[16,19,3,17]/6+(3*W[16,19,3,18])/8+(13*W[16,19,3,19])/24-
(7*W[16,19,3,20])/24-W[16,19,3,21]/6-W[16,19,3,26]/12+
W[16,19,3,27]/24+W[16,19,3,28]/8+(7*W[16,19,3,29])/24+
W[16,19,3,30]/6-W[16,19,4,1]/4+(5*W[16,19,4,2])/12+
W[16,19,4,3]/8-(11*W[16,19,4,4])/24-(13*W[16,19,4,5])/24-
W[16,19,4,6]/6+W[16,19,4,7]/6+W[16,19,4,11]/6+
(2*W[16,19,4,14])/3+W[16,19,4,16]/24-W[16,19,4,18]/6-
(7*W[16,19,4,19])/12-W[16,19,4,20]/6+W[16,19,4,23]/6-
W[16,19,4,26]/4+W[16,19,4,27]/8+(5*W[16,19,4,28])/24+
W[16,19,4,29]/6+W[16,19,4,30]/12+(5*W[16,19,5,2])/24-
(3*W[16,19,5,3])/8-(3*W[16,19,5,4])/8+(11*W[16,19,5,5])/24-
W[16,19,5,7]/6+W[16,19,5,10]/6+W[16,19,5,16]/6-
W[16,19,5,17]/8+(3*W[16,19,5,19])/8+W[16,19,5,20]/3-
W[16,19,5,23]/6+W[16,19,5,26]/6-W[16,19,5,28]/6-
W[16,19,5,29]/8+W[16,19,5,30]/6+W[16,19,16,1]/24-
(7*W[16,19,16,2])/12+(7*W[16,19,16,3])/12-W[16,19,16,4]/24+
W[16,19,16,5]/6-W[16,19,16,10]/6+W[16,19,16,11]/6-
W[16,19,16,16]/2+W[16,19,16,17]/4-W[16,19,16,19]/24-
W[16,19,16,20]/24+W[16,19,16,21]/6-W[16,19,16,22]/3+
W[16,19,16,23]/6-(7*W[16,19,16,26])/24-W[16,19,16,27]/8+
W[16,19,16,28]/8-W[16,19,16,29]/24-(5*W[16,19,17,1])/24+
W[16,19,17,2]/8-W[16,19,17,3]/6+W[16,19,17,5]/24+
W[16,19,17,6]/6-W[16,19,17,10]/6+W[16,19,17,16]/3-
(5*W[16,19,17,17])/12+W[16,19,17,18]/8-W[16,19,17,19]/12-
W[16,19,17,23]/6+W[16,19,17,24]/3+W[16,19,17,25]/6+
(5*W[16,19,17,27])/24-W[16,19,17,29]/8-(5*W[16,19,17,30])/24+
W[16,19,18,1]/4-W[16,19,18,2]/12+(5*W[16,19,18,3])/24-
W[16,19,18,4]/4-W[16,19,18,5]/6-W[16,19,18,6]/6+
W[16,19,18,7]/6+W[16,19,18,10]/6+W[16,19,18,11]/6-
W[16,19,18,16]/12+(3*W[16,19,18,17])/8-W[16,19,18,18]/8+
W[16,19,18,19]/4-W[16,19,18,20]/8-W[16,19,18,21]/6+
W[16,19,18,23]/6-W[16,19,18,24]/3-W[16,19,18,25]/6-
(5*W[16,19,18,26])/24-(5*W[16,19,18,27])/12-W[16,19,18,28]/24+
W[16,19,18,29]/8+W[16,19,18,30]/24-W[16,19,19,1]/24-
W[16,19,19,2]/12+(5*W[16,19,19,3])/24-(7*W[16,19,19,4])/12+
(3*W[16,19,19,5])/8-W[16,19,19,6]/6+W[16,19,19,7]/6-
W[16,19,19,16]/24+W[16,19,19,17]/12+W[16,19,19,18]/12+
(3*W[16,19,19,19])/8-(5*W[16,19,19,20])/24+W[16,19,19,25]/6-
W[16,19,19,27]/24+W[16,19,19,29]/12-W[16,19,19,30]/8+
(5*W[16,19,20,2])/24+W[16,19,20,3]/24+W[16,19,20,4]/12+
W[16,19,20,5]/3-W[16,19,20,7]/6-W[16,19,20,8]/3-
W[16,19,20,16]/24-W[16,19,20,17]/12-W[16,19,20,18]/24-
W[16,19,20,19]/24+W[16,19,20,20]/24+W[16,19,20,22]/3-
W[16,19,20,23]/6-W[16,19,20,25]/6+W[16,19,20,26]/24-
W[16,19,20,27]/24-W[16,19,20,28]/12+W[16,19,20,29]/6-
(5*W[16,19,20,30])/24+W[16,19,21,2]/3-W[16,19,21,3]+
W[16,19,21,16]-W[16,19,21,18]/3-W[16,19,21,19]/6+
W[16,19,21,20]/6+W[16,19,21,27]/6+W[16,19,21,28]/6-
W[16,19,21,29]/6-W[16,19,21,30]/6+W[16,19,22,3]/3-
W[16,19,22,16]/3-W[16,19,22,19]/3+W[16,19,22,20]/3+
W[16,19,22,26]/3-W[16,19,22,28]/3-W[16,19,22,29]/3+
W[16,19,22,30]/3+W[16,19,26,1]/4+W[16,19,26,2]/6+
W[16,19,26,5]/6-W[16,19,26,16]/12-(5*W[16,19,26,18])/12-
W[16,19,26,20]/12-W[16,19,26,27]/12+W[16,19,26,29]/12+
W[16,19,26,30]/12+W[16,19,27,1]/4+W[16,19,27,2]/6+
W[16,19,27,5]/6-W[16,19,27,16]/12-(5*W[16,19,27,18])/12-
W[16,19,27,20]/12-W[16,19,27,27]/12+W[16,19,27,29]/12+
W[16,19,27,30]/12-W[16,19,29,2]/6-W[16,19,29,4]/6+
W[16,19,29,5]/6-W[16,19,29,16]/6+W[16,19,29,18]/6+
W[16,19,29,20]/6-W[16,19,29,29]/6+W[16,20,1,1]/12+
W[16,20,1,2]/4+(3*W[16,20,1,3])/8+(3*W[16,20,1,4])/8+
W[16,20,1,5]/4-W[16,20,1,6]/3-W[16,20,1,8]/6-
W[16,20,1,9]/6-W[16,20,1,11]/6-W[16,20,1,13]/6-
W[16,20,1,14]/3-W[16,20,1,15]/3+W[16,20,1,16]/8+
W[16,20,1,17]/24+W[16,20,1,19]/24+W[16,20,1,20]/8+
W[16,20,1,24]/6+W[16,20,1,25]/6+W[16,20,1,26]/8+
W[16,20,1,28]/8-(7*W[16,20,1,29])/24-(7*W[16,20,1,30])/24-
W[16,20,2,1]/6+W[16,20,2,2]/24-W[16,20,2,3]/3-
(7*W[16,20,2,4])/12+W[16,20,2,5]/4+W[16,20,2,7]/6+
W[16,20,2,9]/6+W[16,20,2,10]/6+W[16,20,2,11]/6+
W[16,20,2,14]/3+W[16,20,2,15]/3-W[16,20,2,16]/24+
(5*W[16,20,2,17])/24-W[16,20,2,18]/4+W[16,20,2,19]/8-
W[16,20,2,20]/12-W[16,20,2,21]/6-W[16,20,2,25]/6-
W[16,20,2,26]/6-W[16,20,2,27]/6-W[16,20,2,28]/6+
W[16,20,2,30]/4+(5*W[16,20,3,1])/24-W[16,20,3,2]/6-
(7*W[16,20,3,3])/24+W[16,20,3,4]/3-W[16,20,3,5]/12+
W[16,20,3,6]/3-W[16,20,3,8]/3-W[16,20,3,10]/6+
W[16,20,3,11]/6+W[16,20,3,13]/6-W[16,20,3,15]/3-
W[16,20,3,16]/8-(5*W[16,20,3,17])/24-W[16,20,3,18]/4-
W[16,20,3,19]/12+(2*W[16,20,3,20])/3+W[16,20,3,21]/6-
W[16,20,3,22]/3+W[16,20,3,26]/6-W[16,20,3,27]/8-
W[16,20,3,28]/3-(11*W[16,20,3,29])/24-W[16,20,3,30]/8+
(5*W[16,20,4,1])/24-W[16,20,4,2]/12+(2*W[16,20,4,3])/3+
W[16,20,4,4]/24-W[16,20,4,5]/6-W[16,20,4,6]/3-
W[16,20,4,7]/6-W[16,20,4,9]/3+W[16,20,4,11]/6+
W[16,20,4,13]/6-W[16,20,4,14]/3+(2*W[16,20,4,16])/3-
(5*W[16,20,4,17])/12-W[16,20,4,18]/4+W[16,20,4,19]/8-
W[16,20,4,20]/8-W[16,20,4,22]/3+W[16,20,4,23]/6-
W[16,20,4,26]/3-W[16,20,4,27]/8+W[16,20,4,28]/6-
W[16,20,4,29]/8-(11*W[16,20,4,30])/24-W[16,20,5,1]/6+
W[16,20,5,2]/4-(7*W[16,20,5,3])/12-W[16,20,5,4]/3+
W[16,20,5,5]/24+W[16,20,5,7]/6+W[16,20,5,8]/6+
W[16,20,5,10]/6+W[16,20,5,13]/6+W[16,20,5,14]/3+
W[16,20,5,15]/3-W[16,20,5,16]/12+W[16,20,5,17]/8-
W[16,20,5,18]/4+(5*W[16,20,5,19])/24-W[16,20,5,20]/24-
W[16,20,5,23]/6-W[16,20,5,24]/6-W[16,20,5,26]/6-
W[16,20,5,27]/6-W[16,20,5,28]/6+W[16,20,5,29]/4+
W[16,20,8,1]/3+W[16,20,8,3]/2-W[16,20,8,5]/3+
W[16,20,8,16]/3-W[16,20,8,19]/3-W[16,20,8,20]/2+
W[16,20,8,28]/2+W[16,20,8,29]/2+W[16,20,8,30]/2+
W[16,20,9,1]/3-W[16,20,9,2]/3+W[16,20,9,4]/2-
W[16,20,9,16]/2-W[16,20,9,17]/3+W[16,20,9,20]/3+
W[16,20,9,26]/2+W[16,20,9,29]/2+W[16,20,9,30]/2-
(7*W[16,20,16,1])/24+W[16,20,16,2]/24-(23*W[16,20,16,3])/24-
W[16,20,16,5]/6+W[16,20,16,8]/6+W[16,20,16,9]/3+
W[16,20,16,10]/6-W[16,20,16,11]/6+W[16,20,16,14]/3-
W[16,20,16,16]/6+W[16,20,16,18]/4+(5*W[16,20,16,19])/8+
W[16,20,16,20]/3-W[16,20,16,21]/6-W[16,20,16,23]/3+
W[16,20,16,24]/6+(11*W[16,20,16,26])/24+(3*W[16,20,16,27])/8-
(11*W[16,20,16,28])/24-W[16,20,16,29]/3+(5*W[16,20,17,1])/24+
(13*W[16,20,17,2])/24-W[16,20,17,3]/24-(7*W[16,20,17,4])/12+
W[16,20,17,5]/8+W[16,20,17,6]/3-W[16,20,17,9]/6-
W[16,20,17,10]/6-W[16,20,17,15]/3-(3*W[16,20,17,17])/8-
W[16,20,17,18]/4-W[16,20,17,19]/12+(11*W[16,20,17,20])/24+
W[16,20,17,22]/3+W[16,20,17,23]/3-W[16,20,17,24]/6-
W[16,20,17,25]/6-W[16,20,17,27]/8-(5*W[16,20,17,29])/24+
W[16,20,17,30]/8-W[16,20,18,1]/3-W[16,20,18,3]/12-
W[16,20,18,4]/12+W[16,20,18,6]/3-W[16,20,18,7]/6-
W[16,20,18,10]/6-W[16,20,18,11]/6-W[16,20,18,13]/6+
W[16,20,18,16]/3-(5*W[16,20,18,17])/12+W[16,20,18,18]/3-
(5*W[16,20,18,19])/12+W[16,20,18,20]/3+W[16,20,18,21]/6+
W[16,20,18,23]/6+W[16,20,18,24]/6+W[16,20,18,25]/6+
W[16,20,18,26]/24+(5*W[16,20,18,27])/12+W[16,20,18,28]/24-
(7*W[16,20,18,29])/24-(7*W[16,20,18,30])/24+
(5*W[16,20,19,1])/24+W[16,20,19,2]/8-(11*W[16,20,19,3])/12+
(7*W[16,20,19,4])/24+(13*W[16,20,19,5])/24-W[16,20,19,6]/3-
W[16,20,19,7]/6-W[16,20,19,8]/6-W[16,20,19,14]/3+
(11*W[16,20,19,16])/24+W[16,20,19,17]/4-W[16,20,19,18]/4-
W[16,20,19,19]/24+W[16,20,19,21]/3+W[16,20,19,22]/3-
W[16,20,19,24]/6-W[16,20,19,25]/6-W[16,20,19,27]/8+
W[16,20,19,29]/8-(5*W[16,20,19,30])/24-(7*W[16,20,20,1])/24-
W[16,20,20,2]/6-(23*W[16,20,20,4])/24+W[16,20,20,5]/24+
W[16,20,20,7]/6+W[16,20,20,8]/3+W[16,20,20,9]/6-
W[16,20,20,13]/6+W[16,20,20,15]/3+W[16,20,20,16]/3+
(5*W[16,20,20,17])/8+W[16,20,20,18]/4-W[16,20,20,20]/6-
W[16,20,20,21]/3-W[16,20,20,23]/6+W[16,20,20,25]/6-
(11*W[16,20,20,26])/24+(3*W[16,20,20,27])/8+
(11*W[16,20,20,28])/24-W[16,20,20,30]/3-W[16,20,21,2]/3+
W[16,20,21,3]-W[16,20,21,16]+W[16,20,21,18]/3+
W[16,20,21,19]/6-W[16,20,21,20]/6-W[16,20,21,27]/6-
W[16,20,21,28]/6+W[16,20,21,29]/6+W[16,20,21,30]/6+
W[16,20,22,3]/3-W[16,20,22,4]/3+W[16,20,22,17]/3-
W[16,20,22,19]/3+W[16,20,23,4]-W[16,20,23,5]/3-
W[16,20,23,16]/6+W[16,20,23,17]/6+W[16,20,23,18]/3-
W[16,20,23,20]-W[16,20,23,26]/6-W[16,20,23,27]/6+
W[16,20,23,29]/6+W[16,20,23,30]/6+W[16,20,26,2]/6-
W[16,20,26,3]/6-W[16,20,26,5]/6+W[16,20,26,16]/6+
W[16,20,26,18]/6-W[16,20,26,20]/6-W[16,20,26,30]/6-
W[16,20,27,1]/4-W[16,20,27,2]/6-W[16,20,27,5]/6+
W[16,20,27,16]/12+(5*W[16,20,27,18])/12+W[16,20,27,20]/12+
W[16,20,27,27]/12-W[16,20,27,29]/12-W[16,20,27,30]/12-
W[16,20,28,2]/6-W[16,20,28,4]/6+W[16,20,28,5]/6-
W[16,20,28,16]/6+W[16,20,28,18]/6+W[16,20,28,20]/6-
W[16,20,28,29]/6+W[16,22,3,3]/3+W[16,22,3,4]/3-
(2*W[16,22,3,6])/3+W[16,22,3,17]/3-W[16,22,3,19]/3-
W[16,22,4,3]/3-W[16,22,4,4]/3+(2*W[16,22,4,6])/3+
W[16,22,4,17]/3-W[16,22,4,19]/3+W[16,22,17,3]/3-
W[16,22,17,4]/3-(2*W[16,22,17,6])/3+W[16,22,17,17]/3+
W[16,22,17,19]/3+W[16,22,19,3]/3-W[16,22,19,4]/3+
(2*W[16,22,19,6])/3-W[16,22,19,17]/3-W[16,22,19,19]/3-
(2*W[16,22,22,3])/3+(2*W[16,22,22,4])/3-(2*W[16,22,22,17])/3+
(2*W[16,22,22,19])/3-W[16,23,4,4]+(2*W[16,23,4,7])/3-
(2*W[16,23,4,13])/3+W[16,23,4,16]/3-W[16,23,4,17]/3+
W[16,23,4,18]/3+(2*W[16,23,4,20])/3+W[16,23,4,26]/3+
W[16,23,4,27]/3-W[16,23,4,29]/3-W[16,23,4,30]/3+
(2*W[16,23,5,4])/3-W[16,23,5,5]-(2*W[16,23,5,7])/3-
(2*W[16,23,5,13])/3+(4*W[16,23,5,18])/3+W[16,23,5,20]/3+
W[16,23,16,4]/3-W[16,23,16,18]/3-W[16,23,17,4]/3+
W[16,23,17,18]/3-W[16,23,18,4]/3+W[16,23,18,5]/3+
(2*W[16,23,18,7])/3+(2*W[16,23,18,13])/3-W[16,23,18,16]/3+
W[16,23,18,17]/3-(2*W[16,23,18,18])/3-(2*W[16,23,18,20])/3-
W[16,23,18,26]/3-W[16,23,18,27]/3+W[16,23,18,29]/3+
W[16,23,18,30]/3+W[16,23,20,4]-W[16,23,20,5]/3-
(2*W[16,23,20,7])/3+(2*W[16,23,20,13])/3-(2*W[16,23,20,20])/3-
W[16,23,23,4]/3+W[16,23,23,5]-W[16,23,23,18]+
W[16,23,23,20]/3+W[16,23,26,4]/3-W[16,23,26,18]/3+
W[16,23,27,4]/3-W[16,23,27,18]/3-W[16,23,29,4]/3+
W[16,23,29,18]/3-W[16,23,30,4]/3+W[16,23,30,18]/3-
W[16,26,26,2]/4-W[16,26,26,3]/12+W[16,26,26,4]/6-
W[16,26,26,5]/6-W[16,26,26,6]/6-W[16,26,26,9]/6+
W[16,26,26,10]/6+W[16,26,26,15]/3-W[16,26,26,16]/4-
W[16,26,26,18]/12+W[16,26,26,19]/12-W[16,26,26,20]/12+
W[16,26,26,23]/3+W[16,26,26,25]/6+W[16,26,26,26]/8-
W[16,26,26,27]/12+W[16,26,26,28]/24+W[16,26,26,29]/12+
W[16,26,26,30]/6+(5*W[16,26,27,1])/24-W[16,26,27,2]/6-
(5*W[16,26,27,3])/24-W[16,26,27,4]/3-(7*W[16,26,27,5])/24-
W[16,26,27,6]/6+W[16,26,27,7]/3+W[16,26,27,10]/6+
W[16,26,27,11]/6+W[16,26,27,13]/3-W[16,26,27,16]/8-
W[16,26,27,17]/12-W[16,26,27,19]/8-(3*W[16,26,27,20])/8+
W[16,26,27,21]/6+W[16,26,27,23]/3+W[16,26,27,25]/6-
W[16,26,27,26]/12-(7*W[16,26,27,27])/24-W[16,26,27,28]/12+
W[16,26,27,29]/6+W[16,26,27,30]/12+(5*W[16,26,28,1])/24-
W[16,26,28,2]/24+W[16,26,28,3]/12-(7*W[16,26,28,5])/24-
W[16,26,28,6]/6+W[16,26,28,7]/3+W[16,26,28,16]/12+
W[16,26,28,17]/12+W[16,26,28,18]/24-W[16,26,28,20]/3+
W[16,26,28,21]/6-W[16,26,28,25]/6+W[16,26,28,26]/24-
W[16,26,28,27]/12+W[16,26,28,28]/12+(5*W[16,26,28,29])/24-
W[16,26,28,30]/8+(7*W[16,26,29,1])/24+W[16,26,29,2]/8+
W[16,26,29,3]/8+W[16,26,29,4]/24+W[16,26,29,5]/4+
W[16,26,29,7]/3-W[16,26,29,9]/6-W[16,26,29,13]/3-
W[16,26,29,15]/3+(5*W[16,26,29,16])/24+W[16,26,29,17]/4+
W[16,26,29,18]/24-W[16,26,29,19]/6-W[16,26,29,21]/6-
W[16,26,29,23]/3-W[16,26,29,25]/6+W[16,26,29,26]/12+
W[16,26,29,27]/6+(5*W[16,26,29,28])/24-W[16,26,29,30]/8-
W[16,26,30,1]/24+W[16,26,30,2]/6+W[16,26,30,3]/24+
(5*W[16,26,30,4])/24+W[16,26,30,5]/8-W[16,26,30,9]/6+
W[16,26,30,10]/6-W[16,26,30,11]/6+W[16,26,30,17]/12-
W[16,26,30,18]/24-W[16,26,30,19]/12+(5*W[16,26,30,20])/24-
W[16,26,30,21]/6-W[16,26,30,23]/3+W[16,26,30,26]/6+
W[16,26,30,27]/12-W[16,26,30,28]/8-W[16,26,30,29]/8+
W[16,26,30,30]/24+W[16,27,26,1]/12-W[16,27,26,2]/12+
W[16,27,26,3]/24+W[16,27,26,4]/24+W[16,27,26,5]/24-
W[16,27,26,6]/6-W[16,27,26,16]/24-W[16,27,26,18]/6+
W[16,27,26,19]/12-W[16,27,26,20]/6+W[16,27,26,23]/6+
W[16,27,26,25]/6+W[16,27,26,26]/24+W[16,27,26,28]/8+
(5*W[16,27,26,29])/24+W[16,27,26,30]/12+(7*W[16,27,27,1])/24-
W[16,27,27,3]/12-(5*W[16,27,27,4])/24-W[16,27,27,5]/12-
W[16,27,27,6]/6+W[16,27,27,7]/6+W[16,27,27,13]/6+
W[16,27,27,16]/12-W[16,27,27,17]/6-W[16,27,27,19]/8-
(5*W[16,27,27,20])/24+W[16,27,27,23]/6+W[16,27,27,25]/6-
(7*W[16,27,27,27])/24-W[16,27,27,28]/12+W[16,27,27,29]/6+
W[16,27,27,30]/8+(5*W[16,27,28,1])/24+W[16,27,28,3]/12-
W[16,27,28,5]/6-W[16,27,28,6]/6+W[16,27,28,7]/6-
W[16,27,28,16]/24+W[16,27,28,17]/12+W[16,27,28,18]/24-
W[16,27,28,20]/24-W[16,27,28,25]/6+W[16,27,28,26]/8-
W[16,27,28,27]/12+W[16,27,28,29]/24+W[16,27,28,30]/24+
W[16,27,29,3]/6+W[16,27,29,4]/8+W[16,27,29,7]/6-
W[16,27,29,13]/6-W[16,27,29,16]/8+W[16,27,29,17]/6+
W[16,27,29,18]/24-W[16,27,29,19]/24-W[16,27,29,23]/6-
W[16,27,29,25]/6+(5*W[16,27,29,26])/24+W[16,27,29,27]/6+
W[16,27,29,28]/24+W[16,27,29,29]/24+W[16,27,29,30]/8-
W[16,27,30,1]/6+W[16,27,30,3]/12+W[16,27,30,4]/6+
W[16,27,30,5]/8+W[16,27,30,17]/8-W[16,27,30,18]/12+
W[16,27,30,19]/24-W[16,27,30,20]/8-W[16,27,30,23]/6+
W[16,27,30,26]/12+W[16,27,30,27]/8+W[16,27,30,28]/24+
W[16,27,30,29]/8+W[16,27,30,30]/6-W[16,28,26,1]/8+
W[16,28,26,2]/8-W[16,28,26,4]/12+W[16,28,26,5]/24+
W[16,28,26,6]/6-W[16,28,26,10]/6+(5*W[16,28,26,16])/12-
W[16,28,26,18]/8-W[16,28,26,19]/12-W[16,28,26,20]/6-
W[16,28,26,23]/6+W[16,28,26,25]/6-W[16,28,26,26]/12+
W[16,28,26,27]/8+W[16,28,26,28]/12+W[16,28,26,29]/24-
(7*W[16,28,26,30])/24-W[16,28,27,1]/8+W[16,28,27,2]/6+
W[16,28,27,3]/24+W[16,28,27,4]/12+W[16,28,27,5]/6+
W[16,28,27,6]/6-W[16,28,27,7]/6-W[16,28,27,10]/6-
W[16,28,27,11]/6+(7*W[16,28,27,16])/24-W[16,28,27,17]/8-
W[16,28,27,19]/12+W[16,28,27,20]/12-W[16,28,27,21]/6-
W[16,28,27,23]/6+W[16,28,27,25]/6+W[16,28,27,26]/8+
(5*W[16,28,27,27])/24+W[16,28,27,28]/24-W[16,28,27,29]/12-
W[16,28,27,30]/12+W[16,28,28,2]/12-W[16,28,28,3]/24-
W[16,28,28,4]/24+W[16,28,28,5]/8+W[16,28,28,6]/6-
W[16,28,28,7]/6-W[16,28,28,16]/8-W[16,28,28,17]/12+
W[16,28,28,18]/12+W[16,28,28,20]/3-W[16,28,28,21]/6-
W[16,28,28,25]/6+W[16,28,28,26]/12+W[16,28,28,27]/24-
W[16,28,28,28]/8-(5*W[16,28,28,29])/24+W[16,28,28,30]/8+
W[16,28,29,1]/12-W[16,28,29,2]/12+W[16,28,29,3]/24+
W[16,28,29,4]/24-W[16,28,29,5]/8-W[16,28,29,7]/6-
(3*W[16,28,29,16])/8+W[16,28,29,17]/6+W[16,28,29,18]/12+
W[16,28,29,19]/6+W[16,28,29,21]/6+W[16,28,29,23]/6-
W[16,28,29,25]/6+W[16,28,29,26]/24-W[16,28,29,27]/12-
(5*W[16,28,29,28])/24+W[16,28,29,29]/24+(7*W[16,28,29,30])/24-
W[16,28,30,2]/8+W[16,28,30,3]/12-W[16,28,30,4]/24-
W[16,28,30,5]/8-W[16,28,30,10]/6+W[16,28,30,11]/6+
W[16,28,30,17]/4-W[16,28,30,18]/8+W[16,28,30,19]/8-
(3*W[16,28,30,20])/8+W[16,28,30,21]/6+W[16,28,30,23]/6-
(7*W[16,28,30,26])/24-W[16,28,30,27]/12+W[16,28,30,28]/8+
(7*W[16,28,30,29])/24-W[16,29,26,1]/8-W[16,29,26,2]/3-
W[16,29,26,3]/6+W[16,29,26,5]/3+W[16,29,26,6]/3-
W[16,29,26,9]/6-W[16,29,26,10]/6+W[16,29,26,15]/3+
(5*W[16,29,26,16])/24-W[16,29,26,18]/24-W[16,29,26,19]/6+
W[16,29,26,20]/8-W[16,29,26,23]/6-W[16,29,26,24]/6+
W[16,29,26,25]/6-W[16,29,26,26]/8+W[16,29,26,27]/6+
W[16,29,26,28]/12+W[16,29,26,29]/8-W[16,29,26,30]/12-
W[16,29,27,1]/4+W[16,29,27,2]/6+W[16,29,27,3]/8+
W[16,29,27,4]/8+W[16,29,27,5]/6+W[16,29,27,6]/3-
W[16,29,27,7]/6-W[16,29,27,10]/6-W[16,29,27,11]/6-
W[16,29,27,13]/6+(5*W[16,29,27,16])/24-(5*W[16,29,27,17])/24-
(5*W[16,29,27,19])/24+(5*W[16,29,27,20])/24-W[16,29,27,21]/6-
W[16,29,27,23]/6+W[16,29,27,24]/6+W[16,29,27,25]/6+
W[16,29,27,26]/6+(5*W[16,29,27,27])/12+W[16,29,27,28]/6-
W[16,29,27,29]/6-W[16,29,27,30]/6-W[16,29,28,1]/8+
W[16,29,28,2]/3-W[16,29,28,4]/6-W[16,29,28,5]/3+
W[16,29,28,6]/3-W[16,29,28,7]/6-W[16,29,28,8]/6+
W[16,29,28,14]/3+W[16,29,28,16]/8-W[16,29,28,17]/6-
W[16,29,28,18]/24+(5*W[16,29,28,20])/24-W[16,29,28,21]/6+
W[16,29,28,24]/6-W[16,29,28,25]/6+W[16,29,28,26]/12+
W[16,29,28,27]/6-W[16,29,28,28]/8-W[16,29,28,29]/12+
W[16,29,28,30]/8+(11*W[16,29,29,1])/24+W[16,29,29,2]/6+
W[16,29,29,3]/8+W[16,29,29,4]/8-W[16,29,29,5]/4-
W[16,29,29,7]/6-W[16,29,29,8]/6-W[16,29,29,9]/6+
W[16,29,29,13]/6-W[16,29,29,15]/3-W[16,29,29,16]/6+
W[16,29,29,17]/24-W[16,29,29,18]/24+W[16,29,29,19]/24+
W[16,29,29,21]/6+W[16,29,29,23]/6-W[16,29,29,25]/6+
W[16,29,29,26]/8-W[16,29,29,27]/6-W[16,29,29,28]/12+
W[16,29,29,29]/6+W[16,29,29,30]/3+(11*W[16,29,30,1])/24-
W[16,29,30,2]/4+W[16,29,30,3]/8+W[16,29,30,4]/8+
W[16,29,30,5]/6-W[16,29,30,8]/6-W[16,29,30,9]/6-
W[16,29,30,10]/6+W[16,29,30,11]/6-W[16,29,30,14]/3+
W[16,29,30,17]/24-W[16,29,30,18]/24+W[16,29,30,19]/24-
W[16,29,30,20]/6+W[16,29,30,21]/6+W[16,29,30,23]/6-
W[16,29,30,24]/6-W[16,29,30,26]/12-W[16,29,30,27]/6+
W[16,29,30,28]/8+W[16,29,30,29]/3+W[16,29,30,30]/6-
W[17,1,1,3]/8+W[17,1,1,4]/8-(3*W[17,1,1,5])/8-
W[17,1,1,11]/6+W[17,1,1,13]/6+(3*W[17,1,1,16])/8+
W[17,1,1,29]/12-(7*W[17,1,1,30])/24-W[17,1,2,2]/24-
W[17,1,2,3]/24-W[17,1,2,4]/24+W[17,1,2,5]/24+
W[17,1,2,11]/6-W[17,1,2,16]/12+W[17,1,2,17]/24+
W[17,1,2,18]/12-W[17,1,2,19]/8-W[17,1,2,26]/12-
W[17,1,2,27]/24-W[17,1,2,28]/24+W[17,1,3,1]/8-
W[17,1,3,2]/24+W[17,1,3,3]/24+W[17,1,3,4]/12+
W[17,1,3,5]/24+W[17,1,3,6]/3-W[17,1,3,11]/6-
W[17,1,3,13]/6-W[17,1,3,16]/12-W[17,1,3,17]/8-
W[17,1,3,18]/4+W[17,1,3,19]/12-W[17,1,3,20]/24+
W[17,1,3,26]/12+(3*W[17,1,3,27])/8+W[17,1,3,28]/6-
W[17,1,3,29]/6-W[17,1,3,30]/12-W[17,1,4,1]/8+
W[17,1,4,2]/24-W[17,1,4,3]/12-W[17,1,4,4]/24+
W[17,1,4,5]/12-W[17,1,4,6]/3+W[17,1,4,11]/6+
W[17,1,4,13]/6-W[17,1,4,16]/24+W[17,1,4,17]/8+
W[17,1,4,18]/4-W[17,1,4,19]/12+W[17,1,4,20]/24-
W[17,1,4,26]/12-(3*W[17,1,4,27])/8-W[17,1,4,28]/6+
W[17,1,4,29]/24+(5*W[17,1,4,30])/24-(11*W[17,1,5,1])/24+
W[17,1,5,2]/24+W[17,1,5,3]/24-W[17,1,5,5]/12+
W[17,1,5,13]/6+W[17,1,5,16]/6-W[17,1,5,17]/6+
W[17,1,5,18]/12-(7*W[17,1,5,19])/24+W[17,1,5,24]/3+
W[17,1,5,28]/24+W[17,1,5,29]/12-W[17,1,5,30]/12+
(2*W[17,1,6,3])/3-(2*W[17,1,6,4])/3+(11*W[17,1,16,1])/24-
W[17,1,16,4]/24-W[17,1,16,5]/6-W[17,1,16,11]/6+
W[17,1,16,16]/12+W[17,1,16,17]/6-W[17,1,16,18]/12+
(7*W[17,1,16,19])/24-W[17,1,16,20]/24-W[17,1,16,24]/3-
W[17,1,16,28]/24+W[17,1,16,29]/24-W[17,1,16,30]/12+
W[17,1,17,2]/24-W[17,1,17,3]/8+W[17,1,17,4]/8-
W[17,1,17,5]/6+W[17,1,17,16]/6-W[17,1,17,20]/24-
W[17,1,17,29]/12+W[17,1,18,2]/6-W[17,1,18,3]/2+
W[17,1,18,4]/2+W[17,1,18,5]/12+W[17,1,18,11]/6-
W[17,1,18,13]/6-W[17,1,18,16]/12-W[17,1,18,20]/6-
W[17,1,18,29]/8+W[17,1,18,30]/6-(5*W[17,1,19,2])/24-
W[17,1,19,3]/12+W[17,1,19,4]/12-(3*W[17,1,19,5])/8+
(3*W[17,1,19,16])/8+(5*W[17,1,19,20])/24+W[17,1,19,29]/8+
W[17,1,19,30]/8+W[17,1,20,3]/24+W[17,1,20,4]/24+
W[17,1,20,5]/12-W[17,1,20,13]/6-W[17,1,20,16]/24-
W[17,1,20,17]/24-W[17,1,20,18]/12+W[17,1,20,19]/8+
W[17,1,20,20]/24+W[17,1,20,26]/12+W[17,1,20,27]/24+
W[17,1,20,28]/24+W[17,1,20,30]/24+(2*W[17,1,24,5])/3-
(2*W[17,1,24,16])/3+W[17,1,27,2]/12+W[17,1,27,3]/6-
W[17,1,27,4]/6-W[17,1,27,5]/12+W[17,1,27,16]/12-
W[17,1,27,20]/12-W[17,1,27,29]/12+W[17,1,27,30]/12+
W[17,1,28,2]/12+W[17,1,28,3]/6-W[17,1,28,4]/6-
W[17,1,28,5]/12+W[17,1,28,16]/12-W[17,1,28,20]/12-
W[17,1,28,29]/12+W[17,1,28,30]/12-W[17,1,30,1]/4-
W[17,1,30,2]/12+W[17,1,30,3]/12+W[17,1,30,4]/4-
W[17,1,30,16]/12+W[17,1,30,18]/12+W[17,1,30,27]/12-
W[17,1,30,30]/12-W[17,2,1,2]/24-W[17,2,1,6]/6+
W[17,2,1,11]/6-W[17,2,1,16]/8+W[17,2,1,17]/24-
W[17,2,1,19]/24+W[17,2,1,24]/6-W[17,2,1,26]/24-
W[17,2,1,27]/12-W[17,2,1,28]/24+W[17,2,1,30]/24-
W[17,2,2,1]/24-(5*W[17,2,2,2])/4+(5*W[17,2,2,3])/3+
(7*W[17,2,2,4])/24+(7*W[17,2,2,5])/24-W[17,2,2,7]/6-
W[17,2,2,10]/6-W[17,2,2,11]/6-(2*W[17,2,2,12])/3-
(5*W[17,2,2,16])/12-(17*W[17,2,2,17])/24+W[17,2,2,20]/3+
W[17,2,2,21]/6+W[17,2,2,26]/8+W[17,2,2,27]/8+
W[17,2,2,28]/24-W[17,2,2,29]/12+(11*W[17,2,2,30])/24+
W[17,2,3,2]/2-W[17,2,3,3]/4+(7*W[17,2,3,4])/24-
(17*W[17,2,3,5])/24-W[17,2,3,6]/6+W[17,2,3,10]/6+
W[17,2,3,11]/6+(2*W[17,2,3,15])/3+(11*W[17,2,3,16])/24+
(11*W[17,2,3,17])/24-(3*W[17,2,3,18])/8+W[17,2,3,19]/6-
(3*W[17,2,3,20])/8-W[17,2,3,21]/6+(3*W[17,2,3,26])/8-
W[17,2,3,27]/24-(5*W[17,2,3,28])/12-(11*W[17,2,3,29])/24-
(7*W[17,2,3,30])/24+W[17,2,4,1]/4+(5*W[17,2,4,2])/24+
W[17,2,4,3]/8+(5*W[17,2,4,4])/24-W[17,2,4,5]/3+
W[17,2,4,6]/6-W[17,2,4,7]/6+W[17,2,4,9]/3-W[17,2,4,11]/6-
(5*W[17,2,4,16])/12-(5*W[17,2,4,17])/12+W[17,2,4,18]/6-
(5*W[17,2,4,20])/24-W[17,2,4,23]/6+(7*W[17,2,4,26])/24-
W[17,2,4,27]/8-W[17,2,4,28]/4-(7*W[17,2,4,29])/24+
W[17,2,4,30]/12+(7*W[17,2,5,2])/24-W[17,2,5,3]/24-
(7*W[17,2,5,4])/12-W[17,2,5,5]/24+W[17,2,5,7]/6+
(2*W[17,2,5,12])/3-(2*W[17,2,5,15])/3+W[17,2,5,16]/24-
(5*W[17,2,5,17])/24+W[17,2,5,18]/24-W[17,2,5,19]/6+
W[17,2,5,20]/6+W[17,2,5,23]/6+W[17,2,5,24]/6+
W[17,2,5,26]/3+W[17,2,5,27]/24-(7*W[17,2,5,28])/24+
(11*W[17,2,5,29])/24+(5*W[17,2,5,30])/24+W[17,2,10,2]-
W[17,2,10,3]-W[17,2,10,5]/6-W[17,2,10,16]/3+
W[17,2,10,17]/6+W[17,2,10,18]/3-W[17,2,10,26]/6-
W[17,2,10,27]/6-W[17,2,10,30]/6-(2*W[17,2,12,2])/3-
W[17,2,12,3]/3+(2*W[17,2,12,5])/3+W[17,2,12,17]/3-
(2*W[17,2,12,26])/3+(2*W[17,2,12,28])/3-(5*W[17,2,16,1])/24-
W[17,2,16,2]/2+(7*W[17,2,16,3])/24-W[17,2,16,4]/12+
(7*W[17,2,16,5])/24-W[17,2,16,9]/3-W[17,2,16,10]/6+
W[17,2,16,11]/6+(7*W[17,2,16,16])/24+W[17,2,16,17]/6-
W[17,2,16,18]/6+W[17,2,16,19]/8+W[17,2,16,20]/24+
W[17,2,16,21]/6+W[17,2,16,23]/6-W[17,2,16,24]/6-
(5*W[17,2,16,26])/24+(5*W[17,2,16,29])/24+W[17,2,16,30]/4+
W[17,2,17,1]/24-(17*W[17,2,17,2])/24+(19*W[17,2,17,3])/24-
(5*W[17,2,17,4])/12-W[17,2,17,5]/24+W[17,2,17,6]/6+
W[17,2,17,16]/3-(3*W[17,2,17,17])/8-W[17,2,17,18]/12-
W[17,2,17,19]/12+(3*W[17,2,17,20])/8-W[17,2,17,23]/6-
W[17,2,17,24]/6+W[17,2,17,27]/24+W[17,2,17,29]/12-
(5*W[17,2,17,30])/24-W[17,2,18,1]/4+W[17,2,18,2]/12-
(5*W[17,2,18,3])/24+W[17,2,18,4]/4+W[17,2,18,5]/8+
W[17,2,18,6]/6-W[17,2,18,7]/6+W[17,2,18,10]/6-
W[17,2,18,11]/6+W[17,2,18,16]/12-W[17,2,18,17]/4+
W[17,2,18,18]/8-(3*W[17,2,18,19])/8+W[17,2,18,20]/6-
W[17,2,18,21]/6-W[17,2,18,23]/6+W[17,2,18,24]/6+
W[17,2,18,25]/3+W[17,2,18,26]/24+(5*W[17,2,18,27])/12+
(5*W[17,2,18,28])/24-W[17,2,18,29]/6-W[17,2,18,30]/4+
(5*W[17,2,19,1])/24-W[17,2,19,2]/12+W[17,2,19,3]/6-
W[17,2,19,5]/4-W[17,2,19,6]/6+W[17,2,19,7]/6+
W[17,2,19,16]/8+W[17,2,19,17]/12-W[17,2,19,18]/8+
(5*W[17,2,19,19])/12-(7*W[17,2,19,20])/24+W[17,2,19,21]/6-
W[17,2,19,24]/6-W[17,2,19,25]/3-(5*W[17,2,19,27])/24+
W[17,2,19,29]/4-W[17,2,19,30]/6+W[17,2,20,2]/3-
(3*W[17,2,20,3])/8-(3*W[17,2,20,4])/8+W[17,2,20,5]/6+
W[17,2,20,7]/6+W[17,2,20,16]/24+(3*W[17,2,20,17])/8-
W[17,2,20,19]/8+(7*W[17,2,20,20])/24-W[17,2,20,21]/6+
W[17,2,20,23]/6-W[17,2,20,26]/12+W[17,2,20,28]/12+
W[17,2,20,30]/24-W[17,2,27,1]/4+W[17,2,27,2]/12+
W[17,2,27,5]/12-W[17,2,27,16]/6+(5*W[17,2,27,18])/12-
W[17,2,27,20]/6+W[17,2,27,27]/12-W[17,2,28,1]/4+
W[17,2,28,2]/12+W[17,2,28,5]/12-W[17,2,28,16]/6+
(5*W[17,2,28,18])/12-W[17,2,28,20]/6+W[17,2,28,27]/12+
W[17,2,30,1]/4+W[17,2,30,2]/4-W[17,2,30,3]/4+
W[17,2,30,4]/12-W[17,2,30,5]/6+W[17,2,30,16]/4-
W[17,2,30,18]/4-W[17,2,30,20]/6-W[17,2,30,27]/12-
W[17,2,30,30]/12+W[17,3,1,1]/12-W[17,3,1,2]/24-
W[17,3,1,3]/8-W[17,3,1,4]/4+(7*W[17,3,1,5])/24+
W[17,3,1,6]/3+W[17,3,1,9]/6+W[17,3,1,11]/6+
W[17,3,1,13]/6-W[17,3,1,15]/3-W[17,3,1,16]/8-
(7*W[17,3,1,17])/24-(3*W[17,3,1,18])/8-W[17,3,1,19]/12-
W[17,3,1,20]/12+W[17,3,1,24]/6+W[17,3,1,25]/6-
W[17,3,1,26]/8+(5*W[17,3,1,27])/24+W[17,3,1,28]/12+
W[17,3,1,30]/24+W[17,3,2,1]/8+W[17,3,2,2]/6-
(3*W[17,3,2,3])/8+W[17,3,2,4]/12-W[17,3,2,5]/2-
W[17,3,2,9]/6+W[17,3,2,10]/6-W[17,3,2,11]/6+
W[17,3,2,15]/3+(5*W[17,3,2,16])/8+(17*W[17,3,2,17])/24-
W[17,3,2,18]/12+W[17,3,2,19]/12-W[17,3,2,20]/2+
W[17,3,2,21]/6+W[17,3,2,25]/6-(7*W[17,3,2,26])/24-
W[17,3,2,27]/4-W[17,3,2,28]/12-W[17,3,2,29]/6-
(13*W[17,3,2,30])/24+W[17,3,3,1]/8+(17*W[17,3,3,2])/24-
W[17,3,3,3]/4+(7*W[17,3,3,4])/24-W[17,3,3,10]/6+
W[17,3,3,11]/6-W[17,3,3,13]/6-W[17,3,3,15]/6-
W[17,3,3,16]/24-(5*W[17,3,3,17])/24+W[17,3,3,18]/4-
(11*W[17,3,3,20])/24-W[17,3,3,21]/6-W[17,3,3,27]/4+
W[17,3,3,28]/8+W[17,3,3,29]/4+W[17,3,3,30]/8-
W[17,3,4,1]/6+(7*W[17,3,4,3])/24+W[17,3,4,4]/3-
W[17,3,4,5]/6-W[17,3,4,9]/6-W[17,3,4,11]/6+
W[17,3,4,13]/6+(3*W[17,3,4,17])/8+W[17,3,4,18]/24-
W[17,3,4,20]/24-W[17,3,4,26]/8-W[17,3,4,27]/24+
W[17,3,4,29]/24-W[17,3,4,30]/12+(5*W[17,3,5,1])/24-
(5*W[17,3,5,2])/12-(3*W[17,3,5,3])/4-W[17,3,5,4]/4+
W[17,3,5,5]/3+W[17,3,5,10]/3+W[17,3,5,13]/6+
W[17,3,5,15]/6-(5*W[17,3,5,16])/24+W[17,3,5,17]/6-
(11*W[17,3,5,18])/24+(17*W[17,3,5,20])/24-W[17,3,5,24]/6-
(17*W[17,3,5,26])/24-W[17,3,5,27]/6+W[17,3,5,28]/12+
W[17,3,5,29]/6-(11*W[17,3,5,30])/24-W[17,3,10,2]+
W[17,3,10,3]+W[17,3,10,5]/2-W[17,3,10,17]/2+
W[17,3,10,26]/2+W[17,3,10,27]/2+W[17,3,10,30]/2-
W[17,3,15,1]/3+W[17,3,15,3]/2-W[17,3,15,5]/2+
W[17,3,15,20]/3+W[17,3,15,26]/2-W[17,3,15,29]/2-
W[17,3,16,1]/24+(13*W[17,3,16,2])/24-(3*W[17,3,16,3])/8-
W[17,3,16,4]/3-(11*W[17,3,16,5])/24+W[17,3,16,9]/6+
W[17,3,16,10]/6+W[17,3,16,11]/6+W[17,3,16,16]/6-
(5*W[17,3,16,17])/24-W[17,3,16,19]/6+W[17,3,16,20]/24+
W[17,3,16,21]/6+W[17,3,16,24]/6+(5*W[17,3,16,26])/24-
W[17,3,16,27]/4-W[17,3,16,28]/6-(5*W[17,3,16,29])/24-
W[17,3,16,30]/12-W[17,3,17,1]/8+(25*W[17,3,17,2])/24-
(5*W[17,3,17,3])/24+(3*W[17,3,17,4])/8+W[17,3,17,9]/6-
W[17,3,17,10]/3-W[17,3,17,15]/3-(5*W[17,3,17,16])/24-
W[17,3,17,17]/4+(3*W[17,3,17,18])/8-W[17,3,17,19]/12-
W[17,3,17,20]/2+W[17,3,17,24]/6-W[17,3,17,25]/6-
W[17,3,17,28]/8+W[17,3,17,29]/12+(5*W[17,3,17,30])/24-
W[17,3,18,1]/24+W[17,3,18,2]/12+W[17,3,18,3]/2+
W[17,3,18,4]/8-(3*W[17,3,18,5])/8-W[17,3,18,6]/3-
W[17,3,18,10]/6-W[17,3,18,11]/6-W[17,3,18,13]/6+
W[17,3,18,16]/12+(13*W[17,3,18,17])/24+W[17,3,18,18]/3+
W[17,3,18,19]/12-W[17,3,18,20]/12-W[17,3,18,21]/6-
W[17,3,18,24]/6-W[17,3,18,25]/6-W[17,3,18,27]/12+
W[17,3,18,28]/24+W[17,3,18,29]/24+W[17,3,19,1]/12+
W[17,3,19,2]/12-W[17,3,19,16]/6-W[17,3,19,17]/12-
W[17,3,19,18]/12+W[17,3,19,19]/12-W[17,3,19,20]/12+
W[17,3,19,21]/6-W[17,3,19,24]/6+W[17,3,19,25]/6+
W[17,3,19,26]/8+W[17,3,19,27]/24+W[17,3,19,29]/24+
W[17,3,19,30]/6-W[17,3,20,1]/12-W[17,3,20,2]/3-
(7*W[17,3,20,3])/24+W[17,3,20,4]/8+(17*W[17,3,20,5])/24-
W[17,3,20,9]/6-W[17,3,20,13]/6+W[17,3,20,15]/3-
W[17,3,20,16]/8-W[17,3,20,17]/3-W[17,3,20,18]/12+
W[17,3,20,19]/12+W[17,3,20,20]/12-W[17,3,20,21]/6-
W[17,3,20,25]/6-W[17,3,20,26]/12+(7*W[17,3,20,27])/24+
W[17,3,20,28]/24+W[17,3,20,29]/4+W[17,3,20,30]/8+
W[17,3,27,1]/4-W[17,3,27,3]/4-W[17,3,27,4]/12+
W[17,3,27,5]/12-W[17,3,27,18]/12+W[17,3,27,20]/12-
W[17,3,27,27]/12+W[17,3,27,29]/12-W[17,3,29,1]/4-
W[17,3,29,2]/3+W[17,3,29,3]/6-W[17,3,29,16]/12+
W[17,3,29,18]/4+W[17,3,29,20]/4+W[17,3,29,27]/12-
W[17,3,29,29]/12+W[17,3,29,30]/12-W[17,3,30,1]/4-
W[17,3,30,2]/3+W[17,3,30,3]/6-W[17,3,30,16]/12+
W[17,3,30,18]/4+W[17,3,30,20]/4+W[17,3,30,27]/12-
W[17,3,30,29]/12+W[17,3,30,30]/12-W[17,4,1,1]/12+
W[17,4,1,2]/12+(3*W[17,4,1,4])/8-W[17,4,1,5]/8-
W[17,4,1,6]/3-W[17,4,1,9]/6-W[17,4,1,11]/6-
W[17,4,1,13]/6+W[17,4,1,15]/3-W[17,4,1,16]/24+
(7*W[17,4,1,17])/24+(3*W[17,4,1,18])/8+W[17,4,1,19]/12+
W[17,4,1,20]/24-W[17,4,1,24]/6-W[17,4,1,25]/6+
W[17,4,1,26]/8-(5*W[17,4,1,27])/24-W[17,4,1,28]/12+
W[17,4,1,29]/8+W[17,4,1,30]/8+(7*W[17,4,2,1])/12-
W[17,4,2,2]/12+W[17,4,2,3]/8+W[17,4,2,4]/24-
W[17,4,2,5]/8+W[17,4,2,7]/6+W[17,4,2,9]/6+W[17,4,2,11]/6-
W[17,4,2,15]/3-(11*W[17,4,2,16])/24-W[17,4,2,17]/6+
W[17,4,2,18]/12-W[17,4,2,19]/12-(2*W[17,4,2,20])/3+
W[17,4,2,25]/6+W[17,4,2,26]/12-(7*W[17,4,2,27])/24-
W[17,4,2,28]/24+W[17,4,2,30]/4-W[17,4,3,1]/12+
W[17,4,3,2]/24+(5*W[17,4,3,3])/12+(5*W[17,4,3,4])/24-
W[17,4,3,11]/6+W[17,4,3,13]/6-W[17,4,3,15]/3-
W[17,4,3,16]/12+(3*W[17,4,3,17])/8-W[17,4,3,18]/24-
W[17,4,3,26]/8+W[17,4,3,27]/24+W[17,4,4,1]/8-
W[17,4,4,2]/24+(5*W[17,4,4,3])/24-(3*W[17,4,4,4])/2-
(5*W[17,4,4,5])/24+W[17,4,4,7]/6-W[17,4,4,9]/3+
W[17,4,4,11]/6-W[17,4,4,13]/6+W[17,4,4,16]/2-
(13*W[17,4,4,17])/24-W[17,4,4,18]/4+(19*W[17,4,4,20])/24+
W[17,4,4,23]/6+W[17,4,4,26]/4+W[17,4,4,27]/4-
W[17,4,4,28]/8-(5*W[17,4,4,29])/8-(3*W[17,4,4,30])/8-
(5*W[17,4,5,1])/24-W[17,4,5,2]/24-(5*W[17,4,5,3])/12-
W[17,4,5,4]/8+W[17,4,5,5]/3-W[17,4,5,7]/6-W[17,4,5,13]/6+
W[17,4,5,15]/3+(5*W[17,4,5,16])/24-W[17,4,5,17]/24+
W[17,4,5,19]/6+(11*W[17,4,5,20])/24-W[17,4,5,23]/6-
W[17,4,5,24]/6+W[17,4,5,26]/24+W[17,4,5,27]/4+
W[17,4,5,28]/6+(5*W[17,4,5,29])/24-W[17,4,5,30]/24-
(2*W[17,4,9,1])/3+(2*W[17,4,9,2])/3-W[17,4,9,4]/2+
W[17,4,9,16]/2-W[17,4,9,17]+W[17,4,9,20]-W[17,4,9,26]/2-
W[17,4,9,29]/2-W[17,4,9,30]/2+W[17,4,16,1]/24-
(5*W[17,4,16,2])/24-W[17,4,16,3]/4+W[17,4,16,4]/2-
W[17,4,16,5]/24+W[17,4,16,9]/3-W[17,4,16,11]/6-
W[17,4,16,16]/3+W[17,4,16,17]/12+(11*W[17,4,16,18])/24-
W[17,4,16,20]/12-W[17,4,16,23]/3+W[17,4,16,24]/6+
(11*W[17,4,16,26])/24+W[17,4,16,27]/6-W[17,4,16,28]/12-
W[17,4,16,29]/12-W[17,4,16,30]/6+W[17,4,17,1]/8-
W[17,4,17,2]/2+(3*W[17,4,17,3])/8-(13*W[17,4,17,4])/24-
W[17,4,17,5]/24-W[17,4,17,9]/6+W[17,4,17,15]/3+
W[17,4,17,16]/4+W[17,4,17,17]/4-(3*W[17,4,17,18])/8+
W[17,4,17,19]/12-W[17,4,17,20]/24+W[17,4,17,23]/3-
W[17,4,17,24]/6+W[17,4,17,25]/6+W[17,4,17,28]/8+
(5*W[17,4,17,29])/24-W[17,4,17,30]/24+W[17,4,18,1]/24+
W[17,4,18,2]/12-W[17,4,18,3]/8-W[17,4,18,4]/2-
W[17,4,18,5]/12+W[17,4,18,6]/3+W[17,4,18,7]/6+
W[17,4,18,11]/6+W[17,4,18,13]/6+(3*W[17,4,18,16])/8-
(13*W[17,4,18,17])/24-W[17,4,18,18]/3-W[17,4,18,19]/12-
W[17,4,18,20]/12+W[17,4,18,23]/6+W[17,4,18,24]/6+
W[17,4,18,25]/6+W[17,4,18,27]/12-W[17,4,18,28]/24-
W[17,4,18,29]/12-W[17,4,18,30]/12-W[17,4,19,1]/12+
W[17,4,19,2]/12+W[17,4,19,5]/6-W[17,4,19,7]/6+
W[17,4,19,17]/12+W[17,4,19,18]/12-W[17,4,19,19]/12-
W[17,4,19,20]/12+W[17,4,19,24]/6-W[17,4,19,25]/6-
W[17,4,19,26]/8-W[17,4,19,27]/24+W[17,4,19,29]/12+
W[17,4,19,30]/12+(3*W[17,4,20,1])/8-W[17,4,20,2]/2+
W[17,4,20,3]/6+W[17,4,20,4]/8+W[17,4,20,5]/8-
W[17,4,20,7]/6+W[17,4,20,9]/6+W[17,4,20,13]/6-
W[17,4,20,15]/3-W[17,4,20,16]/4+(19*W[17,4,20,17])/24+
W[17,4,20,18]/12-W[17,4,20,19]/12-W[17,4,20,20]/6-
W[17,4,20,23]/6-W[17,4,20,25]/6+(7*W[17,4,20,26])/24+
W[17,4,20,27]/4+W[17,4,20,28]/12+W[17,4,20,29]/6+
W[17,4,20,30]/4+W[17,4,23,4]-W[17,4,23,16]/2+
W[17,4,23,17]/2-W[17,4,23,20]-W[17,4,23,26]/2-
W[17,4,23,27]/2+W[17,4,23,29]/2+W[17,4,23,30]/2-
W[17,4,27,1]/4-W[17,4,27,2]/12+W[17,4,27,3]/12+
W[17,4,27,4]/4-W[17,4,27,16]/12+W[17,4,27,18]/12+
W[17,4,27,27]/12-W[17,4,27,30]/12-W[17,4,29,2]/6+
W[17,4,29,3]/6-W[17,4,29,4]/3+W[17,4,29,5]/6-
W[17,4,29,16]/6+W[17,4,29,18]/6+W[17,4,29,20]/6+
W[17,4,29,30]/6-W[17,4,30,2]/6+W[17,4,30,3]/6-
W[17,4,30,4]/3+W[17,4,30,5]/6-W[17,4,30,16]/6+
W[17,4,30,18]/6+W[17,4,30,20]/6+W[17,4,30,30]/6-
(5*W[17,5,1,1])/12+W[17,5,1,2]/24+W[17,5,1,3]/4+
(3*W[17,5,1,4])/8-(3*W[17,5,1,5])/8-W[17,5,1,6]/6-
W[17,5,1,9]/6-W[17,5,1,11]/3-W[17,5,1,13]/6+
W[17,5,1,15]/3+W[17,5,1,16]/6+W[17,5,1,18]/8-
W[17,5,1,19]/24+W[17,5,1,20]/24+W[17,5,1,24]/3-
W[17,5,1,25]/6+W[17,5,1,26]/4+W[17,5,1,27]/8+
W[17,5,1,28]/8-W[17,5,1,29]/24-W[17,5,1,30]/6-
W[17,5,2,1]/8-W[17,5,2,2]/4-(7*W[17,5,2,3])/24-
(5*W[17,5,2,4])/12+W[17,5,2,5]/3+W[17,5,2,7]/6+
W[17,5,2,9]/6-W[17,5,2,10]/6-W[17,5,2,11]/3+
(2*W[17,5,2,12])/3-W[17,5,2,15]/3+(5*W[17,5,2,16])/24+
W[17,5,2,17]/24+W[17,5,2,18]/6-W[17,5,2,19]/6+
W[17,5,2,20]/6+W[17,5,2,21]/3-W[17,5,2,25]/6+
W[17,5,2,26]/24+W[17,5,2,27]/8+W[17,5,2,28]/8+
W[17,5,2,29]/3+W[17,5,2,30]/12-(5*W[17,5,3,2])/24-
W[17,5,3,3]/4-(7*W[17,5,3,4])/12+(3*W[17,5,3,5])/8+
W[17,5,3,6]/6+W[17,5,3,10]/6+W[17,5,3,11]/3+
W[17,5,3,13]/6-W[17,5,3,15]/2-(5*W[17,5,3,16])/24+
W[17,5,3,17]/4-W[17,5,3,18]/2-W[17,5,3,19]/12+
(25*W[17,5,3,20])/24-W[17,5,3,21]/3-(17*W[17,5,3,26])/24-
W[17,5,3,27]/6+(7*W[17,5,3,28])/24-(3*W[17,5,3,30])/8+
W[17,5,4,1]/24-W[17,5,4,2]/4-(5*W[17,5,4,3])/12-
(7*W[17,5,4,4])/24+(11*W[17,5,4,5])/24-W[17,5,4,6]/6+
W[17,5,4,7]/6-W[17,5,4,9]/6+W[17,5,4,11]/3-
W[17,5,4,13]/6+W[17,5,4,16]/6+(5*W[17,5,4,17])/24+
W[17,5,4,19]/12+W[17,5,4,20]/6-W[17,5,4,23]/6-
W[17,5,4,26]/6+W[17,5,4,27]/24+W[17,5,4,28]/4+
W[17,5,4,29]/3+W[17,5,4,30]/12-(7*W[17,5,5,1])/24+
W[17,5,5,2]/4+(11*W[17,5,5,3])/24+(19*W[17,5,5,4])/24-
(11*W[17,5,5,5])/24-W[17,5,5,7]/6-(2*W[17,5,5,10])/3-
(2*W[17,5,5,12])/3-W[17,5,5,13]/6+W[17,5,5,15]/2-
(7*W[17,5,5,16])/12+W[17,5,5,17]/6+(9*W[17,5,5,18])/8+
W[17,5,5,19]/6-(25*W[17,5,5,20])/24+W[17,5,5,23]/6+
W[17,5,5,26]/6-W[17,5,5,27]/12+W[17,5,5,28]/8-
(3*W[17,5,5,29])/8+W[17,5,5,30]/4-W[17,5,10,2]/6+
W[17,5,10,3]/6-W[17,5,10,16]/2+W[17,5,10,18]/2+
(2*W[17,5,12,2])/3+W[17,5,12,3]/3-(2*W[17,5,12,5])/3-
W[17,5,12,17]/3+(2*W[17,5,12,26])/3-(2*W[17,5,12,28])/3+
W[17,5,15,1]/3-W[17,5,15,3]/2+W[17,5,15,5]/2-
W[17,5,15,20]/3-W[17,5,15,26]/2+W[17,5,15,29]/2+
W[17,5,16,1]/6-(7*W[17,5,16,2])/24-(3*W[17,5,16,3])/8+
W[17,5,16,4]/6-(5*W[17,5,16,5])/4+W[17,5,16,9]/6-
W[17,5,16,10]/6+W[17,5,16,11]/3+(25*W[17,5,16,16])/24+
W[17,5,16,17]/6-W[17,5,16,18]/8+W[17,5,16,19]/24-
(5*W[17,5,16,20])/24+W[17,5,16,21]/3-(5*W[17,5,16,26])/24+
W[17,5,16,27]/24+W[17,5,16,28]/12+W[17,5,16,29]/8-
W[17,5,16,30]/6-W[17,5,17,1]/6-(7*W[17,5,17,2])/24-
W[17,5,17,3]/12+(5*W[17,5,17,4])/24-W[17,5,17,5]/2-
W[17,5,17,6]/6-W[17,5,17,9]/6+(2*W[17,5,17,10])/3+
W[17,5,17,15]/3+(5*W[17,5,17,17])/8-(13*W[17,5,17,18])/24+
W[17,5,17,19]/2-W[17,5,17,24]/3+W[17,5,17,25]/6-
W[17,5,17,27]/8+W[17,5,17,28]/8-(5*W[17,5,17,29])/24-
W[17,5,17,30]/24+W[17,5,18,1]/24+(7*W[17,5,18,2])/12-
W[17,5,18,3]/4-W[17,5,18,4]/6-W[17,5,18,5]/24+
W[17,5,18,6]/6+W[17,5,18,7]/6+W[17,5,18,10]/6-
W[17,5,18,11]/3+W[17,5,18,13]/6+(5*W[17,5,18,16])/24-
(7*W[17,5,18,17])/8+(29*W[17,5,18,18])/24-
(5*W[17,5,18,19])/24-W[17,5,18,21]/3-W[17,5,18,23]/6+
W[17,5,18,24]/3-W[17,5,18,25]/6+(5*W[17,5,18,26])/24-
(5*W[17,5,18,28])/12-W[17,5,18,29]/24+(11*W[17,5,18,30])/24-
W[17,5,19,1]/8-W[17,5,19,2]/12-W[17,5,19,3]/12+
W[17,5,19,4]/12+W[17,5,19,5]/4+W[17,5,19,6]/6-
W[17,5,19,7]/6+W[17,5,19,16]/24+W[17,5,19,17]/3-
(7*W[17,5,19,18])/24+(7*W[17,5,19,20])/24-W[17,5,19,21]/3-
W[17,5,19,24]/3+W[17,5,19,25]/6-W[17,5,19,26]/8-
(5*W[17,5,19,29])/24+W[17,5,19,30]/12+W[17,5,20,1]/24+
(7*W[17,5,20,3])/8+W[17,5,20,4]/6-(25*W[17,5,20,5])/24-
W[17,5,20,7]/6+W[17,5,20,9]/6+W[17,5,20,13]/6-
W[17,5,20,15]/3-W[17,5,20,16]/24-W[17,5,20,17]/6+
W[17,5,20,18]/6-W[17,5,20,19]/24-(13*W[17,5,20,20])/24+
W[17,5,20,21]/3+W[17,5,20,23]/6+W[17,5,20,25]/6+
(5*W[17,5,20,26])/24-W[17,5,20,27]/8-W[17,5,20,28]/24-
W[17,5,20,29]/4-W[17,5,20,30]/24-W[17,5,23,4]/3+
(4*W[17,5,23,5])/3+W[17,5,23,16]/6-W[17,5,23,17]/6-
(4*W[17,5,23,18])/3+W[17,5,23,20]/3+W[17,5,23,26]/6+
W[17,5,23,27]/6-W[17,5,23,29]/6-W[17,5,23,30]/6+
W[17,5,24,1]/3+(2*W[17,5,24,5])/3-(2*W[17,5,24,16])/3-
W[17,5,24,19]/3-W[17,5,26,3]/3+W[17,5,26,18]/3-
W[17,5,27,2]/12-W[17,5,27,3]/12+W[17,5,27,4]/12-
W[17,5,27,5]/6+W[17,5,27,16]/6+W[17,5,27,20]/12-
W[17,5,27,29]/12+W[17,5,28,1]/4-W[17,5,28,2]/12-
W[17,5,28,5]/12+W[17,5,28,16]/6-(5*W[17,5,28,18])/12+
W[17,5,28,20]/6-W[17,5,28,27]/12+W[17,5,29,1]/4+
W[17,5,29,2]/3-W[17,5,29,3]/6+W[17,5,29,16]/12-
W[17,5,29,18]/4-W[17,5,29,20]/4-W[17,5,29,27]/12+
W[17,5,29,29]/12-W[17,5,29,30]/12+W[17,5,30,2]/12-
W[17,5,30,3]/4-W[17,5,30,4]/12+W[17,5,30,5]/6-
W[17,5,30,16]/6+W[17,5,30,18]/3-W[17,5,30,20]/12+
W[17,5,30,29]/12+(4*W[17,10,2,2])/3-W[17,10,2,3]+
(2*W[17,10,2,11])/3-W[17,10,2,16]/3-(2*W[17,10,2,21])/3-
(4*W[17,10,3,2])/3+W[17,10,3,3]+W[17,10,3,5]/3-
(2*W[17,10,3,11])/3-W[17,10,3,17]/3+W[17,10,3,18]/3+
(2*W[17,10,3,21])/3+W[17,10,3,26]/3+W[17,10,3,27]/3+
W[17,10,3,30]/3+W[17,10,5,3]/3-W[17,10,5,18]/3+
W[17,10,10,2]/3-W[17,10,10,3]/3+W[17,10,10,16]-
W[17,10,10,18]+W[17,10,16,2]/3+(2*W[17,10,16,3])/3-
(2*W[17,10,16,11])/3-W[17,10,16,16]+(4*W[17,10,16,18])/3-
(2*W[17,10,16,21])/3-W[17,10,17,3]/3+W[17,10,17,18]/3-
(2*W[17,10,18,2])/3-W[17,10,18,3]/3-W[17,10,18,5]/3+
(2*W[17,10,18,11])/3+W[17,10,18,16]/3+W[17,10,18,17]/3-
(2*W[17,10,18,18])/3+(2*W[17,10,18,21])/3-W[17,10,18,26]/3-
W[17,10,18,27]/3-W[17,10,18,30]/3+W[17,10,26,3]/3-
W[17,10,26,18]/3+W[17,10,27,3]/3-W[17,10,27,18]/3+
W[17,10,30,3]/3-W[17,10,30,18]/3+(5*W[17,16,1,1])/12-
W[17,16,1,2]/24-W[17,16,1,3]/8-W[17,16,1,4]/2+
W[17,16,1,5]/12+W[17,16,1,6]/6+W[17,16,1,9]/6+
W[17,16,1,11]/6+W[17,16,1,13]/3-W[17,16,1,15]/3+
W[17,16,1,16]/8-W[17,16,1,18]/8+W[17,16,1,19]/24-
W[17,16,1,20]/24-W[17,16,1,24]/3+W[17,16,1,25]/6-
W[17,16,1,26]/4-W[17,16,1,27]/8-W[17,16,1,28]/8-
W[17,16,1,29]/24-W[17,16,1,30]/24-(13*W[17,16,2,1])/24-
(5*W[17,16,2,2])/24+W[17,16,2,3]/3+W[17,16,2,4]/8+
W[17,16,2,5]/24-W[17,16,2,7]/3-W[17,16,2,9]/6-
W[17,16,2,10]/6-W[17,16,2,11]/6+W[17,16,2,15]/3+
(7*W[17,16,2,16])/24-W[17,16,2,17]/12-W[17,16,2,18]/6+
(7*W[17,16,2,19])/24+W[17,16,2,20]/2+W[17,16,2,21]/6-
W[17,16,2,25]/6+W[17,16,2,26]/24+W[17,16,2,27]/8-
(5*W[17,16,2,28])/24-W[17,16,2,29]/12+W[17,16,2,30]/8+
(5*W[17,16,3,1])/24+(7*W[17,16,3,2])/12-(5*W[17,16,3,3])/24-
W[17,16,3,4]/3-W[17,16,3,5]/6+W[17,16,3,6]/6+
W[17,16,3,10]/6+W[17,16,3,11]/6-W[17,16,3,13]/3-
W[17,16,3,15]/3+(7*W[17,16,3,16])/24+W[17,16,3,17]/24-
W[17,16,3,19]/12-W[17,16,3,21]/6-W[17,16,3,26]/12-
W[17,16,3,27]/24+W[17,16,3,28]/4-W[17,16,3,29]/8-
(5*W[17,16,3,30])/24-W[17,16,4,1]/4+(5*W[17,16,4,2])/24-
W[17,16,4,3]/6+W[17,16,4,4]/4-W[17,16,4,5]/24-
W[17,16,4,6]/6+W[17,16,4,7]/3-W[17,16,4,11]/6-
W[17,16,4,13]/3+W[17,16,4,16]/8-W[17,16,4,17]/2+
W[17,16,4,18]/2+W[17,16,4,19]/12+(11*W[17,16,4,20])/24-
W[17,16,4,23]/6-W[17,16,4,26]/24+W[17,16,4,27]/6+
(5*W[17,16,4,28])/24-(5*W[17,16,4,29])/24-
(7*W[17,16,4,30])/12+W[17,16,5,1]/12-W[17,16,5,2]/24-
(5*W[17,16,5,3])/12+(3*W[17,16,5,4])/8-(25*W[17,16,5,5])/24-
W[17,16,5,7]/3-W[17,16,5,13]/3+W[17,16,5,15]/3+
(5*W[17,16,5,16])/4-W[17,16,5,17]/6+W[17,16,5,18]/8-
(7*W[17,16,5,19])/24+(7*W[17,16,5,20])/24+W[17,16,5,23]/6+
(5*W[17,16,5,26])/24-W[17,16,5,27]/24-W[17,16,5,28]/3-
W[17,16,5,29]/6+W[17,16,5,30]/12+(2*W[17,16,9,1])/3-
(2*W[17,16,9,2])/3+W[17,16,9,4]/2-W[17,16,9,16]/2+
W[17,16,9,17]-W[17,16,9,20]+W[17,16,9,26]/2+
W[17,16,9,29]/2+W[17,16,9,30]/2-W[17,16,10,2]/3+
W[17,16,10,3]/3-W[17,16,10,5]/6-(4*W[17,16,10,16])/3+
W[17,16,10,17]/6+(4*W[17,16,10,18])/3-W[17,16,10,26]/6-
W[17,16,10,27]/6-W[17,16,10,30]/6+W[17,16,16,1]/24+
W[17,16,16,2]/24+(5*W[17,16,16,3])/24-(5*W[17,16,16,4])/24+
(7*W[17,16,16,5])/12-W[17,16,16,10]/6+W[17,16,16,11]/6+
(11*W[17,16,16,16])/24-W[17,16,16,17]/6-(9*W[17,16,16,18])/8+
W[17,16,16,19]/12+W[17,16,16,21]/6-W[17,16,16,22]/3+
(2*W[17,16,16,23])/3-W[17,16,16,26]/6+W[17,16,16,27]/12+
W[17,16,16,28]/8+(5*W[17,16,16,29])/12+W[17,16,17,1]/6+
W[17,16,17,2]/4+W[17,16,17,3]/24-W[17,16,17,4]/6+
W[17,16,17,6]/6+W[17,16,17,9]/6-W[17,16,17,15]/3+
W[17,16,17,16]/2-(5*W[17,16,17,17])/8+(13*W[17,16,17,18])/24-
W[17,16,17,19]/2+W[17,16,17,20]/24-(2*W[17,16,17,23])/3+
W[17,16,17,24]/3-W[17,16,17,25]/6+W[17,16,17,27]/8-
W[17,16,17,28]/8-(5*W[17,16,17,29])/24-W[17,16,17,30]/6-
W[17,16,18,1]/24+W[17,16,18,3]/6+W[17,16,18,4]/4-
(5*W[17,16,18,5])/24-W[17,16,18,6]/6+W[17,16,18,7]/3+
W[17,16,18,10]/6-W[17,16,18,11]/6+W[17,16,18,13]/3+
W[17,16,18,16]/24+(7*W[17,16,18,17])/8-(29*W[17,16,18,18])/24+
(5*W[17,16,18,19])/24-(7*W[17,16,18,20])/12-W[17,16,18,21]/6-
W[17,16,18,23]/6-W[17,16,18,24]/3+W[17,16,18,25]/6-
(5*W[17,16,18,26])/24+(5*W[17,16,18,28])/12+
(3*W[17,16,18,29])/8+W[17,16,18,30]/4+W[17,16,19,1]/8-
W[17,16,19,2]/24-W[17,16,19,3]/12+W[17,16,19,4]/12-
(7*W[17,16,19,5])/24-W[17,16,19,6]/6+W[17,16,19,7]/3-
W[17,16,19,17]/3+(7*W[17,16,19,18])/24-W[17,16,19,20]/6+
W[17,16,19,21]/6+W[17,16,19,24]/3-W[17,16,19,25]/6+
W[17,16,19,26]/8+W[17,16,19,29]/24-W[17,16,19,30]/24-
(3*W[17,16,20,1])/8+W[17,16,20,2]/3-W[17,16,20,3]/12+
(7*W[17,16,20,4])/24+W[17,16,20,5]/24-W[17,16,20,7]/3-
W[17,16,20,9]/6+W[17,16,20,13]/3+W[17,16,20,15]/3+
W[17,16,20,16]/6-(19*W[17,16,20,17])/24-W[17,16,20,18]/6-
W[17,16,20,19]/12-W[17,16,20,21]/6+W[17,16,20,22]/3+
W[17,16,20,23]/6+W[17,16,20,25]/6-(7*W[17,16,20,26])/24-
W[17,16,20,27]/8+W[17,16,20,28]/8-W[17,16,20,29]/6-
W[17,16,20,30]/12-W[17,16,22,4]/3-W[17,16,22,16]/3+
W[17,16,22,17]/3+W[17,16,22,20]/3+W[17,16,22,26]/3-
W[17,16,22,28]/3-W[17,16,22,29]/3+W[17,16,22,30]/3-
W[17,16,23,4]/6+W[17,16,23,5]/2-W[17,16,23,18]/2+
W[17,16,23,20]/6-W[17,16,24,1]/3+(2*W[17,16,24,5])/3-
(2*W[17,16,24,16])/3+W[17,16,24,19]/3+W[17,16,26,4]/3-
W[17,16,26,18]/3-W[17,16,27,2]/12-W[17,16,27,3]/12+
W[17,16,27,4]/12-W[17,16,27,5]/6+W[17,16,27,16]/6+
W[17,16,27,20]/12-W[17,16,27,29]/12-W[17,16,28,1]/4-
W[17,16,28,2]/6-W[17,16,28,5]/6+W[17,16,28,16]/12+
(5*W[17,16,28,18])/12+W[17,16,28,20]/12+W[17,16,28,27]/12-
W[17,16,28,29]/12-W[17,16,28,30]/12+W[17,16,29,2]/6-
W[17,16,29,3]/6-W[17,16,29,5]/6+W[17,16,29,16]/6+
W[17,16,29,18]/6-W[17,16,29,20]/6-W[17,16,29,30]/6+
W[17,17,1,2]/24-W[17,17,1,3]/8+W[17,17,1,4]/8-
W[17,17,1,5]/6+W[17,17,1,16]/6-W[17,17,1,20]/24-
W[17,17,1,29]/24+W[17,17,2,1]/24-(5*W[17,17,2,2])/6+
(5*W[17,17,2,3])/6-(3*W[17,17,2,4])/8-W[17,17,2,5]/8+
W[17,17,2,10]/6-(3*W[17,17,2,17])/8-W[17,17,2,18]/6+
W[17,17,2,20]/2+W[17,17,2,26]/8-W[17,17,2,28]/12-
W[17,17,2,29]/12-W[17,17,3,1]/8+(5*W[17,17,3,2])/6-
W[17,17,3,3]/3+W[17,17,3,4]/2-W[17,17,3,5]/6-
W[17,17,3,10]/6-W[17,17,3,16]/24-W[17,17,3,17]/4+
(3*W[17,17,3,18])/8-W[17,17,3,19]/12-(5*W[17,17,3,20])/8-
W[17,17,3,27]/24+W[17,17,3,29]/24+W[17,17,3,30]/24+
W[17,17,4,1]/8-(3*W[17,17,4,2])/8+W[17,17,4,3]/2-
(2*W[17,17,4,4])/3+W[17,17,4,5]/24+W[17,17,4,16]/6+
W[17,17,4,17]/4-(3*W[17,17,4,18])/8+W[17,17,4,19]/12+
W[17,17,4,20]/6+W[17,17,4,23]/6+W[17,17,4,27]/24-
W[17,17,5,1]/6-W[17,17,5,2]/8-W[17,17,5,3]/6+
W[17,17,5,4]/24-W[17,17,5,5]/4+W[17,17,5,10]/3-
W[17,17,5,16]/3+(5*W[17,17,5,17])/8+(3*W[17,17,5,18])/8+
(5*W[17,17,5,19])/12-W[17,17,5,23]/6-W[17,17,5,24]/3-
W[17,17,5,26]/8-W[17,17,5,27]/24+W[17,17,5,28]/12-
W[17,17,5,30]/12+W[17,17,10,2]/6-W[17,17,10,3]/6+
W[17,17,10,16]/2-W[17,17,10,18]/2+W[17,17,16,1]/6-
W[17,17,16,3]/24+W[17,17,16,4]/6+W[17,17,16,5]/3+
W[17,17,16,10]/6+W[17,17,16,16]/4-(5*W[17,17,16,17])/8-
(3*W[17,17,16,18])/8-(5*W[17,17,16,19])/12+W[17,17,16,20]/8-
W[17,17,16,23]/3+W[17,17,16,24]/3+W[17,17,16,26]/8+
W[17,17,16,27]/24-W[17,17,16,28]/12-W[17,17,16,29]/8-
(3*W[17,17,17,2])/8-W[17,17,17,3]/4+W[17,17,17,4]/4+
(23*W[17,17,17,5])/24-W[17,17,17,10]/3-(23*W[17,17,17,16])/24+
(3*W[17,17,17,20])/8+W[17,17,17,23]/3+W[17,17,17,29]/8+
W[17,17,17,30]/8-W[17,17,18,2]/6+(3*W[17,17,18,3])/8-
(3*W[17,17,18,4])/8+(17*W[17,17,18,5])/24-W[17,17,18,10]/6-
(17*W[17,17,18,16])/24+W[17,17,18,20]/6+W[17,17,18,23]/6-
W[17,17,18,30]/24-W[17,17,19,3]/12+W[17,17,19,4]/12+
(5*W[17,17,19,5])/12-(5*W[17,17,19,16])/12+W[17,17,19,29]/12+
W[17,17,19,30]/12-W[17,17,20,1]/24+W[17,17,20,2]/2-
(5*W[17,17,20,3])/8+W[17,17,20,4]/6+W[17,17,20,16]/8+
(3*W[17,17,20,17])/8+W[17,17,20,18]/6-W[17,17,20,20]/6-
W[17,17,20,23]/6-W[17,17,20,26]/8+W[17,17,20,28]/12-
W[17,17,20,30]/8+W[17,17,23,4]/6-W[17,17,23,5]/2+
W[17,17,23,18]/2-W[17,17,23,20]/6-W[17,17,24,5]+
W[17,17,24,16]+W[17,18,1,2]/8+W[17,18,1,3]/4-
W[17,18,1,4]/4+W[17,18,1,5]/24+W[17,18,1,11]/6-
W[17,18,1,13]/6-W[17,18,1,16]/24-W[17,18,1,20]/8-
(3*W[17,18,1,29])/8+W[17,18,1,30]/8-W[17,18,2,1]/24-
(5*W[17,18,2,2])/24-W[17,18,2,3]/8+W[17,18,2,4]/4+
W[17,18,2,7]/6+W[17,18,2,10]/6-W[17,18,2,11]/6-
W[17,18,2,16]/12-W[17,18,2,17]/12+W[17,18,2,18]/6-
(11*W[17,18,2,19])/24-W[17,18,2,20]/6+W[17,18,2,21]/6+
W[17,18,2,25]/3+(7*W[17,18,2,26])/24+W[17,18,2,27]/3+
W[17,18,2,28]/12-W[17,18,2,29]/6-W[17,18,2,30]/24-
W[17,18,3,1]/6+W[17,18,3,2]/24+(5*W[17,18,3,3])/24-
W[17,18,3,4]/12-(7*W[17,18,3,5])/24-W[17,18,3,6]/3-
W[17,18,3,10]/6+W[17,18,3,11]/6+W[17,18,3,13]/6+
W[17,18,3,16]/8+(3*W[17,18,3,17])/8+(7*W[17,18,3,18])/24-
W[17,18,3,19]/12-W[17,18,3,20]/6-W[17,18,3,21]/6-
(5*W[17,18,3,26])/24-W[17,18,3,27]/3-W[17,18,3,28]/24+
W[17,18,3,29]/4+W[17,18,3,30]/24+W[17,18,4,1]/6+
W[17,18,4,2]/6+W[17,18,4,3]/12-(5*W[17,18,4,4])/24-
W[17,18,4,5]/8+W[17,18,4,6]/3+W[17,18,4,7]/6-
W[17,18,4,11]/6-W[17,18,4,13]/6+(7*W[17,18,4,16])/24-
(3*W[17,18,4,17])/8-(7*W[17,18,4,18])/24+W[17,18,4,19]/12-
W[17,18,4,20]/24+W[17,18,4,23]/6+(5*W[17,18,4,26])/24+
W[17,18,4,27]/3+W[17,18,4,28]/24-W[17,18,4,29]/24-
W[17,18,4,30]/12+W[17,18,5,1]/8+W[17,18,5,2]/6-
(11*W[17,18,5,3])/24-W[17,18,5,4]/24+W[17,18,5,5]/6-
W[17,18,5,7]/6+W[17,18,5,10]/3-W[17,18,5,13]/6+
W[17,18,5,16]/3-(25*W[17,18,5,17])/24+(29*W[17,18,5,18])/24-
(11*W[17,18,5,19])/24+W[17,18,5,20]/3-W[17,18,5,23]/6+
W[17,18,5,24]/3+(5*W[17,18,5,26])/12-W[17,18,5,27]/6-
(5*W[17,18,5,28])/8-(7*W[17,18,5,29])/24+(5*W[17,18,5,30])/12-
(2*W[17,18,6,3])/3+(2*W[17,18,6,4])/3-W[17,18,10,5]/6+
(2*W[17,18,10,16])/3+W[17,18,10,17]/6-(2*W[17,18,10,18])/3-
W[17,18,10,26]/6-W[17,18,10,27]/6-W[17,18,10,30]/6-
W[17,18,16,1]/8-W[17,18,16,2]/3+W[17,18,16,3]/24+
(11*W[17,18,16,4])/24-W[17,18,16,5]/3+W[17,18,16,10]/6+
W[17,18,16,11]/6-W[17,18,16,16]/6+(25*W[17,18,16,17])/24-
(29*W[17,18,16,18])/24+(11*W[17,18,16,19])/24-
W[17,18,16,20]/6+W[17,18,16,21]/6-W[17,18,16,23]/3-
W[17,18,16,24]/3-(5*W[17,18,16,26])/12+W[17,18,16,27]/6+
(5*W[17,18,16,28])/8+W[17,18,16,29]/6-W[17,18,16,30]/6-
W[17,18,17,2]/4+(13*W[17,18,17,3])/24-(13*W[17,18,17,4])/24-
(13*W[17,18,17,5])/24-W[17,18,17,10]/3+(13*W[17,18,17,16])/24+
W[17,18,17,20]/4+W[17,18,17,23]/3+W[17,18,17,29]/8+
W[17,18,17,30]/12+(5*W[17,18,18,2])/12+(3*W[17,18,18,3])/8-
(3*W[17,18,18,4])/8+(41*W[17,18,18,5])/24+W[17,18,18,7]/6-
W[17,18,18,10]/6-W[17,18,18,11]/6+W[17,18,18,13]/6-
(41*W[17,18,18,16])/24-(5*W[17,18,18,20])/12-W[17,18,18,21]/6+
W[17,18,18,23]/6+(3*W[17,18,18,29])/4+W[17,18,18,30]/3-
(3*W[17,18,19,2])/8-W[17,18,19,3]/12+W[17,18,19,4]/12-
(3*W[17,18,19,5])/8-W[17,18,19,7]/6+(3*W[17,18,19,16])/8+
(3*W[17,18,19,20])/8+W[17,18,19,21]/6-W[17,18,19,29]/3-
(3*W[17,18,19,30])/8+W[17,18,20,1]/24+W[17,18,20,2]/6-
W[17,18,20,3]/4+W[17,18,20,4]/8+W[17,18,20,5]/12-
W[17,18,20,7]/6+W[17,18,20,13]/6+W[17,18,20,17]/12-
W[17,18,20,18]/6+(11*W[17,18,20,19])/24+(5*W[17,18,20,20])/24-
W[17,18,20,21]/6-W[17,18,20,23]/6-W[17,18,20,25]/3-
(7*W[17,18,20,26])/24-W[17,18,20,27]/3-W[17,18,20,28]/12+
W[17,18,20,29]/12-(2*W[17,18,23,5])/3+W[17,18,23,16]/6-
W[17,18,23,17]/6+(2*W[17,18,23,18])/3+W[17,18,23,26]/6+
W[17,18,23,27]/6-W[17,18,23,29]/6-W[17,18,23,30]/6+
W[17,18,24,5]-W[17,18,24,16]+W[17,18,26,2]/6-
W[17,18,26,3]/6+W[17,18,26,4]/6+W[17,18,26,5]/3-
W[17,18,26,16]/3-W[17,18,26,20]/6+W[17,18,26,29]/6-
W[17,18,28,2]/4-W[17,18,28,5]/4+W[17,18,28,16]/4+
W[17,18,28,20]/4-W[17,18,28,29]/12-W[17,18,28,30]/12-
W[17,18,29,1]/4-W[17,18,29,2]/6-W[17,18,29,5]/6+
W[17,18,29,16]/12+(5*W[17,18,29,18])/12+W[17,18,29,20]/12+
W[17,18,29,27]/12-W[17,18,29,29]/12-W[17,18,29,30]/12+
W[17,18,30,2]/12-W[17,18,30,3]/4-W[17,18,30,4]/12+
W[17,18,30,5]/6-W[17,18,30,16]/6+W[17,18,30,18]/3-
W[17,18,30,20]/12+W[17,18,30,29]/12+W[17,19,1,29]/2+
W[17,19,1,30]/2+W[17,19,2,2]/12+W[17,19,2,3]/12-
W[17,19,2,5]/6-W[17,19,2,7]/6+W[17,19,2,10]/6-
W[17,19,2,17]/12-W[17,19,2,18]/6+W[17,19,2,19]/2+
W[17,19,2,20]/6-W[17,19,2,21]/6-W[17,19,2,25]/3-
W[17,19,2,26]/6-W[17,19,2,27]/8+W[17,19,2,28]/24+
W[17,19,2,29]/12-(5*W[17,19,2,30])/24+W[17,19,3,2]/4-
W[17,19,3,10]/6-W[17,19,3,16]/4-W[17,19,3,17]/12+
W[17,19,3,19]/12+W[17,19,3,21]/6+W[17,19,3,26]/8-
W[17,19,3,28]/8+W[17,19,3,29]/8+W[17,19,3,30]/4+
W[17,19,4,5]/4-W[17,19,4,7]/6+W[17,19,4,17]/12-
W[17,19,4,19]/12-W[17,19,4,20]/4+W[17,19,4,23]/6-
W[17,19,4,26]/8+W[17,19,4,28]/8+W[17,19,4,29]/4+
W[17,19,4,30]/8-W[17,19,5,2]/6+W[17,19,5,4]/12+
W[17,19,5,5]/12+W[17,19,5,7]/6-W[17,19,5,10]/6+
W[17,19,5,16]/6+W[17,19,5,17]/2-W[17,19,5,18]/6-
W[17,19,5,19]/12-W[17,19,5,23]/6-W[17,19,5,24]/3+
W[17,19,5,26]/24-W[17,19,5,27]/8-W[17,19,5,28]/6-
(5*W[17,19,5,29])/24+W[17,19,5,30]/12-W[17,19,16,3]/12-
W[17,19,16,5]/6+W[17,19,16,10]/6-W[17,19,16,16]/12-
W[17,19,16,17]/2+W[17,19,16,18]/6+W[17,19,16,19]/12+
W[17,19,16,20]/6-W[17,19,16,21]/6+W[17,19,16,23]/6+
W[17,19,16,24]/3-W[17,19,16,26]/24+W[17,19,16,27]/8+
W[17,19,16,28]/6-W[17,19,16,29]/6-W[17,19,16,30]/12-
W[17,19,17,2]/12-W[17,19,17,3]/12+W[17,19,17,4]/12+
W[17,19,17,5]/3+W[17,19,17,10]/6-W[17,19,17,16]/3+
W[17,19,17,20]/12-W[17,19,17,23]/6-W[17,19,17,29]/6-
W[17,19,17,30]/24-W[17,19,18,2]/3-W[17,19,18,5]/3-
W[17,19,18,7]/6-W[17,19,18,10]/6+W[17,19,18,16]/3+
W[17,19,18,20]/3+W[17,19,18,21]/6+W[17,19,18,23]/6-
(7*W[17,19,18,29])/24-(7*W[17,19,18,30])/24+W[17,19,19,2]/3+
W[17,19,19,3]/12-W[17,19,19,4]/12-W[17,19,19,5]/12+
W[17,19,19,7]/6+W[17,19,19,16]/12-W[17,19,19,20]/3-
W[17,19,19,21]/6-W[17,19,19,29]/24-W[17,19,19,30]/6-
W[17,19,20,2]/6-W[17,19,20,4]/12+W[17,19,20,7]/6+
W[17,19,20,16]/6+W[17,19,20,17]/12+W[17,19,20,18]/6-
W[17,19,20,19]/2-W[17,19,20,20]/12+W[17,19,20,21]/6-
W[17,19,20,23]/6+W[17,19,20,25]/3+W[17,19,20,26]/6+
W[17,19,20,27]/8-W[17,19,20,28]/24-W[17,19,20,29]/12-
W[17,19,20,30]/6-W[17,19,27,2]/4-W[17,19,27,5]/4+
W[17,19,27,16]/4+W[17,19,27,20]/4-W[17,19,27,29]/12-
W[17,19,27,30]/12+W[17,19,29,1]/4+W[17,19,29,2]/6+
W[17,19,29,5]/6-W[17,19,29,16]/12-(5*W[17,19,29,18])/12-
W[17,19,29,20]/12-W[17,19,29,27]/12+W[17,19,29,29]/12+
W[17,19,29,30]/12+W[17,19,30,1]/4+W[17,19,30,2]/6+
W[17,19,30,5]/6-W[17,19,30,16]/12-(5*W[17,19,30,18])/12-
W[17,19,30,20]/12-W[17,19,30,27]/12+W[17,19,30,29]/12+
W[17,19,30,30]/12+W[17,20,1,5]/8+W[17,20,1,6]/6-
W[17,20,1,13]/6-W[17,20,1,17]/24+W[17,20,1,19]/24+
W[17,20,1,20]/24-W[17,20,1,24]/6+W[17,20,1,26]/24+
W[17,20,1,27]/12+W[17,20,1,28]/24-W[17,20,1,29]/24+
(11*W[17,20,2,2])/24-(3*W[17,20,2,3])/8-(3*W[17,20,2,4])/8+
(5*W[17,20,2,5])/24+W[17,20,2,7]/6-W[17,20,2,10]/6+
W[17,20,2,16]/3+(3*W[17,20,2,17])/8-W[17,20,2,19]/8+
W[17,20,2,20]/6-W[17,20,2,21]/6-W[17,20,2,26]/6+
W[17,20,2,28]/6+W[17,20,2,29]/6-W[17,20,2,30]/8-
W[17,20,3,1]/4-(13*W[17,20,3,2])/24-(11*W[17,20,3,3])/24+
W[17,20,3,4]/8+(5*W[17,20,3,5])/12-W[17,20,3,6]/6+
W[17,20,3,10]/6+W[17,20,3,13]/6+(2*W[17,20,3,15])/3-
W[17,20,3,16]/6-(7*W[17,20,3,17])/12-W[17,20,3,18]/6+
W[17,20,3,20]/24+W[17,20,3,21]/6+(5*W[17,20,3,26])/24+
W[17,20,3,27]/8-W[17,20,3,28]/4+W[17,20,3,29]/12+
W[17,20,3,30]/6-(3*W[17,20,4,2])/8-W[17,20,4,3]/24+
W[17,20,4,5]/24+W[17,20,4,6]/6+W[17,20,4,7]/6+
W[17,20,4,9]/3-W[17,20,4,13]/6-(7*W[17,20,4,16])/24+
(13*W[17,20,4,17])/24+(3*W[17,20,4,18])/8-W[17,20,4,19]/6-
W[17,20,4,20]/4-W[17,20,4,23]/6+W[17,20,4,26]/8+
W[17,20,4,27]/24-W[17,20,4,28]/12+W[17,20,4,29]/6+
(7*W[17,20,4,30])/24+(5*W[17,20,5,1])/24+(5*W[17,20,5,2])/24+
(13*W[17,20,5,3])/12+(5*W[17,20,5,4])/24-(19*W[17,20,5,5])/24-
W[17,20,5,7]/6-W[17,20,5,10]/6-W[17,20,5,13]/6-
(2*W[17,20,5,15])/3-W[17,20,5,16]/24+W[17,20,5,17]/12+
W[17,20,5,18]/6+W[17,20,5,19]/8-W[17,20,5,20]/2+
W[17,20,5,23]/6+W[17,20,5,24]/6-W[17,20,5,26]/24+
W[17,20,5,28]/4-W[17,20,5,29]/24-W[17,20,5,30]/24+
W[17,20,16,2]/3+W[17,20,16,3]/12+W[17,20,16,4]/24+
(5*W[17,20,16,5])/24-W[17,20,16,9]/3-W[17,20,16,10]/6+
W[17,20,16,16]/24-W[17,20,16,17]/24-W[17,20,16,18]/24-
W[17,20,16,19]/12-W[17,20,16,20]/24-W[17,20,16,21]/6+
W[17,20,16,22]/3-W[17,20,16,24]/6-W[17,20,16,26]/12-
W[17,20,16,27]/24+W[17,20,16,28]/24-(5*W[17,20,16,29])/24+
W[17,20,16,30]/6-W[17,20,17,1]/24+(3*W[17,20,17,2])/8-
(7*W[17,20,17,3])/12+(5*W[17,20,17,4])/24-W[17,20,17,5]/12-
W[17,20,17,6]/6+W[17,20,17,10]/6-(5*W[17,20,17,16])/24+
(3*W[17,20,17,17])/8+W[17,20,17,18]/12+W[17,20,17,19]/12-
W[17,20,17,20]/24+W[17,20,17,24]/6-W[17,20,17,27]/24-
W[17,20,17,29]/8+W[17,20,17,30]/12+W[17,20,18,1]/4-
W[17,20,18,2]/6-W[17,20,18,3]/4+(5*W[17,20,18,4])/24-
W[17,20,18,5]/12-W[17,20,18,6]/6+W[17,20,18,7]/6+
W[17,20,18,10]/6+W[17,20,18,13]/6-W[17,20,18,16]/8+
W[17,20,18,17]/4-W[17,20,18,18]/8+(3*W[17,20,18,19])/8-
W[17,20,18,20]/12+W[17,20,18,21]/6-W[17,20,18,23]/6-
W[17,20,18,24]/6-W[17,20,18,25]/3-W[17,20,18,26]/24-
(5*W[17,20,18,27])/12-(5*W[17,20,18,28])/24+W[17,20,18,29]/24+
W[17,20,18,30]/8-(5*W[17,20,19,1])/24+W[17,20,19,2]/24-
W[17,20,19,4]/6+W[17,20,19,5]/8+W[17,20,19,6]/6-
W[17,20,19,7]/6-W[17,20,19,17]/12+W[17,20,19,18]/8-
(5*W[17,20,19,19])/12+W[17,20,19,20]/3-W[17,20,19,21]/6+
W[17,20,19,24]/6+W[17,20,19,25]/3+(5*W[17,20,19,27])/24-
(5*W[17,20,19,29])/24-W[17,20,19,30]/8+W[17,20,20,1]/24+
W[17,20,20,2]/6-W[17,20,20,3]/24+(7*W[17,20,20,4])/12-
(7*W[17,20,20,5])/12-W[17,20,20,7]/6+W[17,20,20,13]/6-
W[17,20,20,16]/24-W[17,20,20,17]/24+W[17,20,20,19]/4-
W[17,20,20,20]/2+W[17,20,20,21]/6-W[17,20,20,22]/3+
W[17,20,20,23]/6+W[17,20,20,26]/8-W[17,20,20,27]/8-
(7*W[17,20,20,28])/24-W[17,20,20,30]/24+W[17,20,22,4]/3+
W[17,20,22,16]/3-W[17,20,22,17]/3-W[17,20,22,20]/3-
W[17,20,22,26]/3+W[17,20,22,28]/3+W[17,20,22,29]/3-
W[17,20,22,30]/3-W[17,20,23,4]+W[17,20,23,5]/3+
W[17,20,23,16]/6-W[17,20,23,17]/6-W[17,20,23,18]/3+
W[17,20,23,20]+W[17,20,23,26]/6+W[17,20,23,27]/6-
W[17,20,23,29]/6-W[17,20,23,30]/6+W[17,20,27,1]/4+
W[17,20,27,2]/6+W[17,20,27,5]/6-W[17,20,27,16]/12-
(5*W[17,20,27,18])/12-W[17,20,27,20]/12-W[17,20,27,27]/12+
W[17,20,27,29]/12+W[17,20,27,30]/12+W[17,20,28,1]/4+
W[17,20,28,2]/6+W[17,20,28,5]/6-W[17,20,28,16]/12-
(5*W[17,20,28,18])/12-W[17,20,28,20]/12-W[17,20,28,27]/12+
W[17,20,28,29]/12+W[17,20,28,30]/12+W[17,20,30,2]/6-
W[17,20,30,3]/6-W[17,20,30,5]/6+W[17,20,30,16]/6+
W[17,20,30,18]/6-W[17,20,30,20]/6-W[17,20,30,30]/6+
W[17,23,4,4]-(2*W[17,23,4,7])/3+(2*W[17,23,4,13])/3-
W[17,23,4,16]/3+W[17,23,4,17]/3-W[17,23,4,18]/3-
(2*W[17,23,4,20])/3-W[17,23,4,26]/3-W[17,23,4,27]/3+
W[17,23,4,29]/3+W[17,23,4,30]/3-(2*W[17,23,5,4])/3+
W[17,23,5,5]+(2*W[17,23,5,7])/3+(2*W[17,23,5,13])/3-
(4*W[17,23,5,18])/3-W[17,23,5,20]/3-W[17,23,16,4]/3+
W[17,23,16,18]/3+W[17,23,17,4]/3-W[17,23,17,18]/3+
W[17,23,18,4]/3-W[17,23,18,5]/3-(2*W[17,23,18,7])/3-
(2*W[17,23,18,13])/3+W[17,23,18,16]/3-W[17,23,18,17]/3+
(2*W[17,23,18,18])/3+(2*W[17,23,18,20])/3+W[17,23,18,26]/3+
W[17,23,18,27]/3-W[17,23,18,29]/3-W[17,23,18,30]/3-
W[17,23,20,4]+W[17,23,20,5]/3+(2*W[17,23,20,7])/3-
(2*W[17,23,20,13])/3+(2*W[17,23,20,20])/3+W[17,23,23,4]/3-
W[17,23,23,5]+W[17,23,23,18]-W[17,23,23,20]/3-
W[17,23,26,4]/3+W[17,23,26,18]/3-W[17,23,27,4]/3+
W[17,23,27,18]/3+W[17,23,29,4]/3-W[17,23,29,18]/3+
W[17,23,30,4]/3-W[17,23,30,18]/3-W[17,24,1,2]/6-
W[17,24,1,3]/6+W[17,24,1,4]/6+W[17,24,1,5]/3-
W[17,24,1,16]/3+W[17,24,1,20]/6-W[17,24,1,29]/6-
W[17,24,1,30]/3+W[17,24,5,1]/3-W[17,24,5,2]/6+
W[17,24,5,3]/6+W[17,24,5,4]/6+W[17,24,5,5]/3-
W[17,24,5,16]+W[17,24,5,17]/3-W[17,24,5,18]/3+
W[17,24,5,19]/3-W[17,24,5,20]/6-W[17,24,5,26]/3+
W[17,24,5,27]/3+(2*W[17,24,5,28])/3+W[17,24,5,29]/6-
W[17,24,5,30]/3-W[17,24,16,1]/3+W[17,24,16,2]/6-
W[17,24,16,3]/6-W[17,24,16,4]/6+W[17,24,16,5]-
W[17,24,16,16]/3-W[17,24,16,17]/3+W[17,24,16,18]/3-
W[17,24,16,19]/3+W[17,24,16,20]/6+W[17,24,16,26]/3-
W[17,24,16,27]/3-(2*W[17,24,16,28])/3-W[17,24,16,29]/6+
W[17,24,16,30]/3+W[17,24,17,2]/6-W[17,24,17,3]/6+
W[17,24,17,4]/6+W[17,24,17,5]/3-W[17,24,17,16]/3-
W[17,24,17,20]/6+W[17,24,17,29]/6-W[17,24,18,2]/6+
W[17,24,18,3]/6-W[17,24,18,4]/6-W[17,24,18,5]/3+
W[17,24,18,16]/3+W[17,24,18,20]/6-W[17,24,18,29]/6+
W[17,24,19,2]/6+W[17,24,19,3]/6-W[17,24,19,4]/6+
W[17,24,19,5]/3-W[17,24,19,16]/3-W[17,24,19,20]/6+
W[17,24,19,29]/6+W[17,24,19,30]/3-2*W[17,24,24,5]+
2*W[17,24,24,16]-W[17,24,26,2]/6+W[17,24,26,3]/6-
W[17,24,26,4]/6-W[17,24,26,5]/3+W[17,24,26,16]/3+
W[17,24,26,20]/6-W[17,24,26,29]/6+W[17,24,27,2]/6-
W[17,24,27,3]/6+W[17,24,27,4]/6+W[17,24,27,5]/3-
W[17,24,27,16]/3-W[17,24,27,20]/6+W[17,24,27,29]/6+
W[17,24,28,2]/6-W[17,24,28,3]/6+W[17,24,28,4]/6+
W[17,24,28,5]/3-W[17,24,28,16]/3-W[17,24,28,20]/6+
W[17,24,28,29]/6-W[17,24,30,2]/6+W[17,24,30,3]/6-
W[17,24,30,4]/6-W[17,24,30,5]/3+W[17,24,30,16]/3+
W[17,24,30,20]/6-W[17,24,30,29]/6-W[17,27,26,2]/12-
W[17,27,26,5]/12+W[17,27,26,10]/6+W[17,27,26,16]/12+
W[17,27,26,20]/12-W[17,27,26,23]/6-(7*W[17,27,26,29])/24-
W[17,27,26,30]/8-(5*W[17,27,27,2])/24-W[17,27,27,3]/8+
W[17,27,27,4]/8+W[17,27,27,5]/6-W[17,27,27,7]/6+
W[17,27,27,10]/6+W[17,27,27,11]/6-W[17,27,27,13]/6-
W[17,27,27,16]/6+(5*W[17,27,27,20])/24+W[17,27,27,21]/6-
W[17,27,27,23]/6-W[17,27,27,29]/8+W[17,27,27,30]/24-
W[17,27,28,2]/24-W[17,27,28,3]/12+W[17,27,28,4]/12+
W[17,27,28,5]/8-W[17,27,28,7]/6-W[17,27,28,16]/8+
W[17,27,28,20]/24+W[17,27,28,21]/6+W[17,27,28,30]/8-
W[17,27,29,1]/12+W[17,27,29,2]/6-W[17,27,29,3]/12-
W[17,27,29,4]/8-W[17,27,29,7]/6+W[17,27,29,13]/6+
W[17,27,29,16]/24-W[17,27,29,17]/12-W[17,27,29,18]/24+
(5*W[17,27,29,19])/24-W[17,27,29,21]/6+W[17,27,29,23]/6-
(7*W[17,27,29,26])/24-W[17,27,29,27]/8+W[17,27,29,29]/8-
W[17,27,29,30]/24+W[17,27,30,1]/8+W[17,27,30,2]/6-
W[17,27,30,4]/8-W[17,27,30,5]/4+W[17,27,30,10]/6-
W[17,27,30,11]/6-W[17,27,30,17]/12+W[17,27,30,19]/8+
W[17,27,30,20]/24-W[17,27,30,21]/6+W[17,27,30,23]/6-
W[17,27,30,26]/8+W[17,27,30,27]/24+W[17,27,30,28]/8-
W[17,27,30,29]/24-W[17,27,30,30]/6-W[17,28,26,2]/12-
W[17,28,26,5]/12+W[17,28,26,10]/6+W[17,28,26,16]/12+
W[17,28,26,20]/12-W[17,28,26,23]/6-W[17,28,26,29]/4-
W[17,28,26,30]/8-W[17,28,27,2]/12-W[17,28,27,3]/6+
W[17,28,27,4]/6+W[17,28,27,5]/12-W[17,28,27,7]/6+
W[17,28,27,10]/6-W[17,28,27,16]/12+W[17,28,27,20]/12+
W[17,28,27,21]/6-W[17,28,27,23]/6-W[17,28,27,29]/24+
W[17,28,27,30]/24+W[17,28,28,2]/12+W[17,28,28,5]/12-
W[17,28,28,7]/6-W[17,28,28,16]/12-W[17,28,28,20]/12+
W[17,28,28,21]/6+W[17,28,28,29]/8+W[17,28,28,30]/4-
W[17,28,29,1]/12+W[17,28,29,2]/6+W[17,28,29,3]/12-
W[17,28,29,4]/12-W[17,28,29,7]/6-W[17,28,29,17]/12+
W[17,28,29,18]/12+W[17,28,29,19]/12-W[17,28,29,21]/6+
W[17,28,29,23]/6-W[17,28,29,26]/4-W[17,28,29,27]/24+
W[17,28,29,28]/8+W[17,28,29,29]/6+W[17,28,30,1]/12+
W[17,28,30,3]/12-W[17,28,30,4]/12-W[17,28,30,5]/6+
W[17,28,30,10]/6-W[17,28,30,17]/12-W[17,28,30,18]/12+
W[17,28,30,19]/12-W[17,28,30,21]/6+W[17,28,30,23]/6-
W[17,28,30,26]/8+W[17,28,30,27]/24+W[17,28,30,28]/4-
W[17,28,30,30]/6-W[17,29,26,2]/8+W[17,29,26,3]/24+
W[17,29,26,4]/24-W[17,29,26,5]/12-W[17,29,26,6]/6+
W[17,29,26,10]/6-W[17,29,26,16]/3-W[17,29,26,18]/12+
W[17,29,26,19]/12+W[17,29,26,20]/8+W[17,29,26,23]/6+
W[17,29,26,24]/6+W[17,29,26,26]/8-W[17,29,26,27]/24-
W[17,29,26,28]/12-W[17,29,26,29]/8+(5*W[17,29,26,30])/24+
W[17,29,27,1]/8-W[17,29,27,2]/6-W[17,29,27,3]/12-
W[17,29,27,4]/24-W[17,29,27,5]/6-W[17,29,27,6]/6+
W[17,29,27,7]/6+W[17,29,27,10]/6+W[17,29,27,13]/6-
W[17,29,27,16]/12+W[17,29,27,17]/12+W[17,29,27,19]/8-
(7*W[17,29,27,20])/24+W[17,29,27,21]/6+W[17,29,27,23]/6-
W[17,29,27,24]/6-W[17,29,27,26]/24-(5*W[17,29,27,27])/24-
W[17,29,27,28]/8+W[17,29,27,29]/12+W[17,29,27,30]/12+
W[17,29,28,1]/8-W[17,29,28,2]/24+W[17,29,28,3]/12-
W[17,29,28,5]/8-W[17,29,28,6]/6+W[17,29,28,7]/6+
W[17,29,28,16]/6+W[17,29,28,17]/12+W[17,29,28,18]/8-
(5*W[17,29,28,20])/12+W[17,29,28,21]/6-W[17,29,28,24]/6-
W[17,29,28,26]/12-W[17,29,28,27]/8+W[17,29,28,28]/12+
(7*W[17,29,28,29])/24-W[17,29,28,30]/24+W[17,29,29,2]/8+
W[17,29,29,3]/24-W[17,29,29,4]/12+W[17,29,29,5]/8+
W[17,29,29,7]/6-W[17,29,29,13]/6+(3*W[17,29,29,16])/8-
W[17,29,29,17]/8+W[17,29,29,18]/8-W[17,29,29,19]/4-
W[17,29,29,21]/6-W[17,29,29,23]/6-W[17,29,29,26]/8+
W[17,29,29,27]/12+(7*W[17,29,29,28])/24-(7*W[17,29,29,30])/24-
W[17,29,30,1]/12+W[17,29,30,2]/8-W[17,29,30,3]/24-
W[17,29,30,4]/24+W[17,29,30,5]/12+W[17,29,30,10]/6-
W[17,29,30,17]/6-W[17,29,30,18]/12-W[17,29,30,19]/6+
(3*W[17,29,30,20])/8-W[17,29,30,21]/6-W[17,29,30,23]/6+
W[17,29,30,24]/6+(5*W[17,29,30,26])/24+W[17,29,30,27]/12-
W[17,29,30,28]/24-(7*W[17,29,30,29])/24-W[17,29,30,30]/24-
W[17,30,26,2]/4-W[17,30,26,3]/12+W[17,30,26,4]/6-
W[17,30,26,5]/6-W[17,30,26,6]/6-W[17,30,26,9]/6+
W[17,30,26,10]/6+W[17,30,26,15]/3-W[17,30,26,16]/4-
W[17,30,26,18]/12+W[17,30,26,19]/12-W[17,30,26,20]/12+
W[17,30,26,23]/3+W[17,30,26,25]/6+W[17,30,26,26]/8-
W[17,30,26,27]/12+W[17,30,26,28]/24+W[17,30,26,29]/12+
W[17,30,26,30]/6+(5*W[17,30,27,1])/24-W[17,30,27,2]/6-
(5*W[17,30,27,3])/24-W[17,30,27,4]/3-(7*W[17,30,27,5])/24-
W[17,30,27,6]/6+W[17,30,27,7]/3+W[17,30,27,10]/6+
W[17,30,27,11]/6+W[17,30,27,13]/3-W[17,30,27,16]/8-
W[17,30,27,17]/12-W[17,30,27,19]/8-(3*W[17,30,27,20])/8+
W[17,30,27,21]/6+W[17,30,27,23]/3+W[17,30,27,25]/6-
W[17,30,27,26]/12-(7*W[17,30,27,27])/24-W[17,30,27,28]/12+
W[17,30,27,29]/6+W[17,30,27,30]/12+(5*W[17,30,28,1])/24-
W[17,30,28,2]/24+W[17,30,28,3]/12-(7*W[17,30,28,5])/24-
W[17,30,28,6]/6+W[17,30,28,7]/3+W[17,30,28,16]/12+
W[17,30,28,17]/12+W[17,30,28,18]/24-W[17,30,28,20]/3+
W[17,30,28,21]/6-W[17,30,28,25]/6+W[17,30,28,26]/24-
W[17,30,28,27]/12+W[17,30,28,28]/12+(5*W[17,30,28,29])/24-
W[17,30,28,30]/8+(7*W[17,30,29,1])/24+W[17,30,29,2]/8+
W[17,30,29,3]/8+W[17,30,29,4]/24+W[17,30,29,5]/4+
W[17,30,29,7]/3-W[17,30,29,9]/6-W[17,30,29,13]/3-
W[17,30,29,15]/3+(5*W[17,30,29,16])/24+W[17,30,29,17]/4+
W[17,30,29,18]/24-W[17,30,29,19]/6-W[17,30,29,21]/6-
W[17,30,29,23]/3-W[17,30,29,25]/6+W[17,30,29,26]/12+
W[17,30,29,27]/6+(5*W[17,30,29,28])/24-W[17,30,29,30]/8-
W[17,30,30,1]/24+W[17,30,30,2]/6+W[17,30,30,3]/24+
(5*W[17,30,30,4])/24+W[17,30,30,5]/8-W[17,30,30,9]/6+
W[17,30,30,10]/6-W[17,30,30,11]/6+W[17,30,30,17]/12-
W[17,30,30,18]/24-W[17,30,30,19]/12+(5*W[17,30,30,20])/24-
W[17,30,30,21]/6-W[17,30,30,23]/3+W[17,30,30,26]/6+
W[17,30,30,27]/12-W[17,30,30,28]/8-W[17,30,30,29]/8+
W[17,30,30,30]/24+W[18,1,1,2]/24+W[18,1,1,5]/24-
W[18,1,1,16]/24-W[18,1,1,20]/24+(13*W[18,1,1,29])/24+
(13*W[18,1,1,30])/24+W[18,1,2,1]/8-(5*W[18,1,2,2])/24-
W[18,1,2,3]/8-W[18,1,2,4]/3+W[18,1,2,5]/12+
W[18,1,2,11]/3+W[18,1,2,16]/12+W[18,1,2,17]/4-
W[18,1,2,18]/3+(11*W[18,1,2,19])/24-W[18,1,2,20]/6-
W[18,1,2,25]/3-W[18,1,2,26]/8+W[18,1,2,27]/24-
W[18,1,2,28]/8-W[18,1,2,29]/12-W[18,1,2,30]/12-
(5*W[18,1,3,2])/24-(5*W[18,1,3,5])/12+(5*W[18,1,3,16])/24+
W[18,1,3,17]/24-W[18,1,3,19]/24+(5*W[18,1,3,20])/12+
(5*W[18,1,3,26])/12-(5*W[18,1,3,28])/12-(3*W[18,1,3,29])/8+
W[18,1,3,30]/24-(5*W[18,1,4,2])/12-(5*W[18,1,4,5])/24+
(5*W[18,1,4,16])/12-W[18,1,4,17]/24+W[18,1,4,19]/24+
(5*W[18,1,4,20])/24-(5*W[18,1,4,26])/12+(5*W[18,1,4,28])/12+
W[18,1,4,29]/24-(3*W[18,1,4,30])/8+W[18,1,5,1]/8+
W[18,1,5,2]/12-W[18,1,5,3]/3-W[18,1,5,4]/8-
(5*W[18,1,5,5])/24+W[18,1,5,13]/3-W[18,1,5,16]/6+
(11*W[18,1,5,17])/24-W[18,1,5,18]/3+W[18,1,5,19]/4+
W[18,1,5,20]/12-W[18,1,5,24]/3-W[18,1,5,26]/8+
W[18,1,5,27]/24-W[18,1,5,28]/8-W[18,1,5,29]/12-
W[18,1,5,30]/12+(2*W[18,1,11,2])/3-(2*W[18,1,11,16])/3+
(2*W[18,1,13,5])/3-(2*W[18,1,13,20])/3-W[18,1,16,1]/8-
W[18,1,16,2]/12+W[18,1,16,3]/8+W[18,1,16,4]/3+
W[18,1,16,5]/6-W[18,1,16,11]/3+(5*W[18,1,16,16])/24-
(11*W[18,1,16,17])/24+W[18,1,16,18]/3-W[18,1,16,19]/4-
W[18,1,16,20]/12+W[18,1,16,24]/3+W[18,1,16,26]/8-
W[18,1,16,27]/24+W[18,1,16,28]/8+W[18,1,16,29]/12+
W[18,1,16,30]/12+W[18,1,17,2]/3-W[18,1,17,3]/8+
W[18,1,17,4]/8+(13*W[18,1,17,5])/24-(13*W[18,1,17,16])/24-
W[18,1,17,20]/3-(5*W[18,1,17,29])/24+W[18,1,17,30]/24-
(5*W[18,1,18,2])/12-(5*W[18,1,18,5])/12+(5*W[18,1,18,16])/12+
(5*W[18,1,18,20])/12-W[18,1,18,29]/24-W[18,1,18,30]/24+
(13*W[18,1,19,2])/24+W[18,1,19,3]/8-W[18,1,19,4]/8+
W[18,1,19,5]/3-W[18,1,19,16]/3-(13*W[18,1,19,20])/24+
W[18,1,19,29]/24-(5*W[18,1,19,30])/24-W[18,1,20,1]/8+
W[18,1,20,2]/6+W[18,1,20,3]/3+W[18,1,20,4]/8-
W[18,1,20,5]/12-W[18,1,20,13]/3-W[18,1,20,16]/12-
W[18,1,20,17]/4+W[18,1,20,18]/3-(11*W[18,1,20,19])/24+
(5*W[18,1,20,20])/24+W[18,1,20,25]/3+W[18,1,20,26]/8-
W[18,1,20,27]/24+W[18,1,20,28]/8+W[18,1,20,29]/12+
W[18,1,20,30]/12-(2*W[18,1,24,5])/3+(2*W[18,1,24,16])/3-
(2*W[18,1,25,2])/3+(2*W[18,1,25,20])/3+W[18,1,26,2]/12+
W[18,1,26,3]/6-W[18,1,26,4]/6-W[18,1,26,5]/12+
W[18,1,26,16]/12-W[18,1,26,20]/12-W[18,1,26,29]/12+
W[18,1,26,30]/12-W[18,1,28,2]/12-W[18,1,28,3]/6+
W[18,1,28,4]/6+W[18,1,28,5]/12-W[18,1,28,16]/12+
W[18,1,28,20]/12+W[18,1,28,29]/12-W[18,1,28,30]/12+
W[18,1,29,1]/4-W[18,1,29,3]/4-W[18,1,29,4]/12+
W[18,1,29,5]/12-W[18,1,29,18]/12+W[18,1,29,20]/12-
W[18,1,29,27]/12+W[18,1,29,29]/12+W[18,1,30,1]/4+
W[18,1,30,2]/12-W[18,1,30,3]/12-W[18,1,30,4]/4+
W[18,1,30,16]/12-W[18,1,30,18]/12-W[18,1,30,27]/12+
W[18,1,30,30]/12+W[18,2,1,1]/12-W[18,2,1,2]/24-
(5*W[18,2,1,3])/24-(3*W[18,2,1,4])/8+W[18,2,1,6]/6+
W[18,2,1,11]/3+W[18,2,1,13]/6-W[18,2,1,18]/6+
W[18,2,1,19]/12-W[18,2,1,20]/24+W[18,2,1,24]/6-
W[18,2,1,25]/3-W[18,2,1,26]/6-W[18,2,1,27]/12-
W[18,2,1,28]/6-W[18,2,1,29]/24-W[18,2,2,1]/8-
(5*W[18,2,2,2])/12+W[18,2,2,3]/4+W[18,2,2,4]/24-
W[18,2,2,5]/12+W[18,2,2,16]/12-W[18,2,2,17]/6-
(3*W[18,2,2,18])/4+(13*W[18,2,2,19])/24+(5*W[18,2,2,20])/24-
W[18,2,2,27]/8-W[18,2,2,28]/4-W[18,2,2,29]/8+
W[18,2,2,30]/24-W[18,2,3,1]/8+W[18,2,3,2]/4+
(5*W[18,2,3,3])/24+W[18,2,3,4]/24+W[18,2,3,5]/24+
W[18,2,3,6]/6-W[18,2,3,13]/6-W[18,2,3,17]/6+
(5*W[18,2,3,18])/24-W[18,2,3,20]/8+W[18,2,3,26]/12+
W[18,2,3,27]/12-W[18,2,3,28]/24-W[18,2,3,29]/24+
W[18,2,4,1]/8-W[18,2,4,2]/24+W[18,2,4,3]/8+W[18,2,4,4]/6-
W[18,2,4,5]/12-W[18,2,4,6]/6+W[18,2,4,7]/6-
W[18,2,4,11]/3-W[18,2,4,13]/6+W[18,2,4,17]/6+
W[18,2,4,18]/6-W[18,2,4,19]/8+W[18,2,4,20]/12+
W[18,2,4,23]/6+W[18,2,4,26]/8+W[18,2,4,28]/6+
W[18,2,4,29]/12-W[18,2,4,30]/24+W[18,2,5,1]/12+
W[18,2,5,3]/24+W[18,2,5,4]/12-W[18,2,5,5]/8-
W[18,2,5,7]/6-W[18,2,5,10]/3+W[18,2,5,13]/6+
W[18,2,5,16]/6+W[18,2,5,17]/4-(3*W[18,2,5,18])/8+
W[18,2,5,19]/24+W[18,2,5,20]/6-W[18,2,5,23]/6+
W[18,2,5,24]/6+W[18,2,5,26]/12-W[18,2,5,27]/6-
W[18,2,5,28]/12+W[18,2,5,29]/12+W[18,2,5,30]/6+
W[18,2,7,2]/6+(2*W[18,2,7,18])/3-W[18,2,7,19]/6-
(2*W[18,2,7,20])/3+W[18,2,7,27]/6+W[18,2,7,28]/6+
W[18,2,7,29]/6-W[18,2,16,1]/12+W[18,2,16,2]/12+
W[18,2,16,4]/12+W[18,2,16,5]/3-W[18,2,16,16]/12+
W[18,2,16,17]/12+W[18,2,16,19]/6-W[18,2,16,20]/4-
W[18,2,16,23]/6-W[18,2,16,24]/6-(7*W[18,2,16,26])/24+
W[18,2,16,27]/24+W[18,2,16,28]/4+W[18,2,16,29]/4+
W[18,2,17,1]/12-W[18,2,17,2]/4-W[18,2,17,3]/6+
W[18,2,17,4]/6-W[18,2,17,6]/6+W[18,2,17,10]/3-
W[18,2,17,16]/12-W[18,2,17,17]/6+W[18,2,17,18]/6-
W[18,2,17,19]/6-W[18,2,17,20]/6+W[18,2,17,23]/6-
W[18,2,17,24]/6+W[18,2,17,25]/3+W[18,2,17,27]/8+
(5*W[18,2,17,28])/24-W[18,2,17,30]/8-W[18,2,18,1]/12-
(3*W[18,2,18,2])/4+(5*W[18,2,18,3])/24+W[18,2,18,4]/12-
(5*W[18,2,18,5])/8-W[18,2,18,6]/6+W[18,2,18,7]/6+
W[18,2,18,13]/6+W[18,2,18,17]/12-(31*W[18,2,18,18])/24+
(17*W[18,2,18,19])/24+(7*W[18,2,18,20])/12+W[18,2,18,23]/6+
W[18,2,18,24]/6-W[18,2,18,25]/3+(13*W[18,2,18,26])/24-
(3*W[18,2,18,28])/8-W[18,2,18,29]/2-W[18,2,18,30]/24+
W[18,2,19,1]/4+(3*W[18,2,19,2])/8+W[18,2,19,3]/12-
(5*W[18,2,19,4])/24+W[18,2,19,5]/8+W[18,2,19,6]/6+
W[18,2,19,16]/12-W[18,2,19,17]/3+(3*W[18,2,19,18])/8-
(11*W[18,2,19,19])/24+(5*W[18,2,19,20])/24-W[18,2,19,21]/3-
W[18,2,19,24]/6+W[18,2,19,25]/3-(5*W[18,2,19,26])/24-
W[18,2,19,27]/24-W[18,2,19,29]/24-W[18,2,19,30]/6-
W[18,2,20,1]/24+(7*W[18,2,20,2])/8-(5*W[18,2,20,3])/24+
W[18,2,20,4]/6+(5*W[18,2,20,5])/12-W[18,2,20,7]/6-
W[18,2,20,13]/6-W[18,2,20,16]/6-W[18,2,20,17]/6+
W[18,2,20,18]/12-W[18,2,20,19]/8-(2*W[18,2,20,20])/3+
W[18,2,20,21]/3-W[18,2,20,23]/6-W[18,2,20,26]/6+
W[18,2,20,28]/8+W[18,2,20,29]/6+W[18,2,20,30]/6-
W[18,2,25,1]/3-(2*W[18,2,25,2])/3+W[18,2,25,17]/3+
(2*W[18,2,25,20])/3-W[18,2,26,1]/4+W[18,2,26,2]/12+
W[18,2,26,5]/12-W[18,2,26,16]/6+(5*W[18,2,26,18])/12-
W[18,2,26,20]/6+W[18,2,26,27]/12-W[18,2,28,2]/6+
W[18,2,28,3]/12+W[18,2,28,4]/4-W[18,2,28,5]/12+
W[18,2,28,16]/12-W[18,2,28,18]/3+W[18,2,28,20]/6-
W[18,2,28,30]/12-W[18,2,29,2]/6+W[18,2,29,3]/12+
W[18,2,29,4]/4-W[18,2,29,5]/12+W[18,2,29,16]/12-
W[18,2,29,18]/3+W[18,2,29,20]/6-W[18,2,29,30]/12+
W[18,3,1,17]/6-W[18,3,1,19]/6+W[18,3,1,24]/6-
W[18,3,1,25]/6+(5*W[18,3,1,26])/12-(5*W[18,3,1,28])/12-
(5*W[18,3,1,29])/12+W[18,3,2,2]/3+W[18,3,2,3]/8-
W[18,3,2,5]/12-W[18,3,2,17]/24+(5*W[18,3,2,18])/24+
W[18,3,2,19]/12-W[18,3,2,20]/8-W[18,3,2,25]/6-
W[18,3,2,26]/24-W[18,3,2,27]/8-W[18,3,2,28]/12+
W[18,3,2,29]/24+W[18,3,3,2]/8+(3*W[18,3,3,5])/8-
W[18,3,3,16]/8+W[18,3,3,17]/12-W[18,3,3,19]/12-
(3*W[18,3,3,20])/8-(5*W[18,3,3,26])/24+(5*W[18,3,3,28])/24+
W[18,3,3,29]/3+W[18,3,3,30]/8+W[18,3,4,5]/8+
W[18,3,4,17]/8-W[18,3,4,19]/8-W[18,3,4,20]/8-
W[18,3,4,26]/24+W[18,3,4,28]/24+W[18,3,4,29]/24-
W[18,3,5,1]/12-W[18,3,5,2]/12+(7*W[18,3,5,3])/24+
W[18,3,5,4]/24+W[18,3,5,5]/8-W[18,3,5,13]/3+
(7*W[18,3,5,16])/24-W[18,3,5,17]/4+W[18,3,5,18]/3+
W[18,3,5,19]/6-W[18,3,5,20]/12-W[18,3,5,24]/6+
W[18,3,5,26]/12-W[18,3,5,27]/24+W[18,3,5,28]/24+
W[18,3,5,30]/24-(2*W[18,3,6,17])/3+(2*W[18,3,6,19])/3-
(2*W[18,3,13,5])/3+(2*W[18,3,13,20])/3-W[18,3,16,3]/8+
W[18,3,16,5]/8-W[18,3,16,16]/3-W[18,3,16,17]/12-
(5*W[18,3,16,18])/24+W[18,3,16,19]/24+W[18,3,16,20]/12+
W[18,3,16,24]/6+W[18,3,16,26]/12+W[18,3,16,27]/8+
W[18,3,16,28]/24-W[18,3,16,29]/12-W[18,3,17,1]/12-
W[18,3,17,2]/24+W[18,3,17,3]/6+W[18,3,17,4]/24-
W[18,3,17,5]/3-W[18,3,17,6]/3-W[18,3,17,16]/12+
(3*W[18,3,17,17])/8+W[18,3,17,18]/8-W[18,3,17,19]/6-
W[18,3,17,20]/12+W[18,3,17,24]/6+W[18,3,17,25]/6-
W[18,3,17,27]/12+W[18,3,17,28]/12+W[18,3,17,29]/8+
W[18,3,17,30]/12+(5*W[18,3,18,2])/24+(5*W[18,3,18,5])/12-
(5*W[18,3,18,16])/24+(5*W[18,3,18,17])/24-
(5*W[18,3,18,19])/24-(5*W[18,3,18,20])/12-W[18,3,18,24]/6+
W[18,3,18,25]/6-W[18,3,18,26]/6+W[18,3,18,28]/6+
W[18,3,18,29]/24-W[18,3,18,30]/8+W[18,3,19,1]/12+
W[18,3,19,2]/12-W[18,3,19,3]/6-W[18,3,19,4]/24+
W[18,3,19,5]/12+W[18,3,19,6]/3+W[18,3,19,16]/24+
W[18,3,19,17]/6-W[18,3,19,18]/8-(3*W[18,3,19,19])/8+
W[18,3,19,20]/3-W[18,3,19,24]/6-W[18,3,19,25]/6-
W[18,3,19,26]/12+W[18,3,19,27]/12-W[18,3,19,30]/24+
W[18,3,20,1]/12-(7*W[18,3,20,2])/24-(7*W[18,3,20,3])/24-
W[18,3,20,4]/24+W[18,3,20,5]/12+W[18,3,20,13]/3+
W[18,3,20,16]/12-W[18,3,20,17]/6-W[18,3,20,18]/3+
W[18,3,20,19]/4-W[18,3,20,20]/8+W[18,3,20,25]/6-
W[18,3,20,26]/24+W[18,3,20,27]/24-W[18,3,20,28]/12-
W[18,3,20,29]/12-W[18,3,20,30]/12+W[18,3,26,1]/4-
W[18,3,26,3]/4-W[18,3,26,4]/12+W[18,3,26,5]/12-
W[18,3,26,18]/12+W[18,3,26,20]/12-W[18,3,26,27]/12+
W[18,3,26,29]/12-W[18,3,28,1]/4+W[18,3,28,3]/4+
W[18,3,28,4]/12-W[18,3,28,5]/12+W[18,3,28,18]/12-
W[18,3,28,20]/12+W[18,3,28,27]/12-W[18,3,28,29]/12-
W[18,3,29,1]/4+W[18,3,29,3]/4+W[18,3,29,4]/12-
W[18,3,29,5]/12+W[18,3,29,18]/12-W[18,3,29,20]/12+
W[18,3,29,27]/12-W[18,3,29,29]/12-W[18,4,1,17]/6+
W[18,4,1,19]/6-W[18,4,1,24]/6+W[18,4,1,25]/6-
(5*W[18,4,1,26])/12+(5*W[18,4,1,28])/12-(5*W[18,4,1,30])/12-
W[18,4,2,1]/12+W[18,4,2,2]/8+W[18,4,2,3]/24+
(7*W[18,4,2,4])/24-W[18,4,2,5]/12-W[18,4,2,11]/3-
W[18,4,2,16]/12+W[18,4,2,17]/6+W[18,4,2,18]/3-
W[18,4,2,19]/4+(7*W[18,4,2,20])/24-W[18,4,2,25]/6+
W[18,4,2,26]/24-W[18,4,2,27]/24+W[18,4,2,28]/12+
W[18,4,2,29]/24+W[18,4,3,2]/8-W[18,4,3,16]/8-
W[18,4,3,17]/8+W[18,4,3,19]/8+W[18,4,3,26]/24-
W[18,4,3,28]/24+W[18,4,3,30]/24+(3*W[18,4,4,2])/8+
W[18,4,4,5]/8-(3*W[18,4,4,16])/8-W[18,4,4,17]/12+
W[18,4,4,19]/12-W[18,4,4,20]/8+(5*W[18,4,4,26])/24-
(5*W[18,4,4,28])/24+W[18,4,4,29]/8+W[18,4,4,30]/3-
W[18,4,5,2]/12+W[18,4,5,4]/8+W[18,4,5,5]/3-
W[18,4,5,16]/8+W[18,4,5,17]/12+(5*W[18,4,5,18])/24-
W[18,4,5,19]/24-W[18,4,5,24]/6-W[18,4,5,26]/12-
W[18,4,5,27]/8-W[18,4,5,28]/24+W[18,4,5,30]/24+
(2*W[18,4,6,17])/3-(2*W[18,4,6,19])/3-(2*W[18,4,11,2])/3+
(2*W[18,4,11,16])/3+W[18,4,16,1]/12+W[18,4,16,2]/12-
W[18,4,16,3]/24-(7*W[18,4,16,4])/24-(7*W[18,4,16,5])/24+
W[18,4,16,11]/3-W[18,4,16,16]/8+W[18,4,16,17]/4-
W[18,4,16,18]/3-W[18,4,16,19]/6+W[18,4,16,20]/12+
W[18,4,16,24]/6-W[18,4,16,26]/12+W[18,4,16,27]/24-
W[18,4,16,28]/24-W[18,4,16,29]/12-W[18,4,16,30]/12+
W[18,4,17,1]/12+W[18,4,17,2]/12-W[18,4,17,3]/24-
W[18,4,17,4]/6+W[18,4,17,5]/12+W[18,4,17,6]/3+
W[18,4,17,16]/3-(3*W[18,4,17,17])/8-W[18,4,17,18]/8+
W[18,4,17,19]/6+W[18,4,17,20]/24-W[18,4,17,24]/6-
W[18,4,17,25]/6+W[18,4,17,27]/12-W[18,4,17,28]/12-
W[18,4,17,29]/24+(5*W[18,4,18,2])/12+(5*W[18,4,18,5])/24-
(5*W[18,4,18,16])/12-(5*W[18,4,18,17])/24+
(5*W[18,4,18,19])/24-(5*W[18,4,18,20])/24+W[18,4,18,24]/6-
W[18,4,18,25]/6+W[18,4,18,26]/6-W[18,4,18,28]/6-
W[18,4,18,29]/8+W[18,4,18,30]/24-W[18,4,19,1]/12-
W[18,4,19,2]/3+W[18,4,19,3]/24+W[18,4,19,4]/6-
W[18,4,19,5]/24-W[18,4,19,6]/3-W[18,4,19,16]/12-
W[18,4,19,17]/6+W[18,4,19,18]/8+(3*W[18,4,19,19])/8-
W[18,4,19,20]/12+W[18,4,19,24]/6+W[18,4,19,25]/6+
W[18,4,19,26]/12-W[18,4,19,27]/12+W[18,4,19,29]/12+
W[18,4,19,30]/8+W[18,4,20,2]/8-W[18,4,20,4]/8+
W[18,4,20,16]/12+W[18,4,20,17]/24-(5*W[18,4,20,18])/24-
W[18,4,20,19]/12-W[18,4,20,20]/3+W[18,4,20,25]/6+
W[18,4,20,26]/24+W[18,4,20,27]/8+W[18,4,20,28]/12-
W[18,4,20,30]/12-W[18,4,26,1]/4-W[18,4,26,2]/12+
W[18,4,26,3]/12+W[18,4,26,4]/4-W[18,4,26,16]/12+
W[18,4,26,18]/12+W[18,4,26,27]/12-W[18,4,26,30]/12+
W[18,4,28,1]/4+W[18,4,28,2]/12-W[18,4,28,3]/12-
W[18,4,28,4]/4+W[18,4,28,16]/12-W[18,4,28,18]/12-
W[18,4,28,27]/12+W[18,4,28,30]/12-W[18,4,30,1]/4-
W[18,4,30,2]/12+W[18,4,30,3]/12+W[18,4,30,4]/4-
W[18,4,30,16]/12+W[18,4,30,18]/12+W[18,4,30,27]/12-
W[18,4,30,30]/12+W[18,5,1,1]/12-(3*W[18,5,1,3])/8-
(5*W[18,5,1,4])/24-W[18,5,1,5]/24+W[18,5,1,6]/6+
W[18,5,1,11]/6+W[18,5,1,13]/3-W[18,5,1,16]/24+
W[18,5,1,17]/12-W[18,5,1,18]/6-W[18,5,1,24]/3+
W[18,5,1,25]/6-W[18,5,1,26]/6-W[18,5,1,27]/12-
W[18,5,1,28]/6-W[18,5,1,30]/24+W[18,5,2,1]/12-
W[18,5,2,2]/8+W[18,5,2,3]/12+W[18,5,2,4]/24-
W[18,5,2,7]/3-W[18,5,2,10]/6+W[18,5,2,11]/6+
W[18,5,2,16]/6+W[18,5,2,17]/24-(3*W[18,5,2,18])/8+
W[18,5,2,19]/4+W[18,5,2,20]/6-W[18,5,2,21]/6+
W[18,5,2,25]/6-W[18,5,2,26]/12-W[18,5,2,27]/6+
W[18,5,2,28]/12+W[18,5,2,29]/6+W[18,5,2,30]/12+
W[18,5,3,1]/8-W[18,5,3,2]/12+W[18,5,3,3]/6+W[18,5,3,4]/8-
W[18,5,3,5]/24-W[18,5,3,6]/6+W[18,5,3,10]/6-
W[18,5,3,11]/6-W[18,5,3,13]/3+W[18,5,3,16]/12-
W[18,5,3,17]/8+W[18,5,3,18]/6+W[18,5,3,19]/6+
W[18,5,3,21]/6+W[18,5,3,26]/6+W[18,5,3,28]/8-
W[18,5,3,29]/24+W[18,5,3,30]/12-W[18,5,4,1]/8+
W[18,5,4,2]/24+W[18,5,4,3]/24+(5*W[18,5,4,4])/24+
W[18,5,4,5]/4+W[18,5,4,6]/6-W[18,5,4,11]/6-
W[18,5,4,16]/8+(5*W[18,5,4,18])/24-W[18,5,4,19]/6-
W[18,5,4,26]/24+W[18,5,4,27]/12+W[18,5,4,28]/12-
W[18,5,4,30]/24-W[18,5,5,1]/8-W[18,5,5,2]/12+
W[18,5,5,3]/24+W[18,5,5,4]/4-(5*W[18,5,5,5])/12+
(5*W[18,5,5,16])/24+(13*W[18,5,5,17])/24-(3*W[18,5,5,18])/4-
W[18,5,5,19]/6+W[18,5,5,20]/12-W[18,5,5,26]/4-
W[18,5,5,27]/8+W[18,5,5,29]/24-W[18,5,5,30]/8+
W[18,5,10,5]/6-(2*W[18,5,10,16])/3-W[18,5,10,17]/6+
(2*W[18,5,10,18])/3+W[18,5,10,26]/6+W[18,5,10,27]/6+
W[18,5,10,30]/6-W[18,5,16,1]/24+(5*W[18,5,16,2])/12+
W[18,5,16,3]/6-(5*W[18,5,16,4])/24+(7*W[18,5,16,5])/8-
W[18,5,16,10]/6-W[18,5,16,11]/6-(2*W[18,5,16,16])/3-
W[18,5,16,17]/8+W[18,5,16,18]/12-W[18,5,16,19]/6-
W[18,5,16,20]/6-W[18,5,16,21]/6+W[18,5,16,23]/3+
W[18,5,16,26]/8-W[18,5,16,28]/6+W[18,5,16,29]/6+
W[18,5,16,30]/6+W[18,5,17,1]/4+W[18,5,17,2]/8-
(5*W[18,5,17,3])/24+W[18,5,17,4]/12+(3*W[18,5,17,5])/8+
W[18,5,17,6]/6+(5*W[18,5,17,16])/24-(11*W[18,5,17,17])/24+
(3*W[18,5,17,18])/8-W[18,5,17,19]/3+W[18,5,17,20]/12-
W[18,5,17,23]/3+W[18,5,17,24]/3-W[18,5,17,25]/6-
W[18,5,17,27]/24-(5*W[18,5,17,28])/24-W[18,5,17,29]/6-
W[18,5,17,30]/24-W[18,5,18,1]/12-(5*W[18,5,18,2])/8+
W[18,5,18,3]/12+(5*W[18,5,18,4])/24-(3*W[18,5,18,5])/4-
W[18,5,18,6]/6+W[18,5,18,10]/6+W[18,5,18,11]/6+
(7*W[18,5,18,16])/12+(17*W[18,5,18,17])/24-
(31*W[18,5,18,18])/24+W[18,5,18,19]/12+W[18,5,18,21]/6-
W[18,5,18,24]/3+W[18,5,18,25]/6-(3*W[18,5,18,26])/8+
(13*W[18,5,18,28])/24-W[18,5,18,29]/24-W[18,5,18,30]/2+
W[18,5,19,1]/12+W[18,5,19,3]/6-W[18,5,19,4]/6-
W[18,5,19,5]/4-W[18,5,19,6]/6+W[18,5,19,7]/3-
W[18,5,19,16]/6-W[18,5,19,17]/6+W[18,5,19,18]/6-
W[18,5,19,19]/6-W[18,5,19,20]/12+W[18,5,19,21]/6+
W[18,5,19,24]/3-W[18,5,19,25]/6+(5*W[18,5,19,26])/24+
W[18,5,19,27]/8-W[18,5,19,29]/8-W[18,5,20,1]/12+
W[18,5,20,2]/3+W[18,5,20,3]/12+W[18,5,20,5]/12-
W[18,5,20,16]/4+W[18,5,20,17]/6+W[18,5,20,19]/12-
W[18,5,20,20]/12-W[18,5,20,21]/6-W[18,5,20,25]/6+
W[18,5,20,26]/4+W[18,5,20,27]/24-(7*W[18,5,20,28])/24+
W[18,5,20,30]/4-W[18,5,24,1]/3-(2*W[18,5,24,5])/3+
(2*W[18,5,24,16])/3+W[18,5,24,19]/3-W[18,5,26,2]/12+
W[18,5,26,3]/4+W[18,5,26,4]/12-W[18,5,26,5]/6+
W[18,5,26,16]/6-W[18,5,26,18]/3+W[18,5,26,20]/12-
W[18,5,26,29]/12-W[18,5,28,1]/4+W[18,5,28,2]/12+
W[18,5,28,5]/12-W[18,5,28,16]/6+(5*W[18,5,28,18])/12-
W[18,5,28,20]/6+W[18,5,28,27]/12-W[18,5,30,2]/12+
W[18,5,30,3]/4+W[18,5,30,4]/12-W[18,5,30,5]/6+
W[18,5,30,16]/6-W[18,5,30,18]/3+W[18,5,30,20]/12-
W[18,5,30,29]/12-W[18,6,3,17]/3+W[18,6,3,19]/3+
W[18,6,4,17]/3-W[18,6,4,19]/3-W[18,6,17,3]/3+
W[18,6,17,4]/3+W[18,6,19,3]/3-W[18,6,19,4]/3-
W[18,16,1,1]/12+(5*W[18,16,1,3])/24+(3*W[18,16,1,4])/8+
W[18,16,1,5]/24-W[18,16,1,6]/6-W[18,16,1,11]/3-
W[18,16,1,13]/6+W[18,16,1,16]/24-W[18,16,1,17]/12+
W[18,16,1,18]/6+W[18,16,1,24]/3-W[18,16,1,25]/6+
W[18,16,1,26]/6+W[18,16,1,27]/12+W[18,16,1,28]/6+
W[18,16,1,29]/12+W[18,16,1,30]/24+W[18,16,2,1]/12+
W[18,16,2,2]/12-W[18,16,2,4]/12+W[18,16,2,5]/4+
W[18,16,2,7]/6-W[18,16,2,16]/12-W[18,16,2,17]/6-
W[18,16,2,19]/12-W[18,16,2,20]/3+W[18,16,2,25]/6-
W[18,16,2,26]/4-W[18,16,2,27]/24+(7*W[18,16,2,28])/24+
W[18,16,2,29]/3+W[18,16,2,30]/24+W[18,16,3,1]/8-
(5*W[18,16,3,3])/24-W[18,16,3,4]/24+W[18,16,3,5]/8-
W[18,16,3,6]/6+W[18,16,3,13]/6-W[18,16,3,16]/4-
(5*W[18,16,3,18])/24+W[18,16,3,19]/6-W[18,16,3,20]/24+
W[18,16,3,26]/24-W[18,16,3,27]/12-W[18,16,3,28]/12+
W[18,16,3,30]/12-W[18,16,4,1]/8-W[18,16,4,3]/8-
W[18,16,4,4]/6-W[18,16,4,5]/12+W[18,16,4,6]/6-
W[18,16,4,7]/6+W[18,16,4,11]/3+W[18,16,4,13]/6+
W[18,16,4,16]/24+W[18,16,4,17]/8-W[18,16,4,18]/6-
W[18,16,4,19]/6+W[18,16,4,20]/12-W[18,16,4,23]/6-
W[18,16,4,26]/6-W[18,16,4,28]/8-W[18,16,4,29]/6-
W[18,16,4,30]/12+W[18,16,5,1]/24+W[18,16,5,2]/6+
(5*W[18,16,5,3])/24-W[18,16,5,4]/6+(2*W[18,16,5,5])/3+
W[18,16,5,7]/6-W[18,16,5,10]/3+W[18,16,5,13]/6-
(7*W[18,16,5,16])/8+W[18,16,5,17]/8-W[18,16,5,18]/12+
W[18,16,5,19]/6-(5*W[18,16,5,20])/12+W[18,16,5,23]/6-
W[18,16,5,26]/8+W[18,16,5,28]/6+W[18,16,5,29]/3+
W[18,16,5,30]/24+W[18,16,16,1]/8-W[18,16,16,2]/12-
W[18,16,16,3]/4-W[18,16,16,4]/24-(5*W[18,16,16,5])/24+
(5*W[18,16,16,16])/12-(13*W[18,16,16,17])/24+
(3*W[18,16,16,18])/4+W[18,16,16,19]/6+W[18,16,16,20]/12+
W[18,16,16,26]/4+W[18,16,16,27]/8-W[18,16,16,29]/12-
W[18,16,17,1]/4-W[18,16,17,2]/12-W[18,16,17,3]/12+
(5*W[18,16,17,4])/24-(5*W[18,16,17,5])/24-W[18,16,17,6]/6+
W[18,16,17,10]/3-(3*W[18,16,17,16])/8+(11*W[18,16,17,17])/24-
(3*W[18,16,17,18])/8+W[18,16,17,19]/3-W[18,16,17,20]/8-
W[18,16,17,24]/3+W[18,16,17,25]/6+W[18,16,17,27]/24+
(5*W[18,16,17,28])/24-W[18,16,17,30]/12+W[18,16,18,1]/12-
(5*W[18,16,18,3])/24-W[18,16,18,4]/12-(7*W[18,16,18,5])/12+
W[18,16,18,6]/6-W[18,16,18,7]/6-W[18,16,18,13]/6+
(3*W[18,16,18,16])/4-(17*W[18,16,18,17])/24+
(31*W[18,16,18,18])/24-W[18,16,18,19]/12+(5*W[18,16,18,20])/8-
W[18,16,18,23]/6+W[18,16,18,24]/3-W[18,16,18,25]/6+
(3*W[18,16,18,26])/8-(13*W[18,16,18,28])/24-
(7*W[18,16,18,29])/12-W[18,16,18,30]/8-W[18,16,19,1]/12+
W[18,16,19,2]/12+W[18,16,19,3]/6-W[18,16,19,4]/6+
W[18,16,19,5]/6+W[18,16,19,6]/6-W[18,16,19,7]/6+
W[18,16,19,16]/4+W[18,16,19,17]/6-W[18,16,19,18]/6+
W[18,16,19,19]/6-W[18,16,19,21]/3-W[18,16,19,24]/3+
W[18,16,19,25]/6-(5*W[18,16,19,26])/24-W[18,16,19,27]/8-
W[18,16,19,30]/12-W[18,16,20,1]/12-W[18,16,20,2]/6-
W[18,16,20,3]/24-W[18,16,20,4]/12-W[18,16,20,5]/6+
W[18,16,20,7]/6-W[18,16,20,13]/6-W[18,16,20,17]/24+
(3*W[18,16,20,18])/8-W[18,16,20,19]/4+W[18,16,20,20]/8+
W[18,16,20,21]/3+W[18,16,20,23]/6-W[18,16,20,25]/6+
W[18,16,20,26]/12+W[18,16,20,27]/6-W[18,16,20,28]/12-
W[18,16,20,29]/12+(2*W[18,16,23,5])/3-W[18,16,23,16]/6+
W[18,16,23,17]/6-(2*W[18,16,23,18])/3-W[18,16,23,26]/6-
W[18,16,23,27]/6+W[18,16,23,29]/6+W[18,16,23,30]/6+
W[18,16,24,1]/3-(2*W[18,16,24,5])/3+(2*W[18,16,24,16])/3-
W[18,16,24,19]/3-W[18,16,26,2]/12-W[18,16,26,3]/12-
W[18,16,26,4]/4-W[18,16,26,5]/6+W[18,16,26,16]/6+
W[18,16,26,18]/3+W[18,16,26,20]/12-W[18,16,26,29]/12+
W[18,16,28,1]/4+W[18,16,28,2]/6+W[18,16,28,5]/6-
W[18,16,28,16]/12-(5*W[18,16,28,18])/12-W[18,16,28,20]/12-
W[18,16,28,27]/12+W[18,16,28,29]/12+W[18,16,28,30]/12+
W[18,16,29,1]/4+W[18,16,29,2]/6+W[18,16,29,5]/6-
W[18,16,29,16]/12-(5*W[18,16,29,18])/12-W[18,16,29,20]/12-
W[18,16,29,27]/12+W[18,16,29,29]/12+W[18,16,29,30]/12-
W[18,17,1,2]/24+W[18,17,1,3]/12-W[18,17,1,4]/12+
(3*W[18,17,1,5])/8+W[18,17,1,11]/6-W[18,17,1,13]/6-
(3*W[18,17,1,16])/8+W[18,17,1,20]/24-(13*W[18,17,1,29])/24-
(5*W[18,17,1,30])/24-W[18,17,2,1]/24-(5*W[18,17,2,2])/24-
W[18,17,2,3]/8+W[18,17,2,4]/4+W[18,17,2,7]/6+
W[18,17,2,10]/6-W[18,17,2,11]/6-W[18,17,2,16]/12-
W[18,17,2,17]/12+W[18,17,2,18]/6-(11*W[18,17,2,19])/24-
W[18,17,2,20]/6+W[18,17,2,21]/6+W[18,17,2,25]/3+
(7*W[18,17,2,26])/24+W[18,17,2,27]/3+W[18,17,2,28]/12-
W[18,17,2,29]/6-W[18,17,2,30]/24-W[18,17,3,1]/6+
W[18,17,3,2]/24+(5*W[18,17,3,3])/24-W[18,17,3,4]/12-
(7*W[18,17,3,5])/24-W[18,17,3,6]/3-W[18,17,3,10]/6+
W[18,17,3,11]/6+W[18,17,3,13]/6+W[18,17,3,16]/8+
(3*W[18,17,3,17])/8+(7*W[18,17,3,18])/24-W[18,17,3,19]/12-
W[18,17,3,20]/6-W[18,17,3,21]/6-(5*W[18,17,3,26])/24-
W[18,17,3,27]/3-W[18,17,3,28]/24+W[18,17,3,29]/4+
W[18,17,3,30]/24+W[18,17,4,1]/6+W[18,17,4,2]/6+
W[18,17,4,3]/12-(5*W[18,17,4,4])/24-W[18,17,4,5]/8+
W[18,17,4,6]/3+W[18,17,4,7]/6-W[18,17,4,11]/6-
W[18,17,4,13]/6+(7*W[18,17,4,16])/24-(3*W[18,17,4,17])/8-
(7*W[18,17,4,18])/24+W[18,17,4,19]/12-W[18,17,4,20]/24+
W[18,17,4,23]/6+(5*W[18,17,4,26])/24+W[18,17,4,27]/3+
W[18,17,4,28]/24-W[18,17,4,29]/24-W[18,17,4,30]/12+
(11*W[18,17,5,1])/24-(7*W[18,17,5,3])/24+W[18,17,5,4]/8+
W[18,17,5,5]/2-W[18,17,5,7]/6+W[18,17,5,10]/3-
W[18,17,5,13]/6-(2*W[18,17,5,16])/3-(17*W[18,17,5,17])/24+
(7*W[18,17,5,18])/8-W[18,17,5,19]/8+W[18,17,5,20]/6-
W[18,17,5,23]/6+W[18,17,5,24]/3+W[18,17,5,26]/12+
W[18,17,5,27]/6+W[18,17,5,28]/24-W[18,17,5,29]/8+
W[18,17,5,30]/12-(2*W[18,17,6,3])/3+(2*W[18,17,6,4])/3-
W[18,17,10,5]/6+(2*W[18,17,10,16])/3+W[18,17,10,17]/6-
(2*W[18,17,10,18])/3-W[18,17,10,26]/6-W[18,17,10,27]/6-
W[18,17,10,30]/6-(11*W[18,17,16,1])/24-W[18,17,16,2]/6-
W[18,17,16,3]/8+(7*W[18,17,16,4])/24+(2*W[18,17,16,5])/3+
W[18,17,16,10]/6+W[18,17,16,11]/6-W[18,17,16,16]/2+
(17*W[18,17,16,17])/24-(7*W[18,17,16,18])/8+W[18,17,16,19]/8+
W[18,17,16,21]/6-W[18,17,16,23]/3-W[18,17,16,24]/3-
W[18,17,16,26]/12-W[18,17,16,27]/6-W[18,17,16,28]/24+
W[18,17,16,30]/6-W[18,17,17,2]/12+(3*W[18,17,17,3])/8-
(3*W[18,17,17,4])/8-(5*W[18,17,17,5])/24-W[18,17,17,10]/3+
(5*W[18,17,17,16])/24+W[18,17,17,20]/12+W[18,17,17,23]/3+
(7*W[18,17,17,29])/24+W[18,17,17,30]/12+W[18,17,18,2]/4+
(13*W[18,17,18,3])/24-(13*W[18,17,18,4])/24+
(11*W[18,17,18,5])/8+W[18,17,18,7]/6-W[18,17,18,10]/6-
W[18,17,18,11]/6+W[18,17,18,13]/6-(11*W[18,17,18,16])/8-
W[18,17,18,20]/4-W[18,17,18,21]/6+W[18,17,18,23]/6+
(7*W[18,17,18,29])/12+W[18,17,18,30]/3-(5*W[18,17,19,2])/24+
W[18,17,19,3]/12-W[18,17,19,4]/12-W[18,17,19,5]/24-
W[18,17,19,7]/6+W[18,17,19,16]/24+(5*W[18,17,19,20])/24+
W[18,17,19,21]/6-W[18,17,19,29]/6-W[18,17,19,30]/24+
W[18,17,20,1]/24+W[18,17,20,2]/6-W[18,17,20,3]/4+
W[18,17,20,4]/8+W[18,17,20,5]/12-W[18,17,20,7]/6+
W[18,17,20,13]/6+W[18,17,20,17]/12-W[18,17,20,18]/6+
(11*W[18,17,20,19])/24+(5*W[18,17,20,20])/24-W[18,17,20,21]/6-
W[18,17,20,23]/6-W[18,17,20,25]/3-(7*W[18,17,20,26])/24-
W[18,17,20,27]/3-W[18,17,20,28]/12+W[18,17,20,29]/12-
(2*W[18,17,23,5])/3+W[18,17,23,16]/6-W[18,17,23,17]/6+
(2*W[18,17,23,18])/3+W[18,17,23,26]/6+W[18,17,23,27]/6-
W[18,17,23,29]/6-W[18,17,23,30]/6-W[18,17,24,5]+
W[18,17,24,16]+W[18,17,27,2]/6-W[18,17,27,3]/6+
W[18,17,27,4]/6+W[18,17,27,5]/3-W[18,17,27,16]/3-
W[18,17,27,20]/6+W[18,17,27,29]/6-W[18,17,28,2]/12-
W[18,17,28,3]/6+W[18,17,28,4]/6+W[18,17,28,5]/12-
W[18,17,28,16]/12+W[18,17,28,20]/12+W[18,17,28,29]/12-
W[18,17,28,30]/12-W[18,17,29,1]/4-W[18,17,29,2]/6-
W[18,17,29,5]/6+W[18,17,29,16]/12+(5*W[18,17,29,18])/12+
W[18,17,29,20]/12+W[18,17,29,27]/12-W[18,17,29,29]/12-
W[18,17,29,30]/12-W[18,17,30,2]/12-W[18,17,30,3]/12-
W[18,17,30,4]/4-W[18,17,30,5]/6+W[18,17,30,16]/6+
W[18,17,30,18]/3+W[18,17,30,20]/12-W[18,17,30,29]/12-
(3*W[18,18,1,2])/8-(3*W[18,18,1,5])/8+(3*W[18,18,1,16])/8+
(3*W[18,18,1,20])/8+W[18,18,1,29]/24+W[18,18,1,30]/24-
(3*W[18,18,2,1])/8-(5*W[18,18,2,2])/6+(7*W[18,18,2,3])/24+
(7*W[18,18,2,4])/24-(5*W[18,18,2,5])/12+(5*W[18,18,2,17])/24-
(31*W[18,18,2,18])/24+(7*W[18,18,2,19])/8+(2*W[18,18,2,20])/3-
W[18,18,2,25]/3+(5*W[18,18,2,26])/8+(7*W[18,18,2,27])/24-
(3*W[18,18,2,28])/8-(2*W[18,18,2,29])/3-W[18,18,2,30]/12+
(7*W[18,18,3,2])/24+(7*W[18,18,3,5])/24-(7*W[18,18,3,16])/24+
W[18,18,3,17]/4-W[18,18,3,19]/4-(7*W[18,18,3,20])/24-
W[18,18,3,26]/4+W[18,18,3,28]/4+W[18,18,3,29]/24-
(5*W[18,18,3,30])/24+(7*W[18,18,4,2])/24+(7*W[18,18,4,5])/24-
(7*W[18,18,4,16])/24-W[18,18,4,17]/4+W[18,18,4,19]/4-
(7*W[18,18,4,20])/24+W[18,18,4,26]/4-W[18,18,4,28]/4-
(5*W[18,18,4,29])/24+W[18,18,4,30]/24-(3*W[18,18,5,1])/8-
(5*W[18,18,5,2])/12+(7*W[18,18,5,3])/24+(7*W[18,18,5,4])/24-
(5*W[18,18,5,5])/6+(2*W[18,18,5,16])/3+(7*W[18,18,5,17])/8-
(31*W[18,18,5,18])/24+(5*W[18,18,5,19])/24-W[18,18,5,24]/3-
(3*W[18,18,5,26])/8+(7*W[18,18,5,27])/24+(5*W[18,18,5,28])/8-
W[18,18,5,29]/12-(2*W[18,18,5,30])/3+(3*W[18,18,16,1])/8-
(7*W[18,18,16,3])/24-(7*W[18,18,16,4])/24-(2*W[18,18,16,5])/3+
(5*W[18,18,16,16])/6-(7*W[18,18,16,17])/8+
(31*W[18,18,16,18])/24-(5*W[18,18,16,19])/24+
(5*W[18,18,16,20])/12+W[18,18,16,24]/3+(3*W[18,18,16,26])/8-
(7*W[18,18,16,27])/24-(5*W[18,18,16,28])/8-
(5*W[18,18,16,29])/12+(5*W[18,18,17,2])/24+W[18,18,17,3]/4-
W[18,18,17,4]/4+(7*W[18,18,17,5])/8-(7*W[18,18,17,16])/8-
(5*W[18,18,17,20])/24+(5*W[18,18,17,29])/8+
(3*W[18,18,17,30])/8-(31*W[18,18,18,2])/24-
(31*W[18,18,18,5])/24+(31*W[18,18,18,16])/24+
(31*W[18,18,18,20])/24+(7*W[18,18,18,29])/24+
(7*W[18,18,18,30])/24+(7*W[18,18,19,2])/8-W[18,18,19,3]/4+
W[18,18,19,4]/4+(5*W[18,18,19,5])/24-(5*W[18,18,19,16])/24-
(7*W[18,18,19,20])/8+(3*W[18,18,19,29])/8+
(5*W[18,18,19,30])/8+(3*W[18,18,20,1])/8-(2*W[18,18,20,2])/3-
(7*W[18,18,20,3])/24-(7*W[18,18,20,4])/24+
(5*W[18,18,20,16])/12-(5*W[18,18,20,17])/24+
(31*W[18,18,20,18])/24-(7*W[18,18,20,19])/8+
(5*W[18,18,20,20])/6+W[18,18,20,25]/3-(5*W[18,18,20,26])/8-
(7*W[18,18,20,27])/24+(3*W[18,18,20,28])/8-
(5*W[18,18,20,30])/12+W[18,18,24,5]-W[18,18,24,16]+
W[18,18,25,2]-W[18,18,25,20]+(3*W[18,19,1,2])/8-
W[18,19,1,3]/12+W[18,19,1,4]/12-W[18,19,1,5]/24-
W[18,19,1,11]/6+W[18,19,1,13]/6+W[18,19,1,16]/24-
(3*W[18,19,1,20])/8-(5*W[18,19,1,29])/24-
(13*W[18,19,1,30])/24+(11*W[18,19,2,1])/24+W[18,19,2,2]/2+
W[18,19,2,3]/8-(7*W[18,19,2,4])/24+W[18,19,2,7]/3-
W[18,19,2,10]/6-W[18,19,2,11]/6+W[18,19,2,16]/6-
W[18,19,2,17]/8+(7*W[18,19,2,18])/8-(17*W[18,19,2,19])/24-
(2*W[18,19,2,20])/3-W[18,19,2,21]/6+W[18,19,2,25]/3+
W[18,19,2,26]/24+W[18,19,2,27]/6+W[18,19,2,28]/12+
W[18,19,2,29]/12-W[18,19,2,30]/8+W[18,19,3,1]/6-
W[18,19,3,2]/8-(5*W[18,19,3,3])/24+W[18,19,3,4]/12+
W[18,19,3,5]/6+W[18,19,3,6]/3+W[18,19,3,10]/6-
W[18,19,3,11]/6-W[18,19,3,13]/6-W[18,19,3,16]/24+
W[18,19,3,17]/12-(7*W[18,19,3,18])/24-(3*W[18,19,3,19])/8+
(7*W[18,19,3,20])/24+W[18,19,3,21]/6+W[18,19,3,26]/24+
W[18,19,3,27]/3+(5*W[18,19,3,28])/24-W[18,19,3,29]/12-
W[18,19,3,30]/24-W[18,19,4,1]/6-(7*W[18,19,4,2])/24-
W[18,19,4,3]/12+(5*W[18,19,4,4])/24+W[18,19,4,5]/24-
W[18,19,4,6]/3-W[18,19,4,7]/6+W[18,19,4,11]/6+
W[18,19,4,13]/6-W[18,19,4,16]/6-W[18,19,4,17]/12+
(7*W[18,19,4,18])/24+(3*W[18,19,4,19])/8+W[18,19,4,20]/8-
W[18,19,4,23]/6-W[18,19,4,26]/24-W[18,19,4,27]/3-
(5*W[18,19,4,28])/24+W[18,19,4,29]/24+W[18,19,4,30]/4-
W[18,19,5,1]/24+W[18,19,5,3]/4-W[18,19,5,4]/8-
(5*W[18,19,5,5])/24+W[18,19,5,7]/6+W[18,19,5,10]/6-
W[18,19,5,13]/6-W[18,19,5,16]/6-(11*W[18,19,5,17])/24+
W[18,19,5,18]/6-W[18,19,5,19]/12-W[18,19,5,20]/12+
W[18,19,5,23]/6+W[18,19,5,24]/3+W[18,19,5,26]/12+
W[18,19,5,27]/3+(7*W[18,19,5,28])/24-W[18,19,5,29]/24-
W[18,19,5,30]/6+(2*W[18,19,6,3])/3-(2*W[18,19,6,4])/3-
W[18,19,7,2]/6-(2*W[18,19,7,18])/3+W[18,19,7,19]/6+
(2*W[18,19,7,20])/3-W[18,19,7,27]/6-W[18,19,7,28]/6-
W[18,19,7,29]/6+W[18,19,16,1]/24+W[18,19,16,2]/12+
W[18,19,16,3]/8-W[18,19,16,4]/4+W[18,19,16,5]/6-
W[18,19,16,10]/6+W[18,19,16,11]/6+(5*W[18,19,16,16])/24+
(11*W[18,19,16,17])/24-W[18,19,16,18]/6+W[18,19,16,19]/12-
W[18,19,16,21]/6-W[18,19,16,23]/6-W[18,19,16,24]/3-
W[18,19,16,26]/12-W[18,19,16,27]/3-(7*W[18,19,16,28])/24+
W[18,19,16,30]/12-W[18,19,17,2]/24-W[18,19,17,3]/12+
W[18,19,17,4]/12-(5*W[18,19,17,5])/24-W[18,19,17,10]/6+
(5*W[18,19,17,16])/24+W[18,19,17,20]/24+W[18,19,17,23]/6-
W[18,19,17,29]/24-W[18,19,17,30]/6+(11*W[18,19,18,2])/8-
(13*W[18,19,18,3])/24+(13*W[18,19,18,4])/24+W[18,19,18,5]/4-
W[18,19,18,7]/6+W[18,19,18,10]/6+W[18,19,18,11]/6-
W[18,19,18,13]/6-W[18,19,18,16]/4-(11*W[18,19,18,20])/8+
W[18,19,18,21]/6-W[18,19,18,23]/6+W[18,19,18,29]/3+
(7*W[18,19,18,30])/12-(5*W[18,19,19,2])/24-
(3*W[18,19,19,3])/8+(3*W[18,19,19,4])/8-W[18,19,19,5]/12-
W[18,19,19,7]/3+W[18,19,19,16]/12+(5*W[18,19,19,20])/24+
W[18,19,19,21]/3+W[18,19,19,29]/12+(7*W[18,19,19,30])/24-
(11*W[18,19,20,1])/24+(2*W[18,19,20,2])/3+
(7*W[18,19,20,3])/24-W[18,19,20,4]/8-W[18,19,20,5]/6+
W[18,19,20,7]/6+W[18,19,20,13]/6+W[18,19,20,17]/8-
(7*W[18,19,20,18])/8+(17*W[18,19,20,19])/24-W[18,19,20,20]/2-
W[18,19,20,21]/3+W[18,19,20,23]/6-W[18,19,20,25]/3-
W[18,19,20,26]/24-W[18,19,20,27]/6-W[18,19,20,28]/12+
W[18,19,20,29]/6-(2*W[18,19,21,2])/3+(2*W[18,19,21,18])/3-
W[18,19,21,19]/6+W[18,19,21,20]/6+W[18,19,21,27]/6+
W[18,19,21,28]/6-W[18,19,21,29]/6-W[18,19,21,30]/6-
W[18,19,25,2]+W[18,19,25,20]+W[18,19,26,2]/12+
W[18,19,26,3]/6-W[18,19,26,4]/6-W[18,19,26,5]/12+
W[18,19,26,16]/12-W[18,19,26,20]/12-W[18,19,26,29]/12+
W[18,19,26,30]/12+W[18,19,27,2]/3+W[18,19,27,3]/6-
W[18,19,27,4]/6+W[18,19,27,5]/6-W[18,19,27,16]/6-
W[18,19,27,20]/3+W[18,19,27,30]/6-W[18,19,29,2]/6-
W[18,19,29,3]/4-W[18,19,29,4]/12-W[18,19,29,5]/12+
W[18,19,29,16]/12+W[18,19,29,18]/3+W[18,19,29,20]/6-
W[18,19,29,30]/12-W[18,19,30,1]/4-W[18,19,30,2]/6-
W[18,19,30,5]/6+W[18,19,30,16]/12+(5*W[18,19,30,18])/12+
W[18,19,30,20]/12+W[18,19,30,27]/12-W[18,19,30,29]/12-
W[18,19,30,30]/12-W[18,20,1,1]/12+W[18,20,1,2]/24+
(3*W[18,20,1,3])/8+(5*W[18,20,1,4])/24-W[18,20,1,6]/6-
W[18,20,1,11]/6-W[18,20,1,13]/3+W[18,20,1,18]/6-
W[18,20,1,19]/12+W[18,20,1,20]/24-W[18,20,1,24]/6+
W[18,20,1,25]/3+W[18,20,1,26]/6+W[18,20,1,27]/12+
W[18,20,1,28]/6+W[18,20,1,29]/24+W[18,20,1,30]/12+
W[18,20,2,1]/24+(2*W[18,20,2,2])/3-W[18,20,2,3]/6+
(5*W[18,20,2,4])/24+W[18,20,2,5]/6-W[18,20,2,7]/3+
W[18,20,2,10]/6+W[18,20,2,11]/6-(5*W[18,20,2,16])/12+
W[18,20,2,17]/6-W[18,20,2,18]/12+W[18,20,2,19]/8-
(7*W[18,20,2,20])/8+W[18,20,2,21]/6+W[18,20,2,26]/6-
W[18,20,2,28]/8+W[18,20,2,29]/24+W[18,20,2,30]/3-
W[18,20,3,1]/8-W[18,20,3,2]/12-W[18,20,3,3]/6-
W[18,20,3,4]/8+W[18,20,3,6]/6-W[18,20,3,10]/6+
W[18,20,3,11]/6+W[18,20,3,13]/3+W[18,20,3,16]/12-
W[18,20,3,17]/6-W[18,20,3,18]/6+W[18,20,3,19]/8+
W[18,20,3,20]/24-W[18,20,3,21]/6-W[18,20,3,26]/8-
W[18,20,3,28]/6-W[18,20,3,29]/12-W[18,20,3,30]/6+
W[18,20,4,1]/8+W[18,20,4,2]/8-W[18,20,4,3]/24-
(5*W[18,20,4,4])/24-W[18,20,4,6]/6+W[18,20,4,11]/6-
W[18,20,4,16]/24+W[18,20,4,17]/6-(5*W[18,20,4,18])/24-
W[18,20,4,20]/4-W[18,20,4,26]/12-W[18,20,4,27]/12+
W[18,20,4,28]/24+W[18,20,4,29]/12+W[18,20,5,1]/12+
W[18,20,5,2]/4-W[18,20,5,3]/12+W[18,20,5,5]/12+
W[18,20,5,10]/6-W[18,20,5,16]/3-W[18,20,5,17]/12-
W[18,20,5,19]/6-W[18,20,5,20]/12+W[18,20,5,24]/6+
(7*W[18,20,5,26])/24-W[18,20,5,27]/24-W[18,20,5,28]/4+
W[18,20,5,29]/24+W[18,20,5,30]/3-W[18,20,16,1]/12-
W[18,20,16,2]/6-W[18,20,16,3]/12-W[18,20,16,4]/24-
W[18,20,16,5]/6+W[18,20,16,10]/6-W[18,20,16,11]/6+
W[18,20,16,16]/8-W[18,20,16,17]/4+(3*W[18,20,16,18])/8-
W[18,20,16,19]/24+W[18,20,16,21]/6+W[18,20,16,23]/3-
W[18,20,16,24]/6-W[18,20,16,26]/12+W[18,20,16,27]/6+
W[18,20,16,28]/12-W[18,20,16,30]/12-W[18,20,17,1]/12+
W[18,20,17,2]/6-W[18,20,17,3]/6+W[18,20,17,4]/6+
W[18,20,17,5]/12+W[18,20,17,6]/6-W[18,20,17,10]/6+
W[18,20,17,17]/6-W[18,20,17,18]/6+W[18,20,17,19]/6+
W[18,20,17,20]/4-W[18,20,17,23]/3+W[18,20,17,24]/6-
W[18,20,17,25]/3-W[18,20,17,27]/8-(5*W[18,20,17,28])/24-
W[18,20,17,29]/12+W[18,20,18,1]/12-(7*W[18,20,18,2])/12-
W[18,20,18,3]/12-(5*W[18,20,18,4])/24+W[18,20,18,6]/6-
W[18,20,18,10]/6-W[18,20,18,11]/6+(5*W[18,20,18,16])/8-
W[18,20,18,17]/12+(31*W[18,20,18,18])/24-
(17*W[18,20,18,19])/24+(3*W[18,20,18,20])/4-W[18,20,18,21]/6-
W[18,20,18,24]/6+W[18,20,18,25]/3-(13*W[18,20,18,26])/24+
(3*W[18,20,18,28])/8-W[18,20,18,29]/8-(7*W[18,20,18,30])/12-
W[18,20,19,1]/4-(5*W[18,20,19,2])/24+(5*W[18,20,19,3])/24-
W[18,20,19,4]/12-W[18,20,19,5]/12-W[18,20,19,6]/6+
W[18,20,19,7]/3-W[18,20,19,16]/8+W[18,20,19,17]/3-
(3*W[18,20,19,18])/8+(11*W[18,20,19,19])/24-
(3*W[18,20,19,20])/8+W[18,20,19,24]/6-W[18,20,19,25]/3+
(5*W[18,20,19,26])/24+W[18,20,19,27]/24-W[18,20,19,29]/12+
W[18,20,20,1]/8-(5*W[18,20,20,2])/24-W[18,20,20,3]/24-
W[18,20,20,4]/4-W[18,20,20,5]/12+W[18,20,20,16]/12+
W[18,20,20,17]/6+(3*W[18,20,20,18])/4-(13*W[18,20,20,19])/24+
(5*W[18,20,20,20])/12+W[18,20,20,27]/8+W[18,20,20,28]/4-
W[18,20,20,30]/12+(2*W[18,20,21,2])/3-(2*W[18,20,21,18])/3+
W[18,20,21,19]/6-W[18,20,21,20]/6-W[18,20,21,27]/6-
W[18,20,21,28]/6+W[18,20,21,29]/6+W[18,20,21,30]/6+
W[18,20,25,1]/3-(2*W[18,20,25,2])/3-W[18,20,25,17]/3+
(2*W[18,20,25,20])/3+W[18,20,26,1]/4+W[18,20,26,2]/6+
W[18,20,26,5]/6-W[18,20,26,16]/12-(5*W[18,20,26,18])/12-
W[18,20,26,20]/12-W[18,20,26,27]/12+W[18,20,26,29]/12+
W[18,20,26,30]/12-W[18,20,28,2]/6-W[18,20,28,3]/4-
W[18,20,28,4]/12-W[18,20,28,5]/12+W[18,20,28,16]/12+
W[18,20,28,18]/3+W[18,20,28,20]/6-W[18,20,28,30]/12+
W[18,20,30,1]/4+W[18,20,30,2]/6+W[18,20,30,5]/6-
W[18,20,30,16]/12-(5*W[18,20,30,18])/12-W[18,20,30,20]/12-
W[18,20,30,27]/12+W[18,20,30,29]/12+W[18,20,30,30]/12+
W[18,24,1,2]/6+W[18,24,1,3]/6-W[18,24,1,4]/6-
W[18,24,1,5]/3+W[18,24,1,16]/3-W[18,24,1,20]/6+
W[18,24,1,29]/6+W[18,24,1,30]/3-W[18,24,5,1]/3+
W[18,24,5,2]/6-W[18,24,5,3]/6-W[18,24,5,4]/6-
W[18,24,5,5]/3+W[18,24,5,16]-W[18,24,5,17]/3+
W[18,24,5,18]/3-W[18,24,5,19]/3+W[18,24,5,20]/6+
W[18,24,5,26]/3-W[18,24,5,27]/3-(2*W[18,24,5,28])/3-
W[18,24,5,29]/6+W[18,24,5,30]/3+W[18,24,16,1]/3-
W[18,24,16,2]/6+W[18,24,16,3]/6+W[18,24,16,4]/6-
W[18,24,16,5]+W[18,24,16,16]/3+W[18,24,16,17]/3-
W[18,24,16,18]/3+W[18,24,16,19]/3-W[18,24,16,20]/6-
W[18,24,16,26]/3+W[18,24,16,27]/3+(2*W[18,24,16,28])/3+
W[18,24,16,29]/6-W[18,24,16,30]/3-W[18,24,17,2]/6+
W[18,24,17,3]/6-W[18,24,17,4]/6-W[18,24,17,5]/3+
W[18,24,17,16]/3+W[18,24,17,20]/6-W[18,24,17,29]/6+
W[18,24,18,2]/6-W[18,24,18,3]/6+W[18,24,18,4]/6+
W[18,24,18,5]/3-W[18,24,18,16]/3-W[18,24,18,20]/6+
W[18,24,18,29]/6-W[18,24,19,2]/6-W[18,24,19,3]/6+
W[18,24,19,4]/6-W[18,24,19,5]/3+W[18,24,19,16]/3+
W[18,24,19,20]/6-W[18,24,19,29]/6-W[18,24,19,30]/3+
2*W[18,24,24,5]-2*W[18,24,24,16]+W[18,24,26,2]/6-
W[18,24,26,3]/6+W[18,24,26,4]/6+W[18,24,26,5]/3-
W[18,24,26,16]/3-W[18,24,26,20]/6+W[18,24,26,29]/6-
W[18,24,27,2]/6+W[18,24,27,3]/6-W[18,24,27,4]/6-
W[18,24,27,5]/3+W[18,24,27,16]/3+W[18,24,27,20]/6-
W[18,24,27,29]/6-W[18,24,28,2]/6+W[18,24,28,3]/6-
W[18,24,28,4]/6-W[18,24,28,5]/3+W[18,24,28,16]/3+
W[18,24,28,20]/6-W[18,24,28,29]/6+W[18,24,30,2]/6-
W[18,24,30,3]/6+W[18,24,30,4]/6+W[18,24,30,5]/3-
W[18,24,30,16]/3-W[18,24,30,20]/6+W[18,24,30,29]/6-
W[18,25,1,2]/3-W[18,25,1,3]/6+W[18,25,1,4]/6+
W[18,25,1,5]/6-W[18,25,1,16]/6+W[18,25,1,20]/3+
W[18,25,1,29]/3+W[18,25,1,30]/6-W[18,25,2,1]/3-
W[18,25,2,2]/3-W[18,25,2,3]/6-W[18,25,2,4]/6+
W[18,25,2,5]/6+W[18,25,2,16]/6-W[18,25,2,17]/3+
W[18,25,2,18]/3-W[18,25,2,19]/3+W[18,25,2,20]-
(2*W[18,25,2,26])/3-W[18,25,2,27]/3+W[18,25,2,28]/3+
W[18,25,2,29]/3-W[18,25,2,30]/6-W[18,25,17,2]/3+
W[18,25,17,3]/6-W[18,25,17,4]/6-W[18,25,17,5]/6+
W[18,25,17,16]/6+W[18,25,17,20]/3-W[18,25,17,29]/3-
W[18,25,17,30]/6+W[18,25,18,2]/3+W[18,25,18,3]/6-
W[18,25,18,4]/6+W[18,25,18,5]/6-W[18,25,18,16]/6-
W[18,25,18,20]/3+W[18,25,18,30]/6-W[18,25,19,2]/3-
W[18,25,19,3]/6+W[18,25,19,4]/6-W[18,25,19,5]/6+
W[18,25,19,16]/6+W[18,25,19,20]/3-W[18,25,19,30]/6+
W[18,25,20,1]/3-W[18,25,20,2]+W[18,25,20,3]/6+
W[18,25,20,4]/6-W[18,25,20,5]/6-W[18,25,20,16]/6+
W[18,25,20,17]/3-W[18,25,20,18]/3+W[18,25,20,19]/3+
W[18,25,20,20]/3+(2*W[18,25,20,26])/3+W[18,25,20,27]/3-
W[18,25,20,28]/3-W[18,25,20,29]/3+W[18,25,20,30]/6+
2*W[18,25,25,2]-2*W[18,25,25,20]-W[18,25,26,2]/3-
W[18,25,26,3]/6+W[18,25,26,4]/6-W[18,25,26,5]/6+
W[18,25,26,16]/6+W[18,25,26,20]/3-W[18,25,26,30]/6-
W[18,25,27,2]/3-W[18,25,27,3]/6+W[18,25,27,4]/6-
W[18,25,27,5]/6+W[18,25,27,16]/6+W[18,25,27,20]/3-
W[18,25,27,30]/6+W[18,25,28,2]/3+W[18,25,28,3]/6-
W[18,25,28,4]/6+W[18,25,28,5]/6-W[18,25,28,16]/6-
W[18,25,28,20]/3+W[18,25,28,30]/6+W[18,25,29,2]/3+
W[18,25,29,3]/6-W[18,25,29,4]/6+W[18,25,29,5]/6-
W[18,25,29,16]/6-W[18,25,29,20]/3+W[18,25,29,30]/6-
W[18,26,26,2]/12-W[18,26,26,5]/12+W[18,26,26,10]/6+
W[18,26,26,16]/12+W[18,26,26,20]/12-W[18,26,26,23]/6-
(7*W[18,26,26,29])/24-W[18,26,26,30]/8-(5*W[18,26,27,2])/24-
W[18,26,27,3]/8+W[18,26,27,4]/8+W[18,26,27,5]/6-
W[18,26,27,7]/6+W[18,26,27,10]/6+W[18,26,27,11]/6-
W[18,26,27,13]/6-W[18,26,27,16]/6+(5*W[18,26,27,20])/24+
W[18,26,27,21]/6-W[18,26,27,23]/6-W[18,26,27,29]/8+
W[18,26,27,30]/24-W[18,26,28,2]/24-W[18,26,28,3]/12+
W[18,26,28,4]/12+W[18,26,28,5]/8-W[18,26,28,7]/6-
W[18,26,28,16]/8+W[18,26,28,20]/24+W[18,26,28,21]/6+
W[18,26,28,30]/8-W[18,26,29,1]/12+W[18,26,29,2]/6-
W[18,26,29,3]/12-W[18,26,29,4]/8-W[18,26,29,7]/6+
W[18,26,29,13]/6+W[18,26,29,16]/24-W[18,26,29,17]/12-
W[18,26,29,18]/24+(5*W[18,26,29,19])/24-W[18,26,29,21]/6+
W[18,26,29,23]/6-(7*W[18,26,29,26])/24-W[18,26,29,27]/8+
W[18,26,29,29]/8-W[18,26,29,30]/24+W[18,26,30,1]/8+
W[18,26,30,2]/6-W[18,26,30,4]/8-W[18,26,30,5]/4+
W[18,26,30,10]/6-W[18,26,30,11]/6-W[18,26,30,17]/12+
W[18,26,30,19]/8+W[18,26,30,20]/24-W[18,26,30,21]/6+
W[18,26,30,23]/6-W[18,26,30,26]/8+W[18,26,30,27]/24+
W[18,26,30,28]/8-W[18,26,30,29]/24-W[18,26,30,30]/6+
W[18,28,26,2]/8+W[18,28,26,3]/12-W[18,28,26,4]/12-
W[18,28,26,5]/24-W[18,28,26,10]/6+W[18,28,26,16]/24-
W[18,28,26,20]/8+W[18,28,26,23]/6+W[18,28,26,29]/8+
W[18,28,27,2]/6+W[18,28,27,3]/8-W[18,28,27,4]/8-
(5*W[18,28,27,5])/24+W[18,28,27,7]/6-W[18,28,27,10]/6-
W[18,28,27,11]/6+W[18,28,27,13]/6+(5*W[18,28,27,16])/24-
W[18,28,27,20]/6-W[18,28,27,21]/6+W[18,28,27,23]/6+
W[18,28,27,29]/24-W[18,28,27,30]/8-W[18,28,28,2]/12-
W[18,28,28,5]/12+W[18,28,28,7]/6+W[18,28,28,16]/12+
W[18,28,28,20]/12-W[18,28,28,21]/6-W[18,28,28,29]/8-
(7*W[18,28,28,30])/24+W[18,28,29,1]/8-W[18,28,29,2]/4-
W[18,28,29,3]/8+W[18,28,29,5]/6+W[18,28,29,7]/6-
W[18,28,29,13]/6+W[18,28,29,16]/24+W[18,28,29,17]/8-
W[18,28,29,19]/12+W[18,28,29,21]/6-W[18,28,29,23]/6+
W[18,28,29,26]/8+W[18,28,29,27]/24-W[18,28,29,28]/8-
W[18,28,29,29]/6-W[18,28,29,30]/24-W[18,28,30,1]/12-
W[18,28,30,3]/8-W[18,28,30,4]/12+W[18,28,30,5]/6-
W[18,28,30,10]/6+W[18,28,30,11]/6+(5*W[18,28,30,17])/24-
W[18,28,30,18]/24-W[18,28,30,19]/12+W[18,28,30,20]/24+
W[18,28,30,21]/6-W[18,28,30,23]/6-W[18,28,30,27]/8-
(7*W[18,28,30,28])/24-W[18,28,30,29]/24+W[18,28,30,30]/8-
(5*W[18,29,26,1])/24+W[18,29,26,2]/6-W[18,29,26,4]/12+
W[18,29,26,6]/6-W[18,29,26,10]/6+W[18,29,26,16]/24-
W[18,29,26,18]/24-W[18,29,26,19]/12+W[18,29,26,20]/24+
W[18,29,26,24]/6+W[18,29,26,27]/12-W[18,29,26,28]/8-
W[18,29,26,29]/24-W[18,29,26,30]/24-(7*W[18,29,27,1])/24+
W[18,29,27,2]/12+(5*W[18,29,27,3])/24+W[18,29,27,4]/12+
W[18,29,27,6]/6-W[18,29,27,10]/6-W[18,29,27,11]/6+
(5*W[18,29,27,16])/24+W[18,29,27,17]/8+W[18,29,27,19]/6-
W[18,29,27,20]/12-W[18,29,27,21]/6-W[18,29,27,24]/6+
W[18,29,27,26]/12+(7*W[18,29,27,27])/24-W[18,29,27,29]/8-
W[18,29,27,30]/6-W[18,29,28,1]/12-W[18,29,28,2]/24-
W[18,29,28,3]/24-W[18,29,28,4]/24+W[18,29,28,5]/12+
W[18,29,28,6]/6+W[18,29,28,16]/6-W[18,29,28,17]/12+
W[18,29,28,18]/6+W[18,29,28,20]/24-W[18,29,28,21]/6-
W[18,29,28,24]/6-W[18,29,28,26]/8-W[18,29,28,28]/24-
W[18,29,28,29]/12-(5*W[18,29,28,30])/24+W[18,29,29,1]/6-
W[18,29,29,2]/8-W[18,29,29,3]/6-W[18,29,29,4]/12+
W[18,29,29,16]/8-W[18,29,29,17]/24+W[18,29,29,18]/12-
W[18,29,29,19]/8+W[18,29,29,21]/6-W[18,29,29,26]/24-
W[18,29,29,27]/8-W[18,29,29,28]/12-W[18,29,29,29]/6-
W[18,29,29,30]/8-W[18,29,30,3]/8-W[18,29,30,4]/6-
W[18,29,30,10]/6+W[18,29,30,11]/6+W[18,29,30,17]/24-
W[18,29,30,18]/24-W[18,29,30,19]/6+W[18,29,30,20]/8+
W[18,29,30,21]/6+W[18,29,30,24]/6-W[18,29,30,26]/24-
W[18,29,30,27]/6-(5*W[18,29,30,28])/24-W[18,29,30,29]/8-
W[18,29,30,30]/24-W[18,30,26,1]/12+W[18,30,26,2]/12-
W[18,30,26,3]/24-W[18,30,26,4]/24-W[18,30,26,5]/24+
W[18,30,26,6]/6+W[18,30,26,16]/24+W[18,30,26,18]/6-
W[18,30,26,19]/12+W[18,30,26,20]/6-W[18,30,26,23]/6-
W[18,30,26,25]/6-W[18,30,26,26]/24-W[18,30,26,28]/8-
(5*W[18,30,26,29])/24-W[18,30,26,30]/12-(7*W[18,30,27,1])/24+
W[18,30,27,3]/12+(5*W[18,30,27,4])/24+W[18,30,27,5]/12+
W[18,30,27,6]/6-W[18,30,27,7]/6-W[18,30,27,13]/6-
W[18,30,27,16]/12+W[18,30,27,17]/6+W[18,30,27,19]/8+
(5*W[18,30,27,20])/24-W[18,30,27,23]/6-W[18,30,27,25]/6+
(7*W[18,30,27,27])/24+W[18,30,27,28]/12-W[18,30,27,29]/6-
W[18,30,27,30]/8-(5*W[18,30,28,1])/24-W[18,30,28,3]/12+
W[18,30,28,5]/6+W[18,30,28,6]/6-W[18,30,28,7]/6+
W[18,30,28,16]/24-W[18,30,28,17]/12-W[18,30,28,18]/24+
W[18,30,28,20]/24+W[18,30,28,25]/6-W[18,30,28,26]/8+
W[18,30,28,27]/12-W[18,30,28,29]/24-W[18,30,28,30]/24-
W[18,30,29,3]/6-W[18,30,29,4]/8-W[18,30,29,7]/6+
W[18,30,29,13]/6+W[18,30,29,16]/8-W[18,30,29,17]/6-
W[18,30,29,18]/24+W[18,30,29,19]/24+W[18,30,29,23]/6+
W[18,30,29,25]/6-(5*W[18,30,29,26])/24-W[18,30,29,27]/6-
W[18,30,29,28]/24-W[18,30,29,29]/24-W[18,30,29,30]/8+
W[18,30,30,1]/6-W[18,30,30,3]/12-W[18,30,30,4]/6-
W[18,30,30,5]/8-W[18,30,30,17]/8+W[18,30,30,18]/12-
W[18,30,30,19]/24+W[18,30,30,20]/8+W[18,30,30,23]/6-
W[18,30,30,26]/12-W[18,30,30,27]/8-W[18,30,30,28]/24-
W[18,30,30,29]/8-W[18,30,30,30]/6-(3*W[19,1,1,2])/8+
W[19,1,1,3]/8-W[19,1,1,4]/8+W[19,1,1,11]/6-
W[19,1,1,13]/6+(3*W[19,1,1,20])/8-(7*W[19,1,1,29])/24+
W[19,1,1,30]/12-(11*W[19,1,2,1])/24-W[19,1,2,2]/12+
W[19,1,2,4]/24+W[19,1,2,5]/24+W[19,1,2,11]/6-
(7*W[19,1,2,17])/24+W[19,1,2,18]/12-W[19,1,2,19]/6+
W[19,1,2,20]/6+W[19,1,2,25]/3+W[19,1,2,26]/24-
W[19,1,2,29]/12+W[19,1,2,30]/12-W[19,1,3,1]/8+
W[19,1,3,2]/12-W[19,1,3,3]/24-W[19,1,3,4]/12+
W[19,1,3,5]/24-W[19,1,3,6]/3+W[19,1,3,11]/6+
W[19,1,3,13]/6+W[19,1,3,16]/24-W[19,1,3,17]/12+
W[19,1,3,18]/4+W[19,1,3,19]/8-W[19,1,3,20]/24-
W[19,1,3,26]/6-(3*W[19,1,3,27])/8-W[19,1,3,28]/12+
(5*W[19,1,3,29])/24+W[19,1,3,30]/24+W[19,1,4,1]/8+
W[19,1,4,2]/24+W[19,1,4,3]/12+W[19,1,4,4]/24-
W[19,1,4,5]/24+W[19,1,4,6]/3-W[19,1,4,11]/6-
W[19,1,4,13]/6-W[19,1,4,16]/24+W[19,1,4,17]/12-
W[19,1,4,18]/4-W[19,1,4,19]/8-W[19,1,4,20]/12+
W[19,1,4,26]/6+(3*W[19,1,4,27])/8+W[19,1,4,28]/12-
W[19,1,4,29]/12-W[19,1,4,30]/6+W[19,1,5,2]/24-
W[19,1,5,3]/24-W[19,1,5,4]/24-W[19,1,5,5]/24+
W[19,1,5,13]/6-W[19,1,5,17]/8+W[19,1,5,18]/12+
W[19,1,5,19]/24-W[19,1,5,20]/12-W[19,1,5,26]/24-
W[19,1,5,27]/24-W[19,1,5,28]/12-(2*W[19,1,6,3])/3+
(2*W[19,1,6,4])/3+W[19,1,16,2]/12+W[19,1,16,3]/24+
W[19,1,16,4]/24-W[19,1,16,11]/6+W[19,1,16,16]/24+
W[19,1,16,17]/8-W[19,1,16,18]/12-W[19,1,16,19]/24-
W[19,1,16,20]/24+W[19,1,16,26]/24+W[19,1,16,27]/24+
W[19,1,16,28]/12+W[19,1,16,29]/24-(3*W[19,1,17,2])/8+
W[19,1,17,3]/12-W[19,1,17,4]/12-(5*W[19,1,17,5])/24+
(5*W[19,1,17,16])/24+(3*W[19,1,17,20])/8+W[19,1,17,29]/8+
W[19,1,17,30]/8+W[19,1,18,2]/12+W[19,1,18,3]/2-
W[19,1,18,4]/2+W[19,1,18,5]/6-W[19,1,18,11]/6+
W[19,1,18,13]/6-W[19,1,18,16]/6-W[19,1,18,20]/12+
W[19,1,18,29]/6-W[19,1,18,30]/8-W[19,1,19,2]/6+
W[19,1,19,3]/8-W[19,1,19,4]/8+W[19,1,19,5]/24-
W[19,1,19,16]/24+W[19,1,19,20]/6-W[19,1,19,30]/12+
(11*W[19,1,20,1])/24-W[19,1,20,2]/6-W[19,1,20,3]/24-
W[19,1,20,13]/6-W[19,1,20,16]/24+(7*W[19,1,20,17])/24-
W[19,1,20,18]/12+W[19,1,20,19]/6+W[19,1,20,20]/12-
W[19,1,20,25]/3-W[19,1,20,26]/24-W[19,1,20,29]/12+
W[19,1,20,30]/24+(2*W[19,1,25,2])/3-(2*W[19,1,25,20])/3-
W[19,1,26,2]/12-W[19,1,26,3]/6+W[19,1,26,4]/6+
W[19,1,26,5]/12-W[19,1,26,16]/12+W[19,1,26,20]/12+
W[19,1,26,29]/12-W[19,1,26,30]/12-W[19,1,27,2]/12-
W[19,1,27,3]/6+W[19,1,27,4]/6+W[19,1,27,5]/12-
W[19,1,27,16]/12+W[19,1,27,20]/12+W[19,1,27,29]/12-
W[19,1,27,30]/12-W[19,1,29,1]/4+W[19,1,29,3]/4+
W[19,1,29,4]/12-W[19,1,29,5]/12+W[19,1,29,18]/12-
W[19,1,29,20]/12+W[19,1,29,27]/12-W[19,1,29,29]/12-
(5*W[19,2,1,1])/12-(3*W[19,2,1,2])/8+(3*W[19,2,1,3])/8+
W[19,2,1,4]/4+W[19,2,1,5]/24-W[19,2,1,6]/6-W[19,2,1,8]/6-
W[19,2,1,11]/6-W[19,2,1,13]/3+W[19,2,1,14]/3+
W[19,2,1,16]/24-W[19,2,1,17]/24+W[19,2,1,18]/8+
W[19,2,1,20]/6-W[19,2,1,24]/6+W[19,2,1,25]/3+
W[19,2,1,26]/8+W[19,2,1,27]/8+W[19,2,1,28]/4-
W[19,2,1,29]/6-W[19,2,1,30]/24-(7*W[19,2,2,1])/24-
(11*W[19,2,2,2])/24+(19*W[19,2,2,3])/24+(11*W[19,2,2,4])/24+
W[19,2,2,5]/4-(2*W[19,2,2,7])/3-W[19,2,2,10]/6-
W[19,2,2,11]/6-(2*W[19,2,2,12])/3+W[19,2,2,14]/2-
(25*W[19,2,2,16])/24+W[19,2,2,17]/6+(9*W[19,2,2,18])/8+
W[19,2,2,19]/6-(7*W[19,2,2,20])/12+W[19,2,2,21]/6+
W[19,2,2,26]/8-W[19,2,2,27]/12+W[19,2,2,28]/6+
W[19,2,2,29]/4-(3*W[19,2,2,30])/8+W[19,2,3,1]/24+
(11*W[19,2,3,2])/24-(7*W[19,2,3,3])/24-(5*W[19,2,3,4])/12-
W[19,2,3,5]/4-W[19,2,3,6]/6-W[19,2,3,8]/6+W[19,2,3,10]/6-
W[19,2,3,11]/6+W[19,2,3,13]/3+W[19,2,3,16]/6+
W[19,2,3,17]/12+(5*W[19,2,3,19])/24+W[19,2,3,20]/6-
W[19,2,3,21]/6+W[19,2,3,26]/4+W[19,2,3,27]/24-
W[19,2,3,28]/6+W[19,2,3,29]/12+W[19,2,3,30]/3+
(3*W[19,2,4,2])/8-(7*W[19,2,4,3])/12-W[19,2,4,4]/4-
(5*W[19,2,4,5])/24+W[19,2,4,6]/6+W[19,2,4,7]/6+
W[19,2,4,11]/6+W[19,2,4,13]/3-W[19,2,4,14]/2+
(25*W[19,2,4,16])/24-W[19,2,4,17]/12-W[19,2,4,18]/2+
W[19,2,4,19]/4-(5*W[19,2,4,20])/24-W[19,2,4,23]/3+
(7*W[19,2,4,26])/24-W[19,2,4,27]/6-(17*W[19,2,4,28])/24-
(3*W[19,2,4,29])/8-W[19,2,5,1]/8+W[19,2,5,2]/3-
(5*W[19,2,5,3])/12-(7*W[19,2,5,4])/24-W[19,2,5,5]/4-
W[19,2,5,7]/6+W[19,2,5,8]/6+W[19,2,5,10]/6+
(2*W[19,2,5,12])/3-W[19,2,5,13]/3-W[19,2,5,14]/3+
W[19,2,5,16]/6-W[19,2,5,17]/6+W[19,2,5,18]/6+
W[19,2,5,19]/24+(5*W[19,2,5,20])/24+W[19,2,5,23]/3-
W[19,2,5,24]/6+W[19,2,5,26]/8+W[19,2,5,27]/8+
W[19,2,5,28]/24+W[19,2,5,29]/12+W[19,2,5,30]/3+
W[19,2,7,4]/6-W[19,2,7,5]/6+W[19,2,7,18]/2-
W[19,2,7,20]/2-(2*W[19,2,12,2])/3+W[19,2,12,4]/3+
(2*W[19,2,12,5])/3-W[19,2,12,19]/3-(2*W[19,2,12,26])/3+
(2*W[19,2,12,28])/3+W[19,2,14,1]/3+W[19,2,14,2]/2-
W[19,2,14,4]/2-W[19,2,14,16]/3-W[19,2,14,28]/2+
W[19,2,14,30]/2+W[19,2,16,1]/24-(25*W[19,2,16,2])/24+
W[19,2,16,3]/6+(7*W[19,2,16,4])/8+W[19,2,16,8]/6-
W[19,2,16,10]/6+W[19,2,16,11]/6-W[19,2,16,14]/3-
(13*W[19,2,16,16])/24-W[19,2,16,17]/24+W[19,2,16,18]/6-
W[19,2,16,19]/6-W[19,2,16,20]/24+W[19,2,16,21]/6+
W[19,2,16,23]/3+W[19,2,16,24]/6-W[19,2,16,26]/24-
W[19,2,16,27]/8+(5*W[19,2,16,28])/24-W[19,2,16,29]/24-
W[19,2,16,30]/4-W[19,2,17,1]/8+W[19,2,17,2]/4+
W[19,2,17,3]/12-W[19,2,17,4]/12-W[19,2,17,5]/12+
W[19,2,17,6]/6-W[19,2,17,10]/6+(7*W[19,2,17,16])/24-
(7*W[19,2,17,18])/24+W[19,2,17,19]/3+W[19,2,17,20]/24-
W[19,2,17,23]/3+W[19,2,17,24]/6-W[19,2,17,25]/3-
W[19,2,17,28]/8+W[19,2,17,29]/12-(5*W[19,2,17,30])/24+
W[19,2,18,1]/24-W[19,2,18,2]/24-W[19,2,18,3]/6-
W[19,2,18,4]/4+(7*W[19,2,18,5])/12+W[19,2,18,6]/6+
W[19,2,18,7]/6+W[19,2,18,10]/6+W[19,2,18,11]/6-
W[19,2,18,13]/3-(5*W[19,2,18,17])/24+(29*W[19,2,18,18])/24-
(7*W[19,2,18,19])/8+(5*W[19,2,18,20])/24-W[19,2,18,21]/6-
W[19,2,18,23]/3-W[19,2,18,24]/6+W[19,2,18,25]/3-
(5*W[19,2,18,26])/12+(5*W[19,2,18,28])/24+
(11*W[19,2,18,29])/24-W[19,2,18,30]/24-W[19,2,19,1]/6-
W[19,2,19,2]/2+(5*W[19,2,19,3])/24-W[19,2,19,4]/12-
(7*W[19,2,19,5])/24-W[19,2,19,6]/6+(2*W[19,2,19,7])/3-
W[19,2,19,8]/6+W[19,2,19,14]/3+W[19,2,19,17]/2-
(13*W[19,2,19,18])/24+(5*W[19,2,19,19])/8+W[19,2,19,24]/6-
W[19,2,19,25]/3+W[19,2,19,26]/8-W[19,2,19,27]/8-
W[19,2,19,29]/24-(5*W[19,2,19,30])/24+W[19,2,20,1]/6-
(5*W[19,2,20,2])/4+W[19,2,20,3]/6-(3*W[19,2,20,4])/8-
(7*W[19,2,20,5])/24-W[19,2,20,7]/6+W[19,2,20,8]/6+
W[19,2,20,13]/3-(5*W[19,2,20,16])/24+W[19,2,20,17]/24-
W[19,2,20,18]/8+W[19,2,20,19]/6+(25*W[19,2,20,20])/24+
W[19,2,20,23]/3+W[19,2,20,26]/12+W[19,2,20,27]/24-
(5*W[19,2,20,28])/24-W[19,2,20,29]/6+W[19,2,20,30]/8+
(4*W[19,2,21,2])/3-W[19,2,21,3]/3+W[19,2,21,16]/3-
(4*W[19,2,21,18])/3-W[19,2,21,19]/6+W[19,2,21,20]/6+
W[19,2,21,27]/6+W[19,2,21,28]/6-W[19,2,21,29]/6-
W[19,2,21,30]/6+W[19,2,25,1]/3+(2*W[19,2,25,2])/3-
W[19,2,25,17]/3-(2*W[19,2,25,20])/3+W[19,2,26,1]/4-
W[19,2,26,2]/12-W[19,2,26,5]/12+W[19,2,26,16]/6-
(5*W[19,2,26,18])/12+W[19,2,26,20]/6-W[19,2,26,27]/12-
W[19,2,27,2]/6+W[19,2,27,3]/12-W[19,2,27,4]/12-
W[19,2,27,5]/12+W[19,2,27,16]/12+W[19,2,27,20]/6-
W[19,2,27,30]/12-W[19,2,28,4]/3+W[19,2,28,18]/3+
W[19,2,29,2]/6-W[19,2,29,3]/12-W[19,2,29,4]/4+
W[19,2,29,5]/12-W[19,2,29,16]/12+W[19,2,29,18]/3-
W[19,2,29,20]/6+W[19,2,29,30]/12+W[19,2,30,1]/4-
W[19,2,30,4]/6+W[19,2,30,5]/3-W[19,2,30,16]/4-
W[19,2,30,18]/4+W[19,2,30,20]/12-W[19,2,30,27]/12-
W[19,2,30,29]/12+W[19,2,30,30]/12-W[19,3,1,1]/12-
W[19,3,1,2]/8+(3*W[19,3,1,3])/8+W[19,3,1,5]/12-
W[19,3,1,6]/3-W[19,3,1,8]/6-W[19,3,1,11]/6-
W[19,3,1,13]/6+W[19,3,1,14]/3+W[19,3,1,16]/24+
W[19,3,1,17]/12+(3*W[19,3,1,18])/8+(7*W[19,3,1,19])/24-
W[19,3,1,20]/24-W[19,3,1,24]/6-W[19,3,1,25]/6-
W[19,3,1,26]/12-(5*W[19,3,1,27])/24+W[19,3,1,28]/8+
W[19,3,1,29]/8+W[19,3,1,30]/8-(5*W[19,3,2,1])/24+
W[19,3,2,2]/3-W[19,3,2,3]/8-(5*W[19,3,2,4])/12-
W[19,3,2,5]/24-W[19,3,2,10]/6-W[19,3,2,11]/6+
W[19,3,2,14]/3+(11*W[19,3,2,16])/24+W[19,3,2,17]/6-
W[19,3,2,19]/24+(5*W[19,3,2,20])/24-W[19,3,2,21]/6-
W[19,3,2,25]/6+W[19,3,2,26]/6+W[19,3,2,27]/4+
W[19,3,2,28]/24-W[19,3,2,29]/24+(5*W[19,3,2,30])/24+
W[19,3,3,1]/8-(5*W[19,3,3,2])/24-(3*W[19,3,3,3])/2+
(5*W[19,3,3,4])/24-W[19,3,3,5]/24-W[19,3,3,8]/3+
W[19,3,3,10]/6-W[19,3,3,11]/6+W[19,3,3,13]/6+
(19*W[19,3,3,16])/24-W[19,3,3,18]/4-(13*W[19,3,3,19])/24+
W[19,3,3,20]/2+W[19,3,3,21]/6-W[19,3,3,26]/8+
W[19,3,3,27]/4+W[19,3,3,28]/4-(3*W[19,3,3,29])/8-
(5*W[19,3,3,30])/8-W[19,3,4,1]/12+(5*W[19,3,4,3])/24+
(5*W[19,3,4,4])/12+W[19,3,4,5]/24+W[19,3,4,11]/6-
W[19,3,4,13]/6-W[19,3,4,14]/3-W[19,3,4,18]/24+
(3*W[19,3,4,19])/8-W[19,3,4,20]/12+W[19,3,4,27]/24-
W[19,3,4,28]/8+(7*W[19,3,5,1])/12-W[19,3,5,2]/8+
W[19,3,5,3]/24+W[19,3,5,4]/8-W[19,3,5,5]/12+
W[19,3,5,8]/6+W[19,3,5,10]/6+W[19,3,5,13]/6-
W[19,3,5,14]/3-(2*W[19,3,5,16])/3-W[19,3,5,17]/12+
W[19,3,5,18]/12-W[19,3,5,19]/6-(11*W[19,3,5,20])/24+
W[19,3,5,24]/6-W[19,3,5,26]/24-(7*W[19,3,5,27])/24+
W[19,3,5,28]/12+W[19,3,5,29]/4-(2*W[19,3,8,1])/3-
W[19,3,8,3]/2+(2*W[19,3,8,5])/3+W[19,3,8,16]-
W[19,3,8,19]+W[19,3,8,20]/2-W[19,3,8,28]/2-
W[19,3,8,29]/2-W[19,3,8,30]/2+(3*W[19,3,16,1])/8+
W[19,3,16,2]/8+W[19,3,16,3]/8+W[19,3,16,4]/6-
W[19,3,16,5]/2+W[19,3,16,8]/6-W[19,3,16,10]/6+
W[19,3,16,11]/6-W[19,3,16,14]/3-W[19,3,16,16]/6-
W[19,3,16,17]/12+W[19,3,16,18]/12+(19*W[19,3,16,19])/24-
W[19,3,16,20]/4-W[19,3,16,21]/6-W[19,3,16,24]/6+
W[19,3,16,26]/12+W[19,3,16,27]/4+(7*W[19,3,16,28])/24+
W[19,3,16,29]/4+W[19,3,16,30]/6-W[19,3,17,1]/12+
W[19,3,17,2]/6+W[19,3,17,5]/12-W[19,3,17,10]/6-
W[19,3,17,16]/12-W[19,3,17,17]/12+W[19,3,17,18]/12+
W[19,3,17,19]/12-W[19,3,17,24]/6+W[19,3,17,25]/6-
W[19,3,17,27]/24-W[19,3,17,28]/8+W[19,3,17,29]/12+
W[19,3,17,30]/12+W[19,3,18,1]/24-W[19,3,18,2]/12-
W[19,3,18,3]/2-W[19,3,18,4]/8+W[19,3,18,5]/12+
W[19,3,18,6]/3+W[19,3,18,10]/6+W[19,3,18,11]/6+
W[19,3,18,13]/6-W[19,3,18,16]/12-W[19,3,18,17]/12-
W[19,3,18,18]/3-(13*W[19,3,18,19])/24+(3*W[19,3,18,20])/8+
W[19,3,18,21]/6+W[19,3,18,24]/6+W[19,3,18,25]/6-
W[19,3,18,26]/24+W[19,3,18,27]/12-W[19,3,18,29]/12-
W[19,3,18,30]/12+W[19,3,19,1]/8-W[19,3,19,2]/24-
(13*W[19,3,19,3])/24+(3*W[19,3,19,4])/8-W[19,3,19,5]/2-
W[19,3,19,8]/6+W[19,3,19,14]/3-W[19,3,19,16]/24+
W[19,3,19,17]/12-(3*W[19,3,19,18])/8+W[19,3,19,19]/4+
W[19,3,19,20]/4+W[19,3,19,21]/3+W[19,3,19,24]/6-
W[19,3,19,25]/6+W[19,3,19,26]/8-W[19,3,19,29]/24+
(5*W[19,3,19,30])/24+W[19,3,20,1]/24-W[19,3,20,2]/24+
W[19,3,20,3]/2-W[19,3,20,4]/4-(5*W[19,3,20,5])/24+
W[19,3,20,8]/3-W[19,3,20,13]/6-W[19,3,20,16]/12+
(11*W[19,3,20,18])/24+W[19,3,20,19]/12-W[19,3,20,20]/3-
W[19,3,20,21]/3+W[19,3,20,25]/6-W[19,3,20,26]/12+
W[19,3,20,27]/6+(11*W[19,3,20,28])/24-W[19,3,20,29]/6-
W[19,3,20,30]/12+W[19,3,21,3]-W[19,3,21,16]+
W[19,3,21,19]/2-W[19,3,21,20]/2-W[19,3,21,27]/2-
W[19,3,21,28]/2+W[19,3,21,29]/2+W[19,3,21,30]/2-
W[19,3,27,1]/4+W[19,3,27,3]/4+W[19,3,27,4]/12-
W[19,3,27,5]/12+W[19,3,27,18]/12-W[19,3,27,20]/12+
W[19,3,27,27]/12-W[19,3,27,29]/12+W[19,3,29,2]/6-
W[19,3,29,3]/3+W[19,3,29,4]/6-W[19,3,29,5]/6+
W[19,3,29,16]/6+W[19,3,29,18]/6-W[19,3,29,20]/6+
W[19,3,29,29]/6+W[19,3,30,2]/6-W[19,3,30,3]/3+
W[19,3,30,4]/6-W[19,3,30,5]/6+W[19,3,30,16]/6+
W[19,3,30,18]/6-W[19,3,30,20]/6+W[19,3,30,29]/6+
W[19,4,1,1]/12+(7*W[19,4,1,2])/24-W[19,4,1,3]/4-
W[19,4,1,4]/8-W[19,4,1,5]/24+W[19,4,1,6]/3+W[19,4,1,8]/6+
W[19,4,1,11]/6+W[19,4,1,13]/6-W[19,4,1,14]/3-
W[19,4,1,16]/12-W[19,4,1,17]/12-(3*W[19,4,1,18])/8-
(7*W[19,4,1,19])/24-W[19,4,1,20]/8+W[19,4,1,24]/6+
W[19,4,1,25]/6+W[19,4,1,26]/12+(5*W[19,4,1,27])/24-
W[19,4,1,28]/8+W[19,4,1,29]/24+(5*W[19,4,2,1])/24+
W[19,4,2,2]/3-W[19,4,2,3]/4-(3*W[19,4,2,4])/4-
(5*W[19,4,2,5])/12+W[19,4,2,7]/3+W[19,4,2,11]/6+
W[19,4,2,14]/6+(17*W[19,4,2,16])/24-(11*W[19,4,2,18])/24+
W[19,4,2,19]/6-(5*W[19,4,2,20])/24-W[19,4,2,25]/6+
W[19,4,2,26]/12-W[19,4,2,27]/6-(17*W[19,4,2,28])/24-
(11*W[19,4,2,29])/24+W[19,4,2,30]/6-W[19,4,3,1]/6-
W[19,4,3,2]/6+W[19,4,3,3]/3+(7*W[19,4,3,4])/24-
W[19,4,3,8]/6+W[19,4,3,11]/6-W[19,4,3,13]/6-
W[19,4,3,16]/24+W[19,4,3,18]/24+(3*W[19,4,3,19])/8-
W[19,4,3,27]/24-W[19,4,3,28]/8-W[19,4,3,29]/12+
W[19,4,3,30]/24+W[19,4,4,1]/8+(7*W[19,4,4,3])/24-
W[19,4,4,4]/4+(17*W[19,4,4,5])/24-W[19,4,4,7]/6-
W[19,4,4,11]/6+W[19,4,4,13]/6-W[19,4,4,14]/6-
(11*W[19,4,4,16])/24+W[19,4,4,18]/4-(5*W[19,4,4,19])/24-
W[19,4,4,20]/24-W[19,4,4,23]/6+W[19,4,4,26]/8-
W[19,4,4,27]/4+W[19,4,4,29]/8+W[19,4,4,30]/4+
W[19,4,5,1]/8-W[19,4,5,2]/2+W[19,4,5,3]/12-
(3*W[19,4,5,4])/8+W[19,4,5,5]/6+W[19,4,5,7]/6-
W[19,4,5,8]/6-W[19,4,5,13]/6+W[19,4,5,14]/3-
W[19,4,5,16]/2+W[19,4,5,17]/12-W[19,4,5,18]/12+
(17*W[19,4,5,19])/24+(5*W[19,4,5,20])/8+W[19,4,5,23]/6+
W[19,4,5,24]/6-W[19,4,5,26]/12-W[19,4,5,27]/4-
(7*W[19,4,5,28])/24-(13*W[19,4,5,29])/24-W[19,4,5,30]/6+
W[19,4,7,2]/2+W[19,4,7,4]-W[19,4,7,5]-W[19,4,7,19]/2+
W[19,4,7,27]/2+W[19,4,7,28]/2+W[19,4,7,29]/2-
W[19,4,14,1]/3-W[19,4,14,2]/2+W[19,4,14,4]/2+
W[19,4,14,16]/3+W[19,4,14,28]/2-W[19,4,14,30]/2-
W[19,4,16,1]/12+(17*W[19,4,16,2])/24+W[19,4,16,3]/8-
(7*W[19,4,16,4])/24-W[19,4,16,5]/3-W[19,4,16,8]/6-
W[19,4,16,11]/6+W[19,4,16,14]/3+W[19,4,16,16]/12+
W[19,4,16,17]/12-W[19,4,16,18]/12-W[19,4,16,19]/3-
W[19,4,16,20]/8-W[19,4,16,23]/6-W[19,4,16,24]/6+
W[19,4,16,26]/24+(7*W[19,4,16,27])/24-W[19,4,16,28]/12+
W[19,4,16,29]/8+W[19,4,16,30]/4+W[19,4,17,1]/12+
W[19,4,17,5]/12-W[19,4,17,16]/12+W[19,4,17,17]/12-
W[19,4,17,18]/12-W[19,4,17,19]/12-W[19,4,17,20]/6+
W[19,4,17,23]/6+W[19,4,17,24]/6-W[19,4,17,25]/6+
W[19,4,17,27]/24+W[19,4,17,28]/8+W[19,4,17,29]/6+
W[19,4,17,30]/24-W[19,4,18,1]/24-(3*W[19,4,18,2])/8+
W[19,4,18,3]/8+W[19,4,18,4]/2+W[19,4,18,5]/12-
W[19,4,18,6]/3-W[19,4,18,7]/6-W[19,4,18,11]/6-
W[19,4,18,13]/6-W[19,4,18,16]/12+W[19,4,18,17]/12+
W[19,4,18,18]/3+(13*W[19,4,18,19])/24+W[19,4,18,20]/12-
W[19,4,18,23]/6-W[19,4,18,24]/6-W[19,4,18,25]/6+
W[19,4,18,26]/24-W[19,4,18,27]/12+W[19,4,18,30]/24-
W[19,4,19,1]/8+(3*W[19,4,19,3])/8-(5*W[19,4,19,4])/24+
(25*W[19,4,19,5])/24-W[19,4,19,7]/3+W[19,4,19,8]/6-
W[19,4,19,14]/3-W[19,4,19,16]/2-W[19,4,19,17]/12+
(3*W[19,4,19,18])/8-W[19,4,19,19]/4-(5*W[19,4,19,20])/24-
W[19,4,19,24]/6+W[19,4,19,25]/6-W[19,4,19,26]/8+
(5*W[19,4,19,29])/24+W[19,4,19,30]/12-W[19,4,20,1]/24-
(11*W[19,4,20,2])/24-W[19,4,20,3]/3-(3*W[19,4,20,4])/8+
(13*W[19,4,20,5])/24+W[19,4,20,7]/6+W[19,4,20,8]/6+
W[19,4,20,13]/6+W[19,4,20,16]/24-W[19,4,20,17]/6-
(5*W[19,4,20,19])/24+W[19,4,20,20]/6+W[19,4,20,23]/6+
W[19,4,20,25]/6-W[19,4,20,26]/6-W[19,4,20,27]/4+
(5*W[19,4,20,28])/24-W[19,4,20,29]/12-(5*W[19,4,20,30])/24+
W[19,4,27,1]/4+W[19,4,27,2]/12-W[19,4,27,3]/12-
W[19,4,27,4]/4+W[19,4,27,16]/12-W[19,4,27,18]/12-
W[19,4,27,27]/12+W[19,4,27,30]/12-W[19,4,29,1]/4+
W[19,4,29,4]/6-W[19,4,29,5]/3+W[19,4,29,16]/4+
W[19,4,29,18]/4-W[19,4,29,20]/12+W[19,4,29,27]/12+
W[19,4,29,29]/12-W[19,4,29,30]/12-W[19,4,30,1]/4+
W[19,4,30,4]/6-W[19,4,30,5]/3+W[19,4,30,16]/4+
W[19,4,30,18]/4-W[19,4,30,20]/12+W[19,4,30,27]/12+
W[19,4,30,29]/12-W[19,4,30,30]/12-W[19,5,1,5]/24-
W[19,5,1,6]/6+W[19,5,1,13]/6-W[19,5,1,17]/24+
W[19,5,1,19]/24-W[19,5,1,20]/8+W[19,5,1,25]/6-
W[19,5,1,26]/24-W[19,5,1,27]/12-W[19,5,1,28]/24+
W[19,5,1,29]/24-W[19,5,2,2]/24-(7*W[19,5,2,3])/12-
W[19,5,2,4]/24+(7*W[19,5,2,5])/24+W[19,5,2,10]/6+
(2*W[19,5,2,12])/3-(2*W[19,5,2,14])/3+W[19,5,2,16]/6-
W[19,5,2,17]/6+W[19,5,2,18]/24-(5*W[19,5,2,19])/24+
W[19,5,2,20]/24+W[19,5,2,21]/6+W[19,5,2,25]/6-
(7*W[19,5,2,26])/24+W[19,5,2,27]/24+W[19,5,2,28]/3+
(5*W[19,5,2,29])/24+(11*W[19,5,2,30])/24+W[19,5,3,1]/4-
W[19,5,3,2]/3+(5*W[19,5,3,3])/24+W[19,5,3,4]/8+
(5*W[19,5,3,5])/24+W[19,5,3,6]/6+W[19,5,3,8]/3-
W[19,5,3,10]/6-W[19,5,3,13]/6-(5*W[19,5,3,16])/24+
W[19,5,3,18]/6-(5*W[19,5,3,19])/12-(5*W[19,5,3,20])/12-
W[19,5,3,21]/6-W[19,5,3,26]/4-W[19,5,3,27]/8+
(7*W[19,5,3,28])/24+W[19,5,3,29]/12-(7*W[19,5,3,30])/24-
(17*W[19,5,4,2])/24+(7*W[19,5,4,3])/24-W[19,5,4,4]/4+
W[19,5,4,5]/2-W[19,5,4,6]/6+W[19,5,4,7]/6+W[19,5,4,13]/6+
(2*W[19,5,4,14])/3-(3*W[19,5,4,16])/8+W[19,5,4,17]/6-
(3*W[19,5,4,18])/8+(11*W[19,5,4,19])/24+(11*W[19,5,4,20])/24-
W[19,5,4,23]/6-(5*W[19,5,4,26])/12-W[19,5,4,27]/24+
(3*W[19,5,4,28])/8-(7*W[19,5,4,29])/24-(11*W[19,5,4,30])/24-
W[19,5,5,1]/24+(7*W[19,5,5,2])/24+(7*W[19,5,5,3])/24+
(5*W[19,5,5,4])/3-(5*W[19,5,5,5])/4-W[19,5,5,7]/6-
W[19,5,5,10]/6-(2*W[19,5,5,12])/3-W[19,5,5,13]/6+
W[19,5,5,16]/3-(17*W[19,5,5,19])/24-(5*W[19,5,5,20])/12+
W[19,5,5,23]/6+W[19,5,5,26]/24+W[19,5,5,27]/8+
W[19,5,5,28]/8+(11*W[19,5,5,29])/24-W[19,5,5,30]/12-
W[19,5,7,2]/6-W[19,5,7,4]+W[19,5,7,5]+W[19,5,7,18]/3+
W[19,5,7,19]/6-W[19,5,7,20]/3-W[19,5,7,27]/6-
W[19,5,7,28]/6-W[19,5,7,29]/6+(2*W[19,5,12,2])/3-
W[19,5,12,4]/3-(2*W[19,5,12,5])/3+W[19,5,12,19]/3+
(2*W[19,5,12,26])/3-(2*W[19,5,12,28])/3+W[19,5,16,2]/6-
(3*W[19,5,16,3])/8-(3*W[19,5,16,4])/8+W[19,5,16,5]/3+
W[19,5,16,10]/6+(7*W[19,5,16,16])/24-W[19,5,16,17]/8+
(3*W[19,5,16,19])/8+W[19,5,16,20]/24+W[19,5,16,21]/6-
W[19,5,16,23]/6+W[19,5,16,26]/12-W[19,5,16,28]/12+
W[19,5,16,29]/24+(5*W[19,5,17,1])/24-W[19,5,17,2]/4+
W[19,5,17,4]/6-W[19,5,17,5]/12-W[19,5,17,6]/6+
W[19,5,17,10]/6-(7*W[19,5,17,16])/24+(5*W[19,5,17,17])/12-
W[19,5,17,18]/8+W[19,5,17,19]/12+W[19,5,17,20]/8+
W[19,5,17,23]/6-W[19,5,17,24]/3-W[19,5,17,25]/6-
(5*W[19,5,17,27])/24-W[19,5,17,29]/6+W[19,5,17,30]/4-
W[19,5,18,1]/4+W[19,5,18,2]/8+W[19,5,18,3]/4-
(5*W[19,5,18,4])/24+W[19,5,18,5]/12+W[19,5,18,6]/6+
W[19,5,18,7]/6-W[19,5,18,10]/6-W[19,5,18,13]/6+
W[19,5,18,16]/6-(3*W[19,5,18,17])/8+W[19,5,18,18]/8-
W[19,5,18,19]/4+W[19,5,18,20]/12-W[19,5,18,21]/6-
W[19,5,18,23]/6+W[19,5,18,24]/3+W[19,5,18,25]/6+
(5*W[19,5,18,26])/24+(5*W[19,5,18,27])/12+W[19,5,18,28]/24-
W[19,5,18,29]/4-W[19,5,18,30]/6+W[19,5,19,1]/24-
W[19,5,19,2]/24-(5*W[19,5,19,3])/12+(19*W[19,5,19,4])/24-
(17*W[19,5,19,5])/24+W[19,5,19,6]/6+(3*W[19,5,19,16])/8-
W[19,5,19,17]/12-W[19,5,19,18]/12-(3*W[19,5,19,19])/8+
W[19,5,19,20]/3-W[19,5,19,21]/6-W[19,5,19,25]/6+
W[19,5,19,27]/24-(5*W[19,5,19,29])/24+W[19,5,19,30]/12-
(5*W[19,5,20,1])/24+(7*W[19,5,20,2])/24-W[19,5,20,3]/12+
(7*W[19,5,20,4])/24-W[19,5,20,5]/2-W[19,5,20,7]/6-
W[19,5,20,8]/3+W[19,5,20,13]/6+W[19,5,20,16]/24+
W[19,5,20,17]/8-W[19,5,20,18]/6+W[19,5,20,19]/6+
(7*W[19,5,20,20])/24+W[19,5,20,21]/6+W[19,5,20,23]/6-
W[19,5,20,25]/6-(5*W[19,5,20,28])/24+W[19,5,20,29]/4+
(5*W[19,5,20,30])/24-W[19,5,26,1]/4+W[19,5,26,2]/12+
W[19,5,26,5]/12-W[19,5,26,16]/6+(5*W[19,5,26,18])/12-
W[19,5,26,20]/6+W[19,5,26,27]/12-W[19,5,27,1]/4+
W[19,5,27,2]/12+W[19,5,27,5]/12-W[19,5,27,16]/6+
(5*W[19,5,27,18])/12-W[19,5,27,20]/6+W[19,5,27,27]/12+
W[19,5,29,1]/4-W[19,5,29,2]/6+W[19,5,29,3]/12-
W[19,5,29,4]/4+W[19,5,29,5]/4-W[19,5,29,16]/6-
W[19,5,29,18]/4+W[19,5,29,20]/4-W[19,5,29,27]/12-
W[19,5,29,29]/12+W[19,7,2,4]/3-W[19,7,2,18]/3+
W[19,7,4,2]/3+W[19,7,4,4]-(4*W[19,7,4,5])/3-
(2*W[19,7,4,13])/3+W[19,7,4,18]/3-W[19,7,4,19]/3+
(2*W[19,7,4,23])/3+W[19,7,4,27]/3+W[19,7,4,28]/3+
W[19,7,4,29]/3-W[19,7,5,4]+(4*W[19,7,5,5])/3+
(2*W[19,7,5,13])/3-W[19,7,5,20]/3-(2*W[19,7,5,23])/3-
W[19,7,7,4]/3+W[19,7,7,5]/3-W[19,7,7,18]+W[19,7,7,20]-
W[19,7,18,2]/3-W[19,7,18,4]/3-(2*W[19,7,18,5])/3+
(2*W[19,7,18,13])/3-(2*W[19,7,18,18])/3+W[19,7,18,19]/3+
W[19,7,18,20]/3+(2*W[19,7,18,23])/3-W[19,7,18,27]/3-
W[19,7,18,28]/3-W[19,7,18,29]/3-W[19,7,19,4]/3+
W[19,7,19,18]/3+(2*W[19,7,20,4])/3+W[19,7,20,5]/3-
(2*W[19,7,20,13])/3+(4*W[19,7,20,18])/3-W[19,7,20,20]-
(2*W[19,7,20,23])/3+W[19,7,27,4]/3-W[19,7,27,18]/3+
W[19,7,28,4]/3-W[19,7,28,18]/3+W[19,7,29,4]/3-
W[19,7,29,18]/3+W[19,16,1,2]/8+W[19,16,1,6]/6-
W[19,16,1,11]/6+W[19,16,1,16]/24+W[19,16,1,17]/24-
W[19,16,1,19]/24-W[19,16,1,25]/6+W[19,16,1,26]/24+
W[19,16,1,27]/12+W[19,16,1,28]/24-W[19,16,1,30]/24+
(5*W[19,16,2,1])/24-(19*W[19,16,2,2])/24+(5*W[19,16,2,3])/24+
(13*W[19,16,2,4])/12+(5*W[19,16,2,5])/24-W[19,16,2,7]/6-
W[19,16,2,10]/6-W[19,16,2,11]/6-(2*W[19,16,2,14])/3-
W[19,16,2,16]/2+W[19,16,2,17]/8+W[19,16,2,18]/6+
W[19,16,2,19]/12-W[19,16,2,20]/24+W[19,16,2,21]/6+
W[19,16,2,25]/6+W[19,16,2,26]/4-W[19,16,2,28]/24-
W[19,16,2,29]/24-W[19,16,2,30]/24+W[19,16,3,2]/24-
W[19,16,3,4]/24-(3*W[19,16,3,5])/8+W[19,16,3,6]/6+
W[19,16,3,8]/3+W[19,16,3,10]/6-W[19,16,3,11]/6-
W[19,16,3,16]/4-W[19,16,3,17]/6+(3*W[19,16,3,18])/8+
(13*W[19,16,3,19])/24-(7*W[19,16,3,20])/24-W[19,16,3,21]/6-
W[19,16,3,26]/12+W[19,16,3,27]/24+W[19,16,3,28]/8+
(7*W[19,16,3,29])/24+W[19,16,3,30]/6-W[19,16,4,1]/4+
(5*W[19,16,4,2])/12+W[19,16,4,3]/8-(11*W[19,16,4,4])/24-
(13*W[19,16,4,5])/24-W[19,16,4,6]/6+W[19,16,4,7]/6+
W[19,16,4,11]/6+(2*W[19,16,4,14])/3+W[19,16,4,16]/24-
W[19,16,4,18]/6-(7*W[19,16,4,19])/12-W[19,16,4,20]/6+
W[19,16,4,23]/6-W[19,16,4,26]/4+W[19,16,4,27]/8+
(5*W[19,16,4,28])/24+W[19,16,4,29]/6+W[19,16,4,30]/12+
(5*W[19,16,5,2])/24-(3*W[19,16,5,3])/8-(3*W[19,16,5,4])/8+
(11*W[19,16,5,5])/24-W[19,16,5,7]/6+W[19,16,5,10]/6+
W[19,16,5,16]/6-W[19,16,5,17]/8+(3*W[19,16,5,19])/8+
W[19,16,5,20]/3-W[19,16,5,23]/6+W[19,16,5,26]/6-
W[19,16,5,28]/6-W[19,16,5,29]/8+W[19,16,5,30]/6+
W[19,16,16,1]/24-(7*W[19,16,16,2])/12+(7*W[19,16,16,3])/12-
W[19,16,16,4]/24+W[19,16,16,5]/6-W[19,16,16,10]/6+
W[19,16,16,11]/6-W[19,16,16,16]/2+W[19,16,16,17]/4-
W[19,16,16,19]/24-W[19,16,16,20]/24+W[19,16,16,21]/6-
W[19,16,16,22]/3+W[19,16,16,23]/6-(7*W[19,16,16,26])/24-
W[19,16,16,27]/8+W[19,16,16,28]/8-W[19,16,16,29]/24-
(5*W[19,16,17,1])/24+W[19,16,17,2]/8-W[19,16,17,3]/6+
W[19,16,17,5]/24+W[19,16,17,6]/6-W[19,16,17,10]/6+
W[19,16,17,16]/3-(5*W[19,16,17,17])/12+W[19,16,17,18]/8-
W[19,16,17,19]/12-W[19,16,17,23]/6+W[19,16,17,24]/3+
W[19,16,17,25]/6+(5*W[19,16,17,27])/24-W[19,16,17,29]/8-
(5*W[19,16,17,30])/24+W[19,16,18,1]/4-W[19,16,18,2]/12+
(5*W[19,16,18,3])/24-W[19,16,18,4]/4-W[19,16,18,5]/6-
W[19,16,18,6]/6+W[19,16,18,7]/6+W[19,16,18,10]/6+
W[19,16,18,11]/6-W[19,16,18,16]/12+(3*W[19,16,18,17])/8-
W[19,16,18,18]/8+W[19,16,18,19]/4-W[19,16,18,20]/8-
W[19,16,18,21]/6+W[19,16,18,23]/6-W[19,16,18,24]/3-
W[19,16,18,25]/6-(5*W[19,16,18,26])/24-(5*W[19,16,18,27])/12-
W[19,16,18,28]/24+W[19,16,18,29]/8+W[19,16,18,30]/24-
W[19,16,19,1]/24-W[19,16,19,2]/12+(5*W[19,16,19,3])/24-
(7*W[19,16,19,4])/12+(3*W[19,16,19,5])/8-W[19,16,19,6]/6+
W[19,16,19,7]/6-W[19,16,19,16]/24+W[19,16,19,17]/12+
W[19,16,19,18]/12+(3*W[19,16,19,19])/8-(5*W[19,16,19,20])/24+
W[19,16,19,25]/6-W[19,16,19,27]/24+W[19,16,19,29]/12-
W[19,16,19,30]/8+(5*W[19,16,20,2])/24+W[19,16,20,3]/24+
W[19,16,20,4]/12+W[19,16,20,5]/3-W[19,16,20,7]/6-
W[19,16,20,8]/3-W[19,16,20,16]/24-W[19,16,20,17]/12-
W[19,16,20,18]/24-W[19,16,20,19]/24+W[19,16,20,20]/24+
W[19,16,20,22]/3-W[19,16,20,23]/6-W[19,16,20,25]/6+
W[19,16,20,26]/24-W[19,16,20,27]/24-W[19,16,20,28]/12+
W[19,16,20,29]/6-(5*W[19,16,20,30])/24+W[19,16,21,2]/3-
W[19,16,21,3]+W[19,16,21,16]-W[19,16,21,18]/3-
W[19,16,21,19]/6+W[19,16,21,20]/6+W[19,16,21,27]/6+
W[19,16,21,28]/6-W[19,16,21,29]/6-W[19,16,21,30]/6+
W[19,16,22,3]/3-W[19,16,22,16]/3-W[19,16,22,19]/3+
W[19,16,22,20]/3+W[19,16,22,26]/3-W[19,16,22,28]/3-
W[19,16,22,29]/3+W[19,16,22,30]/3+W[19,16,26,1]/4+
W[19,16,26,2]/6+W[19,16,26,5]/6-W[19,16,26,16]/12-
(5*W[19,16,26,18])/12-W[19,16,26,20]/12-W[19,16,26,27]/12+
W[19,16,26,29]/12+W[19,16,26,30]/12+W[19,16,27,1]/4+
W[19,16,27,2]/6+W[19,16,27,5]/6-W[19,16,27,16]/12-
(5*W[19,16,27,18])/12-W[19,16,27,20]/12-W[19,16,27,27]/12+
W[19,16,27,29]/12+W[19,16,27,30]/12-W[19,16,29,2]/6-
W[19,16,29,4]/6+W[19,16,29,5]/6-W[19,16,29,16]/6+
W[19,16,29,18]/6+W[19,16,29,20]/6-W[19,16,29,29]/6+
W[19,17,1,29]/2+W[19,17,1,30]/2+W[19,17,2,2]/12+
W[19,17,2,3]/12-W[19,17,2,5]/6-W[19,17,2,7]/6+
W[19,17,2,10]/6-W[19,17,2,17]/12-W[19,17,2,18]/6+
W[19,17,2,19]/2+W[19,17,2,20]/6-W[19,17,2,21]/6-
W[19,17,2,25]/3-W[19,17,2,26]/6-W[19,17,2,27]/8+
W[19,17,2,28]/24+W[19,17,2,29]/12-(5*W[19,17,2,30])/24+
W[19,17,3,2]/4-W[19,17,3,10]/6-W[19,17,3,16]/4-
W[19,17,3,17]/12+W[19,17,3,19]/12+W[19,17,3,21]/6+
W[19,17,3,26]/8-W[19,17,3,28]/8+W[19,17,3,29]/8+
W[19,17,3,30]/4+W[19,17,4,5]/4-W[19,17,4,7]/6+
W[19,17,4,17]/12-W[19,17,4,19]/12-W[19,17,4,20]/4+
W[19,17,4,23]/6-W[19,17,4,26]/8+W[19,17,4,28]/8+
W[19,17,4,29]/4+W[19,17,4,30]/8-W[19,17,5,2]/6+
W[19,17,5,4]/12+W[19,17,5,5]/12+W[19,17,5,7]/6-
W[19,17,5,10]/6+W[19,17,5,16]/6+W[19,17,5,17]/2-
W[19,17,5,18]/6-W[19,17,5,19]/12-W[19,17,5,23]/6-
W[19,17,5,24]/3+W[19,17,5,26]/24-W[19,17,5,27]/8-
W[19,17,5,28]/6-(5*W[19,17,5,29])/24+W[19,17,5,30]/12-
W[19,17,16,3]/12-W[19,17,16,5]/6+W[19,17,16,10]/6-
W[19,17,16,16]/12-W[19,17,16,17]/2+W[19,17,16,18]/6+
W[19,17,16,19]/12+W[19,17,16,20]/6-W[19,17,16,21]/6+
W[19,17,16,23]/6+W[19,17,16,24]/3-W[19,17,16,26]/24+
W[19,17,16,27]/8+W[19,17,16,28]/6-W[19,17,16,29]/6-
W[19,17,16,30]/12-W[19,17,17,2]/12-W[19,17,17,3]/12+
W[19,17,17,4]/12+W[19,17,17,5]/3+W[19,17,17,10]/6-
W[19,17,17,16]/3+W[19,17,17,20]/12-W[19,17,17,23]/6-
W[19,17,17,29]/6-W[19,17,17,30]/24-W[19,17,18,2]/3-
W[19,17,18,5]/3-W[19,17,18,7]/6-W[19,17,18,10]/6+
W[19,17,18,16]/3+W[19,17,18,20]/3+W[19,17,18,21]/6+
W[19,17,18,23]/6-(7*W[19,17,18,29])/24-(7*W[19,17,18,30])/24+
W[19,17,19,2]/3+W[19,17,19,3]/12-W[19,17,19,4]/12-
W[19,17,19,5]/12+W[19,17,19,7]/6+W[19,17,19,16]/12-
W[19,17,19,20]/3-W[19,17,19,21]/6-W[19,17,19,29]/24-
W[19,17,19,30]/6-W[19,17,20,2]/6-W[19,17,20,4]/12+
W[19,17,20,7]/6+W[19,17,20,16]/6+W[19,17,20,17]/12+
W[19,17,20,18]/6-W[19,17,20,19]/2-W[19,17,20,20]/12+
W[19,17,20,21]/6-W[19,17,20,23]/6+W[19,17,20,25]/3+
W[19,17,20,26]/6+W[19,17,20,27]/8-W[19,17,20,28]/24-
W[19,17,20,29]/12-W[19,17,20,30]/6-W[19,17,27,2]/4-
W[19,17,27,5]/4+W[19,17,27,16]/4+W[19,17,27,20]/4-
W[19,17,27,29]/12-W[19,17,27,30]/12+W[19,17,29,1]/4+
W[19,17,29,2]/6+W[19,17,29,5]/6-W[19,17,29,16]/12-
(5*W[19,17,29,18])/12-W[19,17,29,20]/12-W[19,17,29,27]/12+
W[19,17,29,29]/12+W[19,17,29,30]/12+W[19,17,30,1]/4+
W[19,17,30,2]/6+W[19,17,30,5]/6-W[19,17,30,16]/12-
(5*W[19,17,30,18])/12-W[19,17,30,20]/12-W[19,17,30,27]/12+
W[19,17,30,29]/12+W[19,17,30,30]/12+W[19,18,1,2]/24-
W[19,18,1,3]/4+W[19,18,1,4]/4+W[19,18,1,5]/8-
W[19,18,1,11]/6+W[19,18,1,13]/6-W[19,18,1,16]/8-
W[19,18,1,20]/24+W[19,18,1,29]/8-(3*W[19,18,1,30])/8+
W[19,18,2,1]/8+W[19,18,2,2]/6-W[19,18,2,3]/24-
(11*W[19,18,2,4])/24+W[19,18,2,5]/6+W[19,18,2,7]/3-
W[19,18,2,10]/6-W[19,18,2,11]/6+W[19,18,2,16]/3-
(11*W[19,18,2,17])/24+(29*W[19,18,2,18])/24-
(25*W[19,18,2,19])/24+W[19,18,2,20]/3-W[19,18,2,21]/6+
W[19,18,2,25]/3-(5*W[19,18,2,26])/8-W[19,18,2,27]/6+
(5*W[19,18,2,28])/12+(5*W[19,18,2,29])/12-
(7*W[19,18,2,30])/24+W[19,18,3,1]/6-W[19,18,3,2]/8-
(5*W[19,18,3,3])/24+W[19,18,3,4]/12+W[19,18,3,5]/6+
W[19,18,3,6]/3+W[19,18,3,10]/6-W[19,18,3,11]/6-
W[19,18,3,13]/6-W[19,18,3,16]/24+W[19,18,3,17]/12-
(7*W[19,18,3,18])/24-(3*W[19,18,3,19])/8+(7*W[19,18,3,20])/24+
W[19,18,3,21]/6+W[19,18,3,26]/24+W[19,18,3,27]/3+
(5*W[19,18,3,28])/24-W[19,18,3,29]/12-W[19,18,3,30]/24-
W[19,18,4,1]/6-(7*W[19,18,4,2])/24-W[19,18,4,3]/12+
(5*W[19,18,4,4])/24+W[19,18,4,5]/24-W[19,18,4,6]/3-
W[19,18,4,7]/6+W[19,18,4,11]/6+W[19,18,4,13]/6-
W[19,18,4,16]/6-W[19,18,4,17]/12+(7*W[19,18,4,18])/24+
(3*W[19,18,4,19])/8+W[19,18,4,20]/8-W[19,18,4,23]/6-
W[19,18,4,26]/24-W[19,18,4,27]/3-(5*W[19,18,4,28])/24+
W[19,18,4,29]/24+W[19,18,4,30]/4-W[19,18,5,1]/24+
W[19,18,5,3]/4-W[19,18,5,4]/8-(5*W[19,18,5,5])/24+
W[19,18,5,7]/6+W[19,18,5,10]/6-W[19,18,5,13]/6-
W[19,18,5,16]/6-(11*W[19,18,5,17])/24+W[19,18,5,18]/6-
W[19,18,5,19]/12-W[19,18,5,20]/12+W[19,18,5,23]/6+
W[19,18,5,24]/3+W[19,18,5,26]/12+W[19,18,5,27]/3+
(7*W[19,18,5,28])/24-W[19,18,5,29]/24-W[19,18,5,30]/6+
(2*W[19,18,6,3])/3-(2*W[19,18,6,4])/3-W[19,18,7,2]/6-
(2*W[19,18,7,18])/3+W[19,18,7,19]/6+(2*W[19,18,7,20])/3-
W[19,18,7,27]/6-W[19,18,7,28]/6-W[19,18,7,29]/6+
W[19,18,16,1]/24+W[19,18,16,2]/12+W[19,18,16,3]/8-
W[19,18,16,4]/4+W[19,18,16,5]/6-W[19,18,16,10]/6+
W[19,18,16,11]/6+(5*W[19,18,16,16])/24+(11*W[19,18,16,17])/24-
W[19,18,16,18]/6+W[19,18,16,19]/12-W[19,18,16,21]/6-
W[19,18,16,23]/6-W[19,18,16,24]/3-W[19,18,16,26]/12-
W[19,18,16,27]/3-(7*W[19,18,16,28])/24+W[19,18,16,30]/12-
(3*W[19,18,17,2])/8+W[19,18,17,3]/12-W[19,18,17,4]/12-
(3*W[19,18,17,5])/8-W[19,18,17,10]/6+(3*W[19,18,17,16])/8+
(3*W[19,18,17,20])/8+W[19,18,17,23]/6-(3*W[19,18,17,29])/8-
W[19,18,17,30]/3+(41*W[19,18,18,2])/24-(3*W[19,18,18,3])/8+
(3*W[19,18,18,4])/8+(5*W[19,18,18,5])/12-W[19,18,18,7]/6+
W[19,18,18,10]/6+W[19,18,18,11]/6-W[19,18,18,13]/6-
(5*W[19,18,18,16])/12-(41*W[19,18,18,20])/24+W[19,18,18,21]/6-
W[19,18,18,23]/6+W[19,18,18,29]/3+(3*W[19,18,18,30])/4-
(13*W[19,18,19,2])/24-(13*W[19,18,19,3])/24+
(13*W[19,18,19,4])/24-W[19,18,19,5]/4-W[19,18,19,7]/3+
W[19,18,19,16]/4+(13*W[19,18,19,20])/24+W[19,18,19,21]/3+
W[19,18,19,29]/12+W[19,18,19,30]/8-W[19,18,20,1]/8-
W[19,18,20,2]/3+(11*W[19,18,20,3])/24+W[19,18,20,4]/24-
W[19,18,20,5]/3+W[19,18,20,7]/6+W[19,18,20,13]/6-
W[19,18,20,16]/6+(11*W[19,18,20,17])/24-
(29*W[19,18,20,18])/24+(25*W[19,18,20,19])/24-
W[19,18,20,20]/6-W[19,18,20,21]/3+W[19,18,20,23]/6-
W[19,18,20,25]/3+(5*W[19,18,20,26])/8+W[19,18,20,27]/6-
(5*W[19,18,20,28])/12-W[19,18,20,29]/6+W[19,18,20,30]/6-
(2*W[19,18,21,2])/3+(2*W[19,18,21,18])/3-W[19,18,21,19]/6+
W[19,18,21,20]/6+W[19,18,21,27]/6+W[19,18,21,28]/6-
W[19,18,21,29]/6-W[19,18,21,30]/6+W[19,18,25,2]-
W[19,18,25,20]-W[19,18,26,2]/4-W[19,18,26,5]/4+
W[19,18,26,16]/4+W[19,18,26,20]/4-W[19,18,26,29]/12-
W[19,18,26,30]/12+W[19,18,28,2]/3+W[19,18,28,3]/6-
W[19,18,28,4]/6+W[19,18,28,5]/6-W[19,18,28,16]/6-
W[19,18,28,20]/3+W[19,18,28,30]/6+W[19,18,29,2]/6-
W[19,18,29,3]/12-W[19,18,29,4]/4+W[19,18,29,5]/12-
W[19,18,29,16]/12+W[19,18,29,18]/3-W[19,18,29,20]/6+
W[19,18,29,30]/12-W[19,18,30,1]/4-W[19,18,30,2]/6-
W[19,18,30,5]/6+W[19,18,30,16]/12+(5*W[19,18,30,18])/12+
W[19,18,30,20]/12+W[19,18,30,27]/12-W[19,18,30,29]/12-
W[19,18,30,30]/12-W[19,19,1,2]/6+W[19,19,1,3]/8-
W[19,19,1,4]/8+W[19,19,1,5]/24-W[19,19,1,16]/24+
W[19,19,1,20]/6-W[19,19,1,30]/24-W[19,19,2,1]/6-
W[19,19,2,2]/4+W[19,19,2,3]/24-W[19,19,2,4]/6-
W[19,19,2,5]/8+W[19,19,2,7]/3+(5*W[19,19,2,17])/12+
(3*W[19,19,2,18])/8+(5*W[19,19,2,19])/8-W[19,19,2,20]/3-
W[19,19,2,21]/6-W[19,19,2,25]/3+W[19,19,2,26]/12-
W[19,19,2,27]/24-W[19,19,2,28]/8-W[19,19,2,29]/12+
W[19,19,3,1]/8+W[19,19,3,2]/24-(2*W[19,19,3,3])/3+
W[19,19,3,4]/2-(3*W[19,19,3,5])/8+W[19,19,3,16]/6+
W[19,19,3,17]/12-(3*W[19,19,3,18])/8+W[19,19,3,19]/4+
W[19,19,3,20]/6+W[19,19,3,21]/6+W[19,19,3,27]/24-
W[19,19,4,1]/8-W[19,19,4,2]/6+W[19,19,4,3]/2-
W[19,19,4,4]/3+(5*W[19,19,4,5])/6-W[19,19,4,7]/6-
(5*W[19,19,4,16])/8-W[19,19,4,17]/12+(3*W[19,19,4,18])/8-
W[19,19,4,19]/4-W[19,19,4,20]/24-W[19,19,4,27]/24+
W[19,19,4,29]/24+W[19,19,4,30]/24+W[19,19,5,1]/24-
W[19,19,5,2]/8-(3*W[19,19,5,3])/8+(5*W[19,19,5,4])/6-
(5*W[19,19,5,5])/6+W[19,19,5,7]/6+W[19,19,5,16]/2-
W[19,19,5,18]/6-(3*W[19,19,5,19])/8-W[19,19,5,26]/12+
W[19,19,5,28]/8-W[19,19,5,30]/12-W[19,19,7,4]/6+
W[19,19,7,5]/6-W[19,19,7,18]/2+W[19,19,7,20]/2-
W[19,19,16,1]/24+W[19,19,16,3]/6-(5*W[19,19,16,4])/8+
W[19,19,16,5]/2-W[19,19,16,16]/6+W[19,19,16,18]/6+
(3*W[19,19,16,19])/8+W[19,19,16,20]/8-W[19,19,16,21]/6+
W[19,19,16,26]/12-W[19,19,16,28]/8-W[19,19,16,29]/8+
(5*W[19,19,17,2])/12+W[19,19,17,3]/12-W[19,19,17,4]/12-
(5*W[19,19,17,20])/12+W[19,19,17,29]/12+W[19,19,17,30]/12+
(17*W[19,19,18,2])/24-(3*W[19,19,18,3])/8+(3*W[19,19,18,4])/8-
W[19,19,18,5]/6-W[19,19,18,7]/6+W[19,19,18,16]/6-
(17*W[19,19,18,20])/24+W[19,19,18,21]/6-W[19,19,18,29]/24+
(23*W[19,19,19,2])/24+W[19,19,19,3]/4-W[19,19,19,4]/4-
(3*W[19,19,19,5])/8-W[19,19,19,7]/3+(3*W[19,19,19,16])/8-
(23*W[19,19,19,20])/24+W[19,19,19,21]/3+W[19,19,19,29]/8+
W[19,19,19,30]/8+W[19,19,20,1]/6+W[19,19,20,2]/3+
W[19,19,20,3]/6-W[19,19,20,4]/24+W[19,19,20,7]/6+
W[19,19,20,16]/8-(5*W[19,19,20,17])/12-(3*W[19,19,20,18])/8-
(5*W[19,19,20,19])/8+W[19,19,20,20]/4-W[19,19,20,21]/3+
W[19,19,20,25]/3-W[19,19,20,26]/12+W[19,19,20,27]/24+
W[19,19,20,28]/8-W[19,19,20,30]/8-W[19,19,21,2]/2+
W[19,19,21,3]/6-W[19,19,21,16]/6+W[19,19,21,18]/2-
W[19,19,25,2]+W[19,19,25,20]+(5*W[19,20,1,1])/12+
W[19,20,1,2]/12-W[19,20,1,3]/2-W[19,20,1,4]/8-
W[19,20,1,5]/24+W[19,20,1,6]/6+W[19,20,1,8]/6+
W[19,20,1,11]/3+W[19,20,1,13]/6-W[19,20,1,14]/3-
W[19,20,1,16]/24+W[19,20,1,17]/24-W[19,20,1,18]/8+
W[19,20,1,20]/8+W[19,20,1,24]/6-W[19,20,1,25]/3-
W[19,20,1,26]/8-W[19,20,1,27]/8-W[19,20,1,28]/4-
W[19,20,1,29]/24-W[19,20,1,30]/24+W[19,20,2,1]/12-
(25*W[19,20,2,2])/24+(3*W[19,20,2,3])/8-(5*W[19,20,2,4])/12-
W[19,20,2,5]/24-W[19,20,2,10]/3-W[19,20,2,11]/3+
W[19,20,2,14]/3+(7*W[19,20,2,16])/24-(7*W[19,20,2,17])/24+
W[19,20,2,18]/8-W[19,20,2,19]/6+(5*W[19,20,2,20])/4+
W[19,20,2,21]/6-W[19,20,2,26]/3-W[19,20,2,27]/24+
(5*W[19,20,2,28])/24+W[19,20,2,29]/12-W[19,20,2,30]/6-
W[19,20,3,1]/4-W[19,20,3,2]/24+W[19,20,3,3]/4-
W[19,20,3,4]/6+(5*W[19,20,3,5])/24-W[19,20,3,6]/6+
W[19,20,3,10]/3-W[19,20,3,11]/3-W[19,20,3,13]/6+
(11*W[19,20,3,16])/24+W[19,20,3,17]/12+W[19,20,3,18]/2-
W[19,20,3,19]/2+W[19,20,3,20]/8-W[19,20,3,21]/6+
(5*W[19,20,3,26])/24+W[19,20,3,27]/6-W[19,20,3,28]/24-
(7*W[19,20,3,29])/12-(5*W[19,20,3,30])/24+(5*W[19,20,4,1])/24-
W[19,20,4,2]/6-W[19,20,4,3]/3-(5*W[19,20,4,4])/24+
(7*W[19,20,4,5])/12+W[19,20,4,6]/6+W[19,20,4,7]/6-
W[19,20,4,11]/3+W[19,20,4,13]/6-W[19,20,4,14]/3-
W[19,20,4,17]/12+W[19,20,4,19]/24+(7*W[19,20,4,20])/24-
W[19,20,4,23]/6+W[19,20,4,26]/4-W[19,20,4,27]/24-
W[19,20,4,28]/12-(5*W[19,20,4,29])/24-W[19,20,4,30]/8-
(13*W[19,20,5,1])/24+W[19,20,5,2]/24+W[19,20,5,3]/8+
W[19,20,5,4]/3-(5*W[19,20,5,5])/24-W[19,20,5,7]/6-
W[19,20,5,8]/6-W[19,20,5,10]/3-W[19,20,5,13]/6+
W[19,20,5,14]/3+W[19,20,5,16]/2+(7*W[19,20,5,17])/24-
W[19,20,5,18]/6-W[19,20,5,19]/12+(7*W[19,20,5,20])/24+
W[19,20,5,23]/6-W[19,20,5,24]/6-(5*W[19,20,5,26])/24+
W[19,20,5,27]/8+W[19,20,5,28]/24+W[19,20,5,29]/8-
W[19,20,5,30]/12-W[19,20,7,2]/6+W[19,20,7,4]/3-
W[19,20,7,5]/3+(4*W[19,20,7,18])/3+W[19,20,7,19]/6-
(4*W[19,20,7,20])/3-W[19,20,7,27]/6-W[19,20,7,28]/6-
W[19,20,7,29]/6+(2*W[19,20,8,1])/3+W[19,20,8,3]/2-
(2*W[19,20,8,5])/3-W[19,20,8,16]+W[19,20,8,19]-
W[19,20,8,20]/2+W[19,20,8,28]/2+W[19,20,8,29]/2+
W[19,20,8,30]/2-(3*W[19,20,16,1])/8+W[19,20,16,2]/24+
(7*W[19,20,16,3])/24-W[19,20,16,4]/12+W[19,20,16,5]/3-
W[19,20,16,8]/6-W[19,20,16,10]/3+W[19,20,16,11]/3+
W[19,20,16,14]/3-W[19,20,16,17]/12-W[19,20,16,18]/6-
(19*W[19,20,16,19])/24+W[19,20,16,20]/6+W[19,20,16,21]/6+
W[19,20,16,22]/3-W[19,20,16,23]/6+W[19,20,16,24]/6+
W[19,20,16,26]/8-W[19,20,16,27]/8-(7*W[19,20,16,28])/24-
W[19,20,16,29]/12-W[19,20,16,30]/6+W[19,20,17,1]/8-
(7*W[19,20,17,2])/24+W[19,20,17,3]/12-W[19,20,17,4]/12-
W[19,20,17,5]/24-W[19,20,17,6]/6+W[19,20,17,10]/3-
W[19,20,17,16]/6+(7*W[19,20,17,18])/24-W[19,20,17,19]/3+
W[19,20,17,23]/6-W[19,20,17,24]/6+W[19,20,17,25]/3+
W[19,20,17,28]/8-W[19,20,17,29]/24+W[19,20,17,30]/24-
W[19,20,18,1]/24-(5*W[19,20,18,2])/24+W[19,20,18,3]/4+
W[19,20,18,4]/6-W[19,20,18,6]/6+W[19,20,18,7]/6+
W[19,20,18,10]/3+W[19,20,18,11]/3-W[19,20,18,13]/6-
(7*W[19,20,18,16])/12+(5*W[19,20,18,17])/24-
(29*W[19,20,18,18])/24+(7*W[19,20,18,19])/8+W[19,20,18,20]/24-
W[19,20,18,21]/6-W[19,20,18,23]/6+W[19,20,18,24]/6-
W[19,20,18,25]/3+(5*W[19,20,18,26])/12-(5*W[19,20,18,28])/24+
W[19,20,18,29]/4+(3*W[19,20,18,30])/8+W[19,20,19,1]/6-
W[19,20,19,3]/6+W[19,20,19,4]/24+W[19,20,19,5]/4+
W[19,20,19,6]/6+W[19,20,19,8]/6-W[19,20,19,14]/3+
W[19,20,19,16]/24-W[19,20,19,17]/2+(13*W[19,20,19,18])/24-
(5*W[19,20,19,19])/8+W[19,20,19,20]/2-(2*W[19,20,19,21])/3-
W[19,20,19,24]/6+W[19,20,19,25]/3-W[19,20,19,26]/8+
W[19,20,19,27]/8-W[19,20,19,29]/6-(5*W[19,20,19,30])/24+
W[19,20,20,1]/24+(7*W[19,20,20,2])/12-(5*W[19,20,20,3])/24+
(5*W[19,20,20,4])/24+W[19,20,20,5]/24-W[19,20,20,7]/6+
W[19,20,20,13]/6+W[19,20,20,17]/12-(9*W[19,20,20,18])/8-
W[19,20,20,19]/6+(11*W[19,20,20,20])/24+(2*W[19,20,20,21])/3-
W[19,20,20,22]/3+W[19,20,20,23]/6+W[19,20,20,26]/8+
W[19,20,20,27]/12-W[19,20,20,28]/6+(5*W[19,20,20,30])/12+
W[19,20,21,2]/2-W[19,20,21,3]/6+W[19,20,21,16]/6-
W[19,20,21,18]/2-W[19,20,22,3]/3+W[19,20,22,16]/3+
W[19,20,22,19]/3-W[19,20,22,20]/3-W[19,20,22,26]/3+
W[19,20,22,28]/3+W[19,20,22,29]/3-W[19,20,22,30]/3-
W[19,20,25,1]/3+(2*W[19,20,25,2])/3+W[19,20,25,17]/3-
(2*W[19,20,25,20])/3-W[19,20,26,1]/4-W[19,20,26,2]/6-
W[19,20,26,5]/6+W[19,20,26,16]/12+(5*W[19,20,26,18])/12+
W[19,20,26,20]/12+W[19,20,26,27]/12-W[19,20,26,29]/12-
W[19,20,26,30]/12-W[19,20,27,2]/6+W[19,20,27,3]/12-
W[19,20,27,4]/12-W[19,20,27,5]/12+W[19,20,27,16]/12+
W[19,20,27,20]/6-W[19,20,27,30]/12+W[19,20,28,3]/3-
W[19,20,28,18]/3-W[19,20,30,2]/6-W[19,20,30,4]/6+
W[19,20,30,5]/6-W[19,20,30,16]/6+W[19,20,30,18]/6+
W[19,20,30,20]/6-W[19,20,30,29]/6+W[19,21,2,2]-
(2*W[19,21,2,3])/3+(2*W[19,21,2,10])/3+(2*W[19,21,2,11])/3-
W[19,21,2,16]/3-(4*W[19,21,2,18])/3+W[19,21,3,3]-
(2*W[19,21,3,10])/3+(2*W[19,21,3,11])/3-(2*W[19,21,3,16])/3-
W[19,21,3,18]/3+W[19,21,3,19]/3-W[19,21,3,20]/3-
W[19,21,3,27]/3-W[19,21,3,28]/3+W[19,21,3,29]/3+
W[19,21,3,30]/3+W[19,21,16,2]/3-W[19,21,16,3]+
(2*W[19,21,16,10])/3-(2*W[19,21,16,11])/3+
(2*W[19,21,16,16])/3-W[19,21,18,2]/3+W[19,21,18,3]/3-
(2*W[19,21,18,10])/3-(2*W[19,21,18,11])/3+
(2*W[19,21,18,16])/3+(2*W[19,21,18,18])/3-W[19,21,18,19]/3+
W[19,21,18,20]/3+W[19,21,18,27]/3+W[19,21,18,28]/3-
W[19,21,18,29]/3-W[19,21,18,30]/3+W[19,21,19,3]/3-
W[19,21,19,18]/3-W[19,21,20,3]/3+W[19,21,20,18]/3-
W[19,21,21,2]+W[19,21,21,3]/3-W[19,21,21,16]/3+
W[19,21,21,18]-W[19,21,27,3]/3+W[19,21,27,18]/3-
W[19,21,28,3]/3+W[19,21,28,18]/3+W[19,21,29,3]/3-
W[19,21,29,18]/3+W[19,21,30,3]/3-W[19,21,30,18]/3+
W[19,25,1,2]/3+W[19,25,1,3]/6-W[19,25,1,4]/6-
W[19,25,1,5]/6+W[19,25,1,16]/6-W[19,25,1,20]/3-
W[19,25,1,29]/3-W[19,25,1,30]/6+W[19,25,2,1]/3+
W[19,25,2,2]/3+W[19,25,2,3]/6+W[19,25,2,4]/6-
W[19,25,2,5]/6-W[19,25,2,16]/6+W[19,25,2,17]/3-
W[19,25,2,18]/3+W[19,25,2,19]/3-W[19,25,2,20]+
(2*W[19,25,2,26])/3+W[19,25,2,27]/3-W[19,25,2,28]/3-
W[19,25,2,29]/3+W[19,25,2,30]/6+W[19,25,17,2]/3-
W[19,25,17,3]/6+W[19,25,17,4]/6+W[19,25,17,5]/6-
W[19,25,17,16]/6-W[19,25,17,20]/3+W[19,25,17,29]/3+
W[19,25,17,30]/6-W[19,25,18,2]/3-W[19,25,18,3]/6+
W[19,25,18,4]/6-W[19,25,18,5]/6+W[19,25,18,16]/6+
W[19,25,18,20]/3-W[19,25,18,30]/6+W[19,25,19,2]/3+
W[19,25,19,3]/6-W[19,25,19,4]/6+W[19,25,19,5]/6-
W[19,25,19,16]/6-W[19,25,19,20]/3+W[19,25,19,30]/6-
W[19,25,20,1]/3+W[19,25,20,2]-W[19,25,20,3]/6-
W[19,25,20,4]/6+W[19,25,20,5]/6+W[19,25,20,16]/6-
W[19,25,20,17]/3+W[19,25,20,18]/3-W[19,25,20,19]/3-
W[19,25,20,20]/3-(2*W[19,25,20,26])/3-W[19,25,20,27]/3+
W[19,25,20,28]/3+W[19,25,20,29]/3-W[19,25,20,30]/6-
2*W[19,25,25,2]+2*W[19,25,25,20]+W[19,25,26,2]/3+
W[19,25,26,3]/6-W[19,25,26,4]/6+W[19,25,26,5]/6-
W[19,25,26,16]/6-W[19,25,26,20]/3+W[19,25,26,30]/6+
W[19,25,27,2]/3+W[19,25,27,3]/6-W[19,25,27,4]/6+
W[19,25,27,5]/6-W[19,25,27,16]/6-W[19,25,27,20]/3+
W[19,25,27,30]/6-W[19,25,28,2]/3-W[19,25,28,3]/6+
W[19,25,28,4]/6-W[19,25,28,5]/6+W[19,25,28,16]/6+
W[19,25,28,20]/3-W[19,25,28,30]/6-W[19,25,29,2]/3-
W[19,25,29,3]/6+W[19,25,29,4]/6-W[19,25,29,5]/6+
W[19,25,29,16]/6+W[19,25,29,20]/3-W[19,25,29,30]/6+
W[19,26,26,2]/12+W[19,26,26,5]/12-W[19,26,26,10]/6-
W[19,26,26,16]/12-W[19,26,26,20]/12+W[19,26,26,23]/6+
W[19,26,26,29]/4+W[19,26,26,30]/8+W[19,26,27,2]/12+
W[19,26,27,3]/6-W[19,26,27,4]/6-W[19,26,27,5]/12+
W[19,26,27,7]/6-W[19,26,27,10]/6+W[19,26,27,16]/12-
W[19,26,27,20]/12-W[19,26,27,21]/6+W[19,26,27,23]/6+
W[19,26,27,29]/24-W[19,26,27,30]/24-W[19,26,28,2]/12-
W[19,26,28,5]/12+W[19,26,28,7]/6+W[19,26,28,16]/12+
W[19,26,28,20]/12-W[19,26,28,21]/6-W[19,26,28,29]/8-
W[19,26,28,30]/4+W[19,26,29,1]/12-W[19,26,29,2]/6-
W[19,26,29,3]/12+W[19,26,29,4]/12+W[19,26,29,7]/6+
W[19,26,29,17]/12-W[19,26,29,18]/12-W[19,26,29,19]/12+
W[19,26,29,21]/6-W[19,26,29,23]/6+W[19,26,29,26]/4+
W[19,26,29,27]/24-W[19,26,29,28]/8-W[19,26,29,29]/6-
W[19,26,30,1]/12-W[19,26,30,3]/12+W[19,26,30,4]/12+
W[19,26,30,5]/6-W[19,26,30,10]/6+W[19,26,30,17]/12+
W[19,26,30,18]/12-W[19,26,30,19]/12+W[19,26,30,21]/6-
W[19,26,30,23]/6+W[19,26,30,26]/8-W[19,26,30,27]/24-
W[19,26,30,28]/4+W[19,26,30,30]/6+W[19,27,26,2]/8+
W[19,27,26,3]/12-W[19,27,26,4]/12-W[19,27,26,5]/24-
W[19,27,26,10]/6+W[19,27,26,16]/24-W[19,27,26,20]/8+
W[19,27,26,23]/6+W[19,27,26,29]/8+W[19,27,27,2]/6+
W[19,27,27,3]/8-W[19,27,27,4]/8-(5*W[19,27,27,5])/24+
W[19,27,27,7]/6-W[19,27,27,10]/6-W[19,27,27,11]/6+
W[19,27,27,13]/6+(5*W[19,27,27,16])/24-W[19,27,27,20]/6-
W[19,27,27,21]/6+W[19,27,27,23]/6+W[19,27,27,29]/24-
W[19,27,27,30]/8-W[19,27,28,2]/12-W[19,27,28,5]/12+
W[19,27,28,7]/6+W[19,27,28,16]/12+W[19,27,28,20]/12-
W[19,27,28,21]/6-W[19,27,28,29]/8-(7*W[19,27,28,30])/24+
W[19,27,29,1]/8-W[19,27,29,2]/4-W[19,27,29,3]/8+
W[19,27,29,5]/6+W[19,27,29,7]/6-W[19,27,29,13]/6+
W[19,27,29,16]/24+W[19,27,29,17]/8-W[19,27,29,19]/12+
W[19,27,29,21]/6-W[19,27,29,23]/6+W[19,27,29,26]/8+
W[19,27,29,27]/24-W[19,27,29,28]/8-W[19,27,29,29]/6-
W[19,27,29,30]/24-W[19,27,30,1]/12-W[19,27,30,3]/8-
W[19,27,30,4]/12+W[19,27,30,5]/6-W[19,27,30,10]/6+
W[19,27,30,11]/6+(5*W[19,27,30,17])/24-W[19,27,30,18]/24-
W[19,27,30,19]/12+W[19,27,30,20]/24+W[19,27,30,21]/6-
W[19,27,30,23]/6-W[19,27,30,27]/8-(7*W[19,27,30,28])/24-
W[19,27,30,29]/24+W[19,27,30,30]/8+(5*W[19,29,26,1])/24-
(7*W[19,29,26,2])/24+W[19,29,26,4]/12-W[19,29,26,5]/24-
W[19,29,26,6]/6+W[19,29,26,10]/3-W[19,29,26,16]/3+
W[19,29,26,18]/24+W[19,29,26,19]/12+W[19,29,26,20]/12+
W[19,29,26,23]/6-W[19,29,26,24]/6+W[19,29,26,26]/12-
W[19,29,26,27]/12+W[19,29,26,28]/24-W[19,29,26,29]/8+
(5*W[19,29,26,30])/24+(5*W[19,29,27,1])/24-
(7*W[19,29,27,2])/24-W[19,29,27,3]/3-(5*W[19,29,27,4])/24-
W[19,29,27,5]/6-W[19,29,27,6]/6+W[19,29,27,7]/6+
W[19,29,27,10]/3+W[19,29,27,11]/3+W[19,29,27,13]/6-
(3*W[19,29,27,16])/8-W[19,29,27,17]/8-W[19,29,27,19]/12-
W[19,29,27,20]/8+W[19,29,27,21]/3+W[19,29,27,23]/6+
W[19,29,27,24]/6-W[19,29,27,26]/12-(7*W[19,29,27,27])/24-
W[19,29,27,28]/12+W[19,29,27,29]/12+W[19,29,27,30]/6-
W[19,29,28,2]/6+W[19,29,28,3]/6-W[19,29,28,4]/12-
W[19,29,28,5]/4-W[19,29,28,6]/6+W[19,29,28,7]/6-
W[19,29,28,8]/6+W[19,29,28,14]/3-W[19,29,28,16]/12+
W[19,29,28,17]/12-W[19,29,28,18]/12-W[19,29,28,20]/4+
W[19,29,28,21]/3+W[19,29,28,24]/6+W[19,29,28,26]/24-
W[19,29,28,27]/12+W[19,29,28,28]/8+W[19,29,28,29]/6+
W[19,29,28,30]/12-W[19,29,29,1]/24+W[19,29,29,2]/8+
(5*W[19,29,29,3])/24+W[19,29,29,4]/24+W[19,29,29,5]/6+
W[19,29,29,7]/6-W[19,29,29,8]/6-W[19,29,29,13]/6+
(5*W[19,29,29,16])/24-W[19,29,29,17]/12-W[19,29,29,18]/24+
W[19,29,29,19]/12-W[19,29,29,21]/3-W[19,29,29,23]/6-
W[19,29,29,26]/8+W[19,29,29,27]/12+W[19,29,29,28]/6+
W[19,29,29,29]/24-W[19,29,29,30]/8+(7*W[19,29,30,1])/24+
W[19,29,30,2]/4+W[19,29,30,3]/24+W[19,29,30,4]/8+
W[19,29,30,5]/8-W[19,29,30,8]/6+W[19,29,30,10]/3-
W[19,29,30,11]/3-W[19,29,30,14]/3-W[19,29,30,17]/6+
W[19,29,30,18]/24+W[19,29,30,19]/4+(5*W[19,29,30,20])/24-
W[19,29,30,21]/3-W[19,29,30,23]/6-W[19,29,30,24]/6+
(5*W[19,29,30,26])/24+W[19,29,30,27]/6+W[19,29,30,28]/12-
W[19,29,30,29]/8+W[19,30,26,1]/8-W[19,30,26,2]/8+
W[19,30,26,4]/12-W[19,30,26,5]/24-W[19,30,26,6]/6+
W[19,30,26,10]/6-(5*W[19,30,26,16])/12+W[19,30,26,18]/8+
W[19,30,26,19]/12+W[19,30,26,20]/6+W[19,30,26,23]/6-
W[19,30,26,25]/6+W[19,30,26,26]/12-W[19,30,26,27]/8-
W[19,30,26,28]/12-W[19,30,26,29]/24+(7*W[19,30,26,30])/24+
W[19,30,27,1]/8-W[19,30,27,2]/6-W[19,30,27,3]/24-
W[19,30,27,4]/12-W[19,30,27,5]/6-W[19,30,27,6]/6+
W[19,30,27,7]/6+W[19,30,27,10]/6+W[19,30,27,11]/6-
(7*W[19,30,27,16])/24+W[19,30,27,17]/8+W[19,30,27,19]/12-
W[19,30,27,20]/12+W[19,30,27,21]/6+W[19,30,27,23]/6-
W[19,30,27,25]/6-W[19,30,27,26]/8-(5*W[19,30,27,27])/24-
W[19,30,27,28]/24+W[19,30,27,29]/12+W[19,30,27,30]/12-
W[19,30,28,2]/12+W[19,30,28,3]/24+W[19,30,28,4]/24-
W[19,30,28,5]/8-W[19,30,28,6]/6+W[19,30,28,7]/6+
W[19,30,28,16]/8+W[19,30,28,17]/12-W[19,30,28,18]/12-
W[19,30,28,20]/3+W[19,30,28,21]/6+W[19,30,28,25]/6-
W[19,30,28,26]/12-W[19,30,28,27]/24+W[19,30,28,28]/8+
(5*W[19,30,28,29])/24-W[19,30,28,30]/8-W[19,30,29,1]/12+
W[19,30,29,2]/12-W[19,30,29,3]/24-W[19,30,29,4]/24+
W[19,30,29,5]/8+W[19,30,29,7]/6+(3*W[19,30,29,16])/8-
W[19,30,29,17]/6-W[19,30,29,18]/12-W[19,30,29,19]/6-
W[19,30,29,21]/6-W[19,30,29,23]/6+W[19,30,29,25]/6-
W[19,30,29,26]/24+W[19,30,29,27]/12+(5*W[19,30,29,28])/24-
W[19,30,29,29]/24-(7*W[19,30,29,30])/24+W[19,30,30,2]/8-
W[19,30,30,3]/12+W[19,30,30,4]/24+W[19,30,30,5]/8+
W[19,30,30,10]/6-W[19,30,30,11]/6-W[19,30,30,17]/4+
W[19,30,30,18]/8-W[19,30,30,19]/8+(3*W[19,30,30,20])/8-
W[19,30,30,21]/6-W[19,30,30,23]/6+(7*W[19,30,30,26])/24+
W[19,30,30,27]/12-W[19,30,30,28]/8-(7*W[19,30,30,29])/24-
(3*W[20,1,1,2])/8-W[20,1,1,3]/24+W[20,1,1,4]/12-
W[20,1,1,5]/2-W[20,1,1,6]/6+W[20,1,1,8]/6+W[20,1,1,11]/6-
W[20,1,1,14]/3+W[20,1,1,16]/8-W[20,1,1,18]/24+
(3*W[20,1,1,19])/8+(3*W[20,1,1,20])/8+W[20,1,1,24]/6-
W[20,1,1,26]/12-(5*W[20,1,1,27])/24-W[20,1,1,28]/8+
W[20,1,1,29]/8+(5*W[20,1,1,30])/24-(3*W[20,1,2,1])/8-
W[20,1,2,2]/3+W[20,1,2,3]/6+W[20,1,2,4]/12-
W[20,1,2,11]/6+W[20,1,2,14]/3-W[20,1,2,16]/24+
W[20,1,2,18]/24+W[20,1,2,19]/12-(7*W[20,1,2,20])/24-
W[20,1,2,27]/24-W[20,1,2,28]/12-W[20,1,2,29]/24+
W[20,1,2,30]/24-W[20,1,3,1]/24+W[20,1,3,3]/8-
(5*W[20,1,3,4])/12-(5*W[20,1,3,5])/24+W[20,1,3,6]/6-
W[20,1,3,8]/3-W[20,1,3,11]/6+(2*W[20,1,3,15])/3+
(5*W[20,1,3,16])/24-W[20,1,3,17]/6+W[20,1,3,18]/3+
W[20,1,3,19]/24-(5*W[20,1,3,20])/24-W[20,1,3,26]/24+
(7*W[20,1,3,27])/24+(7*W[20,1,3,28])/24+W[20,1,3,29]/6-
W[20,1,3,30]/24+W[20,1,4,1]/3+W[20,1,4,2]/4-
W[20,1,4,3]/6-W[20,1,4,4]/4-W[20,1,4,5]/8-W[20,1,4,6]/6+
W[20,1,4,9]/3-W[20,1,4,11]/6+W[20,1,4,13]/3-
W[20,1,4,14]/3-W[20,1,4,16]/6-W[20,1,4,17]/24+
W[20,1,4,18]/12+W[20,1,4,19]/8-(5*W[20,1,4,20])/24-
W[20,1,4,26]/24+W[20,1,4,28]/8+(5*W[20,1,4,29])/24-
(2*W[20,1,5,1])/3+W[20,1,5,2]/6+(7*W[20,1,5,3])/24-
(3*W[20,1,5,4])/8+(5*W[20,1,5,5])/12-W[20,1,5,8]/6+
W[20,1,5,14]/3-(2*W[20,1,5,15])/3+W[20,1,5,16]/8+
W[20,1,5,17]/8+W[20,1,5,18]/6-(3*W[20,1,5,19])/8+
(7*W[20,1,5,20])/24-W[20,1,5,24]/6+W[20,1,5,26]/24-
W[20,1,5,27]/12-W[20,1,5,28]/24-W[20,1,5,29]/8+
(5*W[20,1,5,30])/24+W[20,1,8,1]/3-W[20,1,8,3]/6-
W[20,1,8,5]/3-W[20,1,8,16]/3+W[20,1,8,19]/3+
W[20,1,8,20]/6-W[20,1,8,28]/6-W[20,1,8,29]/6-
W[20,1,8,30]/6+(2*W[20,1,13,4])/3+W[20,1,13,5]-
(2*W[20,1,13,18])/3-W[20,1,13,20]-(7*W[20,1,16,1])/24-
W[20,1,16,2]/24+W[20,1,16,3]/8+W[20,1,16,4]/12+
W[20,1,16,5]/24-W[20,1,16,8]/6-W[20,1,16,9]/3+
W[20,1,16,11]/6+W[20,1,16,14]/3+W[20,1,16,16]/4+
W[20,1,16,17]/24-W[20,1,16,18]/6-W[20,1,16,19]/6+
(7*W[20,1,16,20])/24+W[20,1,16,24]/6-W[20,1,16,26]/24-
W[20,1,16,29]/8-W[20,1,16,30]/12-W[20,1,17,3]/6-
W[20,1,17,4]/24+W[20,1,17,5]/8+W[20,1,17,6]/6+
W[20,1,17,16]/24-W[20,1,17,17]/24-W[20,1,17,18]/8+
W[20,1,17,19]/6+W[20,1,17,20]/24-W[20,1,17,24]/6-
W[20,1,17,28]/12-W[20,1,17,29]/12-W[20,1,17,30]/24-
(7*W[20,1,18,1])/24+W[20,1,18,2]/24+W[20,1,18,3]/12-
W[20,1,18,4]/12+W[20,1,18,5]/12+W[20,1,18,6]/6+
W[20,1,18,11]/6-W[20,1,18,13]/3-W[20,1,18,16]/12-
(7*W[20,1,18,17])/24+(7*W[20,1,18,18])/24-(3*W[20,1,18,19])/8+
(7*W[20,1,18,20])/24+W[20,1,18,24]/6+W[20,1,18,25]/3+
W[20,1,18,27]/12+W[20,1,18,28]/24-W[20,1,18,29]/12-
W[20,1,18,30]/12+(5*W[20,1,19,1])/8+W[20,1,19,2]/12-
W[20,1,19,3]/24+(5*W[20,1,19,4])/24-W[20,1,19,5]/8-
W[20,1,19,6]/6+W[20,1,19,8]/6-W[20,1,19,14]/3+
W[20,1,19,17]/3-W[20,1,19,18]/8+W[20,1,19,19]/6-
W[20,1,19,20]/8-W[20,1,19,24]/6-W[20,1,19,25]/3+
W[20,1,19,26]/12-W[20,1,19,27]/24+W[20,1,19,29]/8+
W[20,1,19,30]/6+(3*W[20,1,20,1])/8-(7*W[20,1,20,2])/24-
(5*W[20,1,20,3])/24-W[20,1,20,4]/8-(7*W[20,1,20,5])/8+
W[20,1,20,8]/3+(5*W[20,1,20,16])/24+W[20,1,20,17]/24+
(3*W[20,1,20,18])/8-(5*W[20,1,20,19])/24+(7*W[20,1,20,20])/8+
W[20,1,20,26]/12+W[20,1,20,28]/24-(5*W[20,1,20,30])/24-
W[20,1,27,1]/4+W[20,1,27,3]/4+W[20,1,27,4]/12-
W[20,1,27,5]/12+W[20,1,27,18]/12-W[20,1,27,20]/12+
W[20,1,27,27]/12-W[20,1,27,29]/12-W[20,1,28,1]/4+
W[20,1,28,3]/4+W[20,1,28,4]/12-W[20,1,28,5]/12+
W[20,1,28,18]/12-W[20,1,28,20]/12+W[20,1,28,27]/12-
W[20,1,28,29]/12+W[20,1,30,1]/4+W[20,1,30,2]/6-
W[20,1,30,3]/6-W[20,1,30,4]/6+W[20,1,30,5]/6-
W[20,1,30,16]/12-W[20,1,30,18]/12-W[20,1,30,20]/12-
W[20,1,30,27]/12-W[20,1,30,29]/12-W[20,1,30,30]/12-
W[20,2,1,1]/2-(5*W[20,2,1,2])/24-W[20,2,1,5]/24+
W[20,2,1,8]/6-W[20,2,1,11]/6+W[20,2,1,13]/6+
W[20,2,1,14]/3+W[20,2,1,16]/24-(7*W[20,2,1,20])/24+
W[20,2,1,29]/24-W[20,2,1,30]/24-(5*W[20,2,2,1])/24+
(7*W[20,2,2,2])/8-(17*W[20,2,2,3])/24+W[20,2,2,4]/8+
W[20,2,2,5]/6+W[20,2,2,7]/3+W[20,2,2,10]/6+
W[20,2,2,11]/6-W[20,2,2,14]/3+(7*W[20,2,2,16])/24+
W[20,2,2,17]/3-(3*W[20,2,2,18])/8-W[20,2,2,19]/6-
W[20,2,2,21]/6+(5*W[20,2,2,26])/24+(3*W[20,2,2,27])/8+
W[20,2,2,28]/8-W[20,2,2,29]/4-W[20,2,2,30]/6+
W[20,2,3,1]/4-(3*W[20,2,3,2])/8+(5*W[20,2,3,3])/12+
(5*W[20,2,3,4])/24-(11*W[20,2,3,5])/24+W[20,2,3,8]/6-
W[20,2,3,10]/6+W[20,2,3,11]/6-W[20,2,3,13]/6-
W[20,2,3,16]/6-W[20,2,3,17]/4-(5*W[20,2,3,18])/24-
W[20,2,3,19]/24-(5*W[20,2,3,20])/24+W[20,2,3,21]/6-
W[20,2,3,27]/8+W[20,2,3,28]/24+W[20,2,3,29]/8-
W[20,2,4,1]/4-W[20,2,4,2]/24+(7*W[20,2,4,3])/24+
(7*W[20,2,4,4])/12-(7*W[20,2,4,5])/12-W[20,2,4,7]/6+
W[20,2,4,11]/6-W[20,2,4,13]/6+W[20,2,4,14]/3-
(7*W[20,2,4,16])/24-W[20,2,4,17]/4+(5*W[20,2,4,18])/24+
W[20,2,4,19]/24+W[20,2,4,20]/8+W[20,2,4,23]/6+
W[20,2,4,27]/8-W[20,2,4,28]/24-W[20,2,4,29]/24+
W[20,2,4,30]/8+W[20,2,5,1]/24-(7*W[20,2,5,3])/24-
W[20,2,5,4]/3+(3*W[20,2,5,5])/8+W[20,2,5,7]/6-
W[20,2,5,8]/6+W[20,2,5,10]/6+W[20,2,5,13]/6-
W[20,2,5,14]/3+(5*W[20,2,5,16])/8-W[20,2,5,17]/12+
W[20,2,5,18]/4-W[20,2,5,19]/24-W[20,2,5,20]/24-
W[20,2,5,23]/6-(5*W[20,2,5,26])/24+W[20,2,5,27]/12+
W[20,2,5,28]/12-W[20,2,5,29]/6-(13*W[20,2,5,30])/24+
W[20,2,7,2]/6-W[20,2,7,4]/3+W[20,2,7,5]/3-
(4*W[20,2,7,18])/3-W[20,2,7,19]/6+(4*W[20,2,7,20])/3+
W[20,2,7,27]/6+W[20,2,7,28]/6+W[20,2,7,29]/6+
(11*W[20,2,16,1])/24+(7*W[20,2,16,2])/24-W[20,2,16,3]/6-
(5*W[20,2,16,4])/24+(5*W[20,2,16,5])/8-W[20,2,16,8]/6+
W[20,2,16,10]/6-W[20,2,16,11]/6-W[20,2,16,14]/3-
W[20,2,16,16]/8+W[20,2,16,17]/12-W[20,2,16,18]/4+
W[20,2,16,19]/24+W[20,2,16,20]/4-W[20,2,16,21]/6-
W[20,2,16,23]/6+(5*W[20,2,16,26])/24-W[20,2,16,27]/12-
W[20,2,16,28]/12-W[20,2,16,29]/6+W[20,2,16,30]/4+
W[20,2,17,2]/3-W[20,2,17,3]/4-W[20,2,17,4]/4+
W[20,2,17,5]/12-W[20,2,17,10]/6-W[20,2,17,16]/12+
W[20,2,17,17]/2+W[20,2,17,20]/6+W[20,2,17,23]/6+
(5*W[20,2,17,29])/24+(5*W[20,2,17,30])/24+
(19*W[20,2,18,2])/24-W[20,2,18,3]/24+W[20,2,18,4]/24+
W[20,2,18,5]/12-W[20,2,18,7]/6-W[20,2,18,10]/6-
W[20,2,18,11]/6+W[20,2,18,13]/6-W[20,2,18,16]/12-
(19*W[20,2,18,20])/24+W[20,2,18,21]/6+W[20,2,18,23]/6+
W[20,2,18,29]/24+W[20,2,18,30]/4-W[20,2,19,3]/8+
W[20,2,19,4]/8-(11*W[20,2,19,5])/24-W[20,2,19,7]/3+
W[20,2,19,8]/6+W[20,2,19,14]/3-W[20,2,19,16]/24+
W[20,2,19,21]/3-W[20,2,19,29]/8-(7*W[20,2,20,1])/24-
W[20,2,20,3]/8+(5*W[20,2,20,4])/24+(5*W[20,2,20,5])/24+
W[20,2,20,7]/6-W[20,2,20,8]/6-W[20,2,20,13]/6+
W[20,2,20,16]/3+W[20,2,20,17]/6+(3*W[20,2,20,18])/8+
W[20,2,20,19]/6-(7*W[20,2,20,20])/8-W[20,2,20,21]/3-
W[20,2,20,23]/6-(5*W[20,2,20,26])/24-(3*W[20,2,20,27])/8-
W[20,2,20,28]/8-W[20,2,20,30]/4-(4*W[20,2,21,2])/3+
W[20,2,21,3]/3-W[20,2,21,16]/3+(4*W[20,2,21,18])/3+
W[20,2,21,19]/6-W[20,2,21,20]/6-W[20,2,21,27]/6-
W[20,2,21,28]/6+W[20,2,21,29]/6+W[20,2,21,30]/6+
W[20,2,27,2]/6-W[20,2,27,3]/12+W[20,2,27,4]/12+
W[20,2,27,5]/12-W[20,2,27,16]/12-W[20,2,27,20]/6+
W[20,2,27,30]/12+W[20,2,28,2]/6-W[20,2,28,3]/12+
W[20,2,28,4]/12+W[20,2,28,5]/12-W[20,2,28,16]/12-
W[20,2,28,20]/6+W[20,2,28,30]/12-W[20,2,30,1]/4+
W[20,2,30,4]/6-W[20,2,30,5]/3+W[20,2,30,16]/4+
W[20,2,30,18]/4-W[20,2,30,20]/12+W[20,2,30,27]/12+
W[20,2,30,29]/12-W[20,2,30,30]/12+(5*W[20,3,1,2])/12-
W[20,3,1,3]/12+W[20,3,1,4]/6+(25*W[20,3,1,5])/24+
W[20,3,1,6]/6-W[20,3,1,8]/6+W[20,3,1,9]/6-W[20,3,1,11]/6-
(2*W[20,3,1,14])/3+W[20,3,1,15]/3+W[20,3,1,16]/12-
(11*W[20,3,1,17])/24-W[20,3,1,18]/12-W[20,3,1,19]/8-
(9*W[20,3,1,20])/8+W[20,3,1,24]/3+W[20,3,1,25]/6-
W[20,3,1,26]/24+W[20,3,1,27]/3+(3*W[20,3,1,28])/8-
W[20,3,1,29]/24-W[20,3,1,30]/2+(5*W[20,3,2,1])/6-
W[20,3,2,2]/3+(3*W[20,3,2,3])/8+(5*W[20,3,2,4])/12-
W[20,3,2,5]/6-W[20,3,2,9]/6+W[20,3,2,10]/6+
W[20,3,2,11]/6-(2*W[20,3,2,14])/3-W[20,3,2,15]/3-
(7*W[20,3,2,16])/12-(13*W[20,3,2,17])/24-W[20,3,2,18]/8-
W[20,3,2,19]/12+W[20,3,2,20]/24+W[20,3,2,21]/6+
W[20,3,2,25]/6+(5*W[20,3,2,26])/24-(5*W[20,3,2,27])/24+
W[20,3,2,28]/12+W[20,3,2,29]/8+W[20,3,2,30]/12+
(11*W[20,3,3,2])/24+(41*W[20,3,3,3])/24+(5*W[20,3,3,4])/12-
(17*W[20,3,3,5])/24-W[20,3,3,6]/6+(2*W[20,3,3,8])/3-
W[20,3,3,10]/6+W[20,3,3,11]/6-W[20,3,3,15]/6-
(19*W[20,3,3,16])/24-(11*W[20,3,3,17])/24-(5*W[20,3,3,18])/24+
(11*W[20,3,3,19])/12-(11*W[20,3,3,20])/12-W[20,3,3,21]/6-
(13*W[20,3,3,26])/24-(5*W[20,3,3,27])/12+W[20,3,3,28]/8+
(7*W[20,3,3,29])/12+(11*W[20,3,3,30])/24-W[20,3,4,1]/6-
W[20,3,4,2]/6+W[20,3,4,3]/4-W[20,3,4,4]/6-W[20,3,4,5]/4+
W[20,3,4,6]/6-W[20,3,4,9]/6+W[20,3,4,11]/6-
W[20,3,4,13]/3+(2*W[20,3,4,14])/3+W[20,3,4,16]/2+
W[20,3,4,17]/6-W[20,3,4,18]/12-(5*W[20,3,4,19])/12-
W[20,3,4,20]/3-W[20,3,4,26]/12+W[20,3,4,28]/6+
W[20,3,4,30]/12-(5*W[20,3,5,1])/24-W[20,3,5,2]/12-
(13*W[20,3,5,3])/8-W[20,3,5,4]/3+(11*W[20,3,5,5])/12+
W[20,3,5,8]/6+W[20,3,5,10]/6+(2*W[20,3,5,14])/3+
W[20,3,5,15]/6-W[20,3,5,16]/24+(7*W[20,3,5,17])/24-
W[20,3,5,18]/6-W[20,3,5,19]/6+(13*W[20,3,5,20])/12-
W[20,3,5,24]/3+W[20,3,5,27]/24-(5*W[20,3,5,28])/12-
W[20,3,5,29]/24+(5*W[20,3,5,30])/24+(7*W[20,3,8,1])/6+
(2*W[20,3,8,3])/3-(7*W[20,3,8,5])/6-W[20,3,8,16]/2+
W[20,3,8,19]/2-(2*W[20,3,8,20])/3+(2*W[20,3,8,28])/3+
(2*W[20,3,8,29])/3+(2*W[20,3,8,30])/3-(2*W[20,3,13,4])/3-
W[20,3,13,5]+(2*W[20,3,13,18])/3+W[20,3,13,20]-
W[20,3,15,2]+W[20,3,15,3]/2-W[20,3,15,5]/2+W[20,3,15,17]+
W[20,3,15,26]/2-W[20,3,15,29]/2-(2*W[20,3,16,1])/3-
W[20,3,16,2]/4-W[20,3,16,3]/8+W[20,3,16,4]/4-
(7*W[20,3,16,5])/24-W[20,3,16,8]/6+W[20,3,16,9]/6+
W[20,3,16,10]/6-W[20,3,16,11]/6+(2*W[20,3,16,14])/3-
W[20,3,16,16]/6+W[20,3,16,17]/12+W[20,3,16,18]/24-
(13*W[20,3,16,19])/24+W[20,3,16,20]/2+W[20,3,16,21]/6-
W[20,3,16,22]/3+W[20,3,16,24]/3-W[20,3,16,26]/12-
W[20,3,16,27]/8-(5*W[20,3,16,28])/8-(5*W[20,3,16,29])/12-
W[20,3,16,30]/6-(3*W[20,3,17,1])/8+W[20,3,17,2]/8-
(7*W[20,3,17,3])/24+(7*W[20,3,17,5])/24-W[20,3,17,6]/6+
W[20,3,17,9]/6-W[20,3,17,10]/6+W[20,3,17,15]/3+
W[20,3,17,16]/6-(5*W[20,3,17,17])/8-W[20,3,17,18]/12-
W[20,3,17,20]/8+W[20,3,17,24]/3-W[20,3,17,25]/6+
W[20,3,17,27]/6-W[20,3,17,28]/8+W[20,3,17,29]/12-
W[20,3,17,30]/6+W[20,3,18,1]/6-W[20,3,18,2]/24+
W[20,3,18,3]/24+W[20,3,18,4]/12-W[20,3,18,5]/12-
W[20,3,18,6]/6-W[20,3,18,10]/6-W[20,3,18,11]/6+
W[20,3,18,13]/3+(5*W[20,3,18,16])/24+W[20,3,18,17]/6-
(5*W[20,3,18,18])/24+(11*W[20,3,18,19])/24-
(5*W[20,3,18,20])/24-W[20,3,18,21]/6-W[20,3,18,24]/3-
W[20,3,18,25]/6-W[20,3,18,26]/12-W[20,3,18,27]/12-
W[20,3,18,28]/12+W[20,3,18,29]/24-W[20,3,18,30]/24+
(5*W[20,3,19,1])/24-W[20,3,19,2]/4+(13*W[20,3,19,3])/12-
W[20,3,19,4]/4+W[20,3,19,5]/2+W[20,3,19,6]/6+
W[20,3,19,8]/6-(2*W[20,3,19,14])/3-(5*W[20,3,19,16])/24-
W[20,3,19,17]/6+(7*W[20,3,19,18])/24-(13*W[20,3,19,20])/24-
W[20,3,19,24]/3+W[20,3,19,25]/6+W[20,3,19,26]/8-
W[20,3,19,27]/4-(5*W[20,3,19,30])/24-(23*W[20,3,20,1])/24+
(11*W[20,3,20,2])/24-(7*W[20,3,20,3])/12-W[20,3,20,4]/12+
(23*W[20,3,20,5])/12-(2*W[20,3,20,8])/3-W[20,3,20,9]/6-
W[20,3,20,15]/3+W[20,3,20,16]/3-W[20,3,20,17]/24-
(7*W[20,3,20,18])/24-(5*W[20,3,20,19])/24+(3*W[20,3,20,20])/8+
W[20,3,20,22]/3-W[20,3,20,25]/6-W[20,3,20,26]/3+
W[20,3,20,27]/24-W[20,3,20,28]/3+W[20,3,20,29]/3-
W[20,3,20,30]/4-W[20,3,21,3]+W[20,3,21,16]-
W[20,3,21,19]/2+W[20,3,21,20]/2+W[20,3,21,27]/2+
W[20,3,21,28]/2-W[20,3,21,29]/2-W[20,3,21,30]/2-
W[20,3,22,3]/3-W[20,3,22,16]/3+W[20,3,22,19]/3+
W[20,3,22,20]/3+W[20,3,22,26]/3-W[20,3,22,28]/3-
W[20,3,22,29]/3+W[20,3,22,30]/3+W[20,3,26,1]/4+
W[20,3,26,2]/3-W[20,3,26,3]/6+W[20,3,26,16]/12-
W[20,3,26,18]/4-W[20,3,26,20]/4-W[20,3,26,27]/12+
W[20,3,26,29]/12-W[20,3,26,30]/12+W[20,3,27,1]/4-
W[20,3,27,3]/4-W[20,3,27,4]/12+W[20,3,27,5]/12-
W[20,3,27,18]/12+W[20,3,27,20]/12-W[20,3,27,27]/12+
W[20,3,27,29]/12-W[20,3,28,2]/6-W[20,3,28,4]/6+
W[20,3,28,5]/6-W[20,3,28,16]/6+W[20,3,28,18]/6+
W[20,3,28,20]/6-W[20,3,28,29]/6-W[20,3,29,2]/3+
W[20,3,29,3]/3-W[20,3,29,4]/3+W[20,3,29,5]/3-
W[20,3,29,16]/3+W[20,3,29,20]/3-W[20,3,29,29]/3-
W[20,3,30,2]/6+W[20,3,30,3]/3-W[20,3,30,4]/6+
W[20,3,30,5]/6-W[20,3,30,16]/6-W[20,3,30,18]/6+
W[20,3,30,20]/6-W[20,3,30,29]/6+W[20,4,1,1]/12-
W[20,4,1,2]/6-W[20,4,1,3]/4-(11*W[20,4,1,4])/24-
(7*W[20,4,1,5])/24+W[20,4,1,6]/6-W[20,4,1,8]/6+
W[20,4,1,9]/6+W[20,4,1,11]/6+W[20,4,1,13]/3+
W[20,4,1,14]/3+W[20,4,1,15]/3-W[20,4,1,16]/8-
W[20,4,1,17]/24-W[20,4,1,18]/24-W[20,4,1,20]/24-
W[20,4,1,25]/6-(5*W[20,4,1,26])/24-W[20,4,1,27]/24-
W[20,4,1,28]/12+(7*W[20,4,1,29])/24+(7*W[20,4,1,30])/24+
W[20,4,2,1]/4+W[20,4,2,2]/3+(7*W[20,4,2,3])/24+
(7*W[20,4,2,4])/8-W[20,4,2,5]/4-W[20,4,2,7]/3-
W[20,4,2,9]/6-W[20,4,2,11]/6-W[20,4,2,14]/3-
W[20,4,2,15]/3-(7*W[20,4,2,16])/24-(3*W[20,4,2,17])/8+
W[20,4,2,18]/6-W[20,4,2,19]/8+(11*W[20,4,2,20])/24+
W[20,4,2,25]/6+(3*W[20,4,2,26])/8+W[20,4,2,27]/4+
W[20,4,2,28]/8-W[20,4,2,29]/8+W[20,4,2,30]/24+
W[20,4,3,1]/6+(7*W[20,4,3,2])/24+W[20,4,3,3]/4-
W[20,4,3,4]/24-W[20,4,3,5]/12-W[20,4,3,6]/6+
W[20,4,3,8]/6-W[20,4,3,11]/6-W[20,4,3,13]/3-
W[20,4,3,15]/3+W[20,4,3,16]/2+(5*W[20,4,3,17])/24+
W[20,4,3,18]/8-W[20,4,3,19]/4-W[20,4,3,20]/2-
W[20,4,3,26]/24-W[20,4,3,27]/24+W[20,4,3,28]/3-
W[20,4,3,29]/12-W[20,4,3,30]/4-(7*W[20,4,4,1])/24+
(3*W[20,4,4,2])/8-(5*W[20,4,4,3])/24-(5*W[20,4,4,4])/24+
W[20,4,4,5]/8+W[20,4,4,6]/6-W[20,4,4,11]/6+
W[20,4,4,14]/3-(5*W[20,4,4,16])/24+(5*W[20,4,4,17])/24-
W[20,4,4,18]/8-(5*W[20,4,4,19])/24+(5*W[20,4,4,20])/24-
W[20,4,4,26]/8+W[20,4,4,27]/12+W[20,4,4,28]/6+
W[20,4,4,29]/8-(5*W[20,4,5,1])/8-W[20,4,5,2]/4-
W[20,4,5,3]/4+W[20,4,5,4]/8+W[20,4,5,5]/2+W[20,4,5,8]/6-
W[20,4,5,14]/3+W[20,4,5,15]/3-W[20,4,5,16]/6+
W[20,4,5,17]/6+(11*W[20,4,5,19])/24+(3*W[20,4,5,20])/8-
W[20,4,5,26]/6-(11*W[20,4,5,28])/24-(5*W[20,4,5,29])/24-
W[20,4,5,30]/6-W[20,4,9,1]/3+W[20,4,9,2]/3-W[20,4,9,4]/2+
W[20,4,9,16]/2+W[20,4,9,17]/3-W[20,4,9,20]/3-
W[20,4,9,26]/2-W[20,4,9,29]/2-W[20,4,9,30]/2+
(7*W[20,4,16,1])/24-(3*W[20,4,16,2])/8+(5*W[20,4,16,3])/12+
W[20,4,16,4]/8-W[20,4,16,5]/3+W[20,4,16,8]/6+
W[20,4,16,11]/6-W[20,4,16,14]/3+W[20,4,16,16]/8-
(7*W[20,4,16,17])/24-W[20,4,16,18]/12+W[20,4,16,19]/12-
(7*W[20,4,16,20])/24-W[20,4,16,22]/3+W[20,4,16,23]/3-
W[20,4,16,26]/24-(5*W[20,4,16,27])/24+(5*W[20,4,16,28])/24+
(3*W[20,4,16,29])/8-W[20,4,16,30]/6-(5*W[20,4,17,1])/24-
(17*W[20,4,17,2])/24+W[20,4,17,3]/24+W[20,4,17,4]/24+
W[20,4,17,5]/3-W[20,4,17,6]/6+W[20,4,17,9]/6+
W[20,4,17,15]/3-W[20,4,17,16]/8+W[20,4,17,17]/2+
W[20,4,17,18]/8+W[20,4,17,19]/12-W[20,4,17,20]/12-
W[20,4,17,23]/3+W[20,4,17,25]/6+(5*W[20,4,17,27])/24+
W[20,4,17,29]/3+W[20,4,17,30]/8+W[20,4,18,1]/24+
W[20,4,18,2]/12+W[20,4,18,3]/24-W[20,4,18,4]/8-
W[20,4,18,6]/6+W[20,4,18,11]/6-W[20,4,18,16]/12+
W[20,4,18,17]/8-(7*W[20,4,18,18])/24-W[20,4,18,19]/24-
W[20,4,18,20]/4+W[20,4,18,25]/6+W[20,4,18,26]/24+
W[20,4,18,28]/12+W[20,4,18,29]/12+W[20,4,18,30]/24+
W[20,4,19,1]/12-(7*W[20,4,19,2])/24-W[20,4,19,3]/12-
(3*W[20,4,19,4])/8+W[20,4,19,5]/8+W[20,4,19,6]/6+
W[20,4,19,7]/3-W[20,4,19,8]/6+W[20,4,19,14]/3+
W[20,4,19,16]/6-W[20,4,19,17]/12+W[20,4,19,18]/24-
W[20,4,19,19]/24-W[20,4,19,20]/24-W[20,4,19,25]/6-
W[20,4,19,27]/6+W[20,4,19,29]/24+W[20,4,19,30]/24+
(3*W[20,4,20,1])/8+(13*W[20,4,20,2])/24-(5*W[20,4,20,3])/12+
(5*W[20,4,20,4])/24+(3*W[20,4,20,5])/8-W[20,4,20,8]/6-
W[20,4,20,9]/6-W[20,4,20,15]/3-(7*W[20,4,20,16])/24-
W[20,4,20,17]/4-W[20,4,20,18]/4+W[20,4,20,19]/24+
(2*W[20,4,20,20])/3+W[20,4,20,22]/3-W[20,4,20,25]/6+
W[20,4,20,26]/3-W[20,4,20,27]/12-W[20,4,20,28]/24+
(5*W[20,4,20,30])/24+W[20,4,22,4]/3-W[20,4,22,16]/3-
W[20,4,22,17]/3+W[20,4,22,20]/3+W[20,4,22,26]/3-
W[20,4,22,28]/3-W[20,4,22,29]/3+W[20,4,22,30]/3-
W[20,4,26,2]/6+W[20,4,26,3]/6+W[20,4,26,5]/6-
W[20,4,26,16]/6-W[20,4,26,18]/6+W[20,4,26,20]/6+
W[20,4,26,30]/6-W[20,4,28,1]/4+W[20,4,28,4]/6-
W[20,4,28,5]/3+W[20,4,28,16]/4+W[20,4,28,18]/4-
W[20,4,28,20]/12+W[20,4,28,27]/12+W[20,4,28,29]/12-
W[20,4,28,30]/12-W[20,4,30,2]/6+W[20,4,30,3]/6+
W[20,4,30,5]/6-W[20,4,30,16]/6-W[20,4,30,18]/6+
W[20,4,30,20]/6+W[20,4,30,30]/6-W[20,5,1,1]/2-
(11*W[20,5,1,2])/24+(19*W[20,5,1,5])/24-W[20,5,1,8]/6-
W[20,5,1,9]/6-W[20,5,1,14]/3-W[20,5,1,15]/3-
W[20,5,1,16]/24+(5*W[20,5,1,17])/12-(5*W[20,5,1,19])/12+
(17*W[20,5,1,20])/24+W[20,5,1,24]/6-W[20,5,1,25]/6+
W[20,5,1,26]/12-W[20,5,1,28]/12-(7*W[20,5,1,29])/24-
(5*W[20,5,1,30])/24-(13*W[20,5,2,1])/24-W[20,5,2,2]/6-
W[20,5,2,3]/8-(5*W[20,5,2,4])/12-W[20,5,2,5]/24+
W[20,5,2,9]/6-W[20,5,2,10]/6+W[20,5,2,14]/3+
W[20,5,2,15]/3+(5*W[20,5,2,16])/8+W[20,5,2,17]/3+
W[20,5,2,18]/6+W[20,5,2,19]/8-(7*W[20,5,2,20])/24+
W[20,5,2,21]/6-W[20,5,2,25]/6-W[20,5,2,26]/4+
W[20,5,2,27]/6-W[20,5,2,28]/8-W[20,5,2,29]/8-
(7*W[20,5,2,30])/24+W[20,5,3,1]/4-(3*W[20,5,3,2])/8-
W[20,5,3,3]-W[20,5,3,4]/4+(7*W[20,5,3,5])/12+
W[20,5,3,10]/6-W[20,5,3,15]/2-W[20,5,3,16]/8+
(23*W[20,5,3,17])/24-(5*W[20,5,3,19])/24+(7*W[20,5,3,20])/6-
W[20,5,3,21]/6+W[20,5,3,26]/2-W[20,5,3,28]/4-
(13*W[20,5,3,29])/24-W[20,5,3,30]/24-W[20,5,4,1]/4+
W[20,5,4,4]/4+(3*W[20,5,4,5])/8-W[20,5,4,9]/6-
W[20,5,4,14]/3+W[20,5,4,17]/24+(5*W[20,5,4,19])/24+
(3*W[20,5,4,20])/8-W[20,5,4,26]/24-(5*W[20,5,4,28])/24-
W[20,5,4,29]/24-W[20,5,4,30]/12-(11*W[20,5,5,1])/24+
W[20,5,5,2]/24+(2*W[20,5,5,3])/3+(3*W[20,5,5,4])/8-
(5*W[20,5,5,5])/12+W[20,5,5,8]/6-W[20,5,5,10]/6+
W[20,5,5,14]/3+W[20,5,5,15]/2+W[20,5,5,16]/8-
(13*W[20,5,5,17])/24+W[20,5,5,18]/12-W[20,5,5,19]/12-
(7*W[20,5,5,20])/8-W[20,5,5,24]/6+W[20,5,5,26]/12+
(5*W[20,5,5,27])/24+W[20,5,5,28]/6-W[20,5,5,29]/6-
W[20,5,5,30]/8+W[20,5,8,1]+W[20,5,8,3]/2-W[20,5,8,5]-
W[20,5,8,20]/2+W[20,5,8,28]/2+W[20,5,8,29]/2+
W[20,5,8,30]/2+W[20,5,15,2]-W[20,5,15,3]/2+
W[20,5,15,5]/2-W[20,5,15,17]-W[20,5,15,26]/2+
W[20,5,15,29]/2-(5*W[20,5,16,1])/24+(5*W[20,5,16,2])/8-
(3*W[20,5,16,3])/8-W[20,5,16,4]/3-(5*W[20,5,16,5])/24+
W[20,5,16,8]/6+W[20,5,16,9]/6-W[20,5,16,10]/6+
W[20,5,16,14]/3-W[20,5,16,16]/12+W[20,5,16,17]/8-
W[20,5,16,18]/6+W[20,5,16,19]/6-(5*W[20,5,16,20])/24+
W[20,5,16,21]/6+W[20,5,16,24]/6-W[20,5,16,26]/8-
W[20,5,16,27]/6-W[20,5,16,28]/4+W[20,5,16,29]/8-
W[20,5,16,30]/12+W[20,5,17,1]/3-W[20,5,17,2]/3+
(19*W[20,5,17,3])/24+(5*W[20,5,17,4])/24-(13*W[20,5,17,5])/24-
W[20,5,17,9]/6+W[20,5,17,10]/6-W[20,5,17,15]/3+
W[20,5,17,16]/24+W[20,5,17,18]/12-W[20,5,17,20]/3-
W[20,5,17,24]/6+W[20,5,17,25]/6-W[20,5,17,27]/24+
(7*W[20,5,17,28])/24-W[20,5,17,29]/12-W[20,5,17,30]/24+
(5*W[20,5,18,2])/12+W[20,5,18,5]/12+W[20,5,18,10]/6-
(5*W[20,5,18,16])/12-W[20,5,18,20]/12-W[20,5,18,21]/6+
W[20,5,18,24]/6-W[20,5,18,25]/6+(5*W[20,5,18,26])/24-
(5*W[20,5,18,28])/24+(5*W[20,5,18,29])/24+
(5*W[20,5,18,30])/12-W[20,5,19,1]/3-W[20,5,19,2]/24-
(7*W[20,5,19,3])/24+(7*W[20,5,19,4])/24+W[20,5,19,5]/3-
W[20,5,19,8]/6-W[20,5,19,14]/3+W[20,5,19,16]/3-
W[20,5,19,18]/12+(13*W[20,5,19,20])/24-W[20,5,19,21]/6-
W[20,5,19,24]/6+W[20,5,19,25]/6-(7*W[20,5,19,26])/24+
W[20,5,19,27]/24-W[20,5,19,29]/12-(5*W[20,5,19,30])/12+
(5*W[20,5,20,1])/24-(3*W[20,5,20,2])/8+(5*W[20,5,20,3])/6+
(3*W[20,5,20,4])/8-(7*W[20,5,20,5])/8+W[20,5,20,9]/6+
W[20,5,20,15]/3-(7*W[20,5,20,16])/24-(5*W[20,5,20,17])/12-
W[20,5,20,18]/12+(7*W[20,5,20,19])/24-(19*W[20,5,20,20])/12+
W[20,5,20,21]/6+W[20,5,20,25]/6+W[20,5,20,26]/3-
(5*W[20,5,20,27])/24+W[20,5,20,28]/6+(3*W[20,5,20,30])/8-
W[20,5,26,1]/4-W[20,5,26,2]/3+W[20,5,26,3]/6-
W[20,5,26,16]/12+W[20,5,26,18]/4+W[20,5,26,20]/4+
W[20,5,26,27]/12-W[20,5,26,29]/12+W[20,5,26,30]/12+
W[20,5,28,1]/4-W[20,5,28,2]/6+W[20,5,28,3]/12-
W[20,5,28,4]/4+W[20,5,28,5]/4-W[20,5,28,16]/6-
W[20,5,28,18]/4+W[20,5,28,20]/4-W[20,5,28,27]/12-
W[20,5,28,29]/12-W[20,5,30,1]/4-W[20,5,30,2]/3+
W[20,5,30,3]/6-W[20,5,30,16]/12+W[20,5,30,18]/4+
W[20,5,30,20]/4+W[20,5,30,27]/12-W[20,5,30,29]/12+
W[20,5,30,30]/12+W[20,8,1,2]/3+W[20,8,1,3]/3-
W[20,8,1,4]/3-W[20,8,1,5]+(4*W[20,8,1,14])/3+
W[20,8,1,19]/3-W[20,8,1,20]/3-(2*W[20,8,1,24])/3+
W[20,8,1,29]/3+(2*W[20,8,1,30])/3+W[20,8,3,2]/3-
W[20,8,3,3]/3+W[20,8,3,4]/3-W[20,8,3,5]/3+W[20,8,3,16]/3-
W[20,8,3,20]/3+W[20,8,3,29]/3+(4*W[20,8,5,1])/3-
W[20,8,5,2]/3+W[20,8,5,4]/3-W[20,8,5,5]/3-
(4*W[20,8,5,14])/3-W[20,8,5,16]/3+(2*W[20,8,5,24])/3+
W[20,8,5,28]/3-W[20,8,5,30]/3-(7*W[20,8,8,1])/3-
(4*W[20,8,8,3])/3+(7*W[20,8,8,5])/3+W[20,8,8,16]-
W[20,8,8,19]+(4*W[20,8,8,20])/3-(4*W[20,8,8,28])/3-
(4*W[20,8,8,29])/3-(4*W[20,8,8,30])/3+(4*W[20,8,16,1])/3-
W[20,8,16,2]/3+(2*W[20,8,16,3])/3+W[20,8,16,4]/3+
W[20,8,16,5]/3-(4*W[20,8,16,14])/3+W[20,8,16,19]/3-
(2*W[20,8,16,20])/3-(2*W[20,8,16,24])/3+W[20,8,16,28]+
(2*W[20,8,16,29])/3+W[20,8,16,30]/3-W[20,8,19,1]/3+
W[20,8,19,2]/3+W[20,8,19,3]/3-W[20,8,19,4]/3-
(4*W[20,8,19,5])/3+(4*W[20,8,19,14])/3-(2*W[20,8,19,16])/3+
W[20,8,19,19]/3-W[20,8,19,20]/3+(2*W[20,8,19,24])/3+
W[20,8,19,29]/3+(2*W[20,8,19,30])/3-W[20,8,20,2]/3+
W[20,8,20,3]/3-W[20,8,20,4]/3+W[20,8,20,5]/3-
W[20,8,20,16]/3+W[20,8,20,20]/3-W[20,8,20,29]/3+
W[20,8,28,2]/3-W[20,8,28,3]/3+W[20,8,28,4]/3-
W[20,8,28,5]/3+W[20,8,28,16]/3-W[20,8,28,20]/3+
W[20,8,28,29]/3+W[20,8,29,2]/3-W[20,8,29,3]/3+
W[20,8,29,4]/3-W[20,8,29,5]/3+W[20,8,29,16]/3-
W[20,8,29,20]/3+W[20,8,29,29]/3+W[20,8,30,2]/3-
W[20,8,30,3]/3+W[20,8,30,4]/3-W[20,8,30,5]/3+
W[20,8,30,16]/3-W[20,8,30,20]/3+W[20,8,30,29]/3+
W[20,16,1,1]/12+W[20,16,1,2]/4+(3*W[20,16,1,3])/8+
(3*W[20,16,1,4])/8+W[20,16,1,5]/4-W[20,16,1,6]/3-
W[20,16,1,8]/6-W[20,16,1,9]/6-W[20,16,1,11]/6-
W[20,16,1,13]/6-W[20,16,1,14]/3-W[20,16,1,15]/3+
W[20,16,1,16]/8+W[20,16,1,17]/24+W[20,16,1,19]/24+
W[20,16,1,20]/8+W[20,16,1,24]/6+W[20,16,1,25]/6+
W[20,16,1,26]/8+W[20,16,1,28]/8-(7*W[20,16,1,29])/24-
(7*W[20,16,1,30])/24-W[20,16,2,1]/6+W[20,16,2,2]/24-
W[20,16,2,3]/3-(7*W[20,16,2,4])/12+W[20,16,2,5]/4+
W[20,16,2,7]/6+W[20,16,2,9]/6+W[20,16,2,10]/6+
W[20,16,2,11]/6+W[20,16,2,14]/3+W[20,16,2,15]/3-
W[20,16,2,16]/24+(5*W[20,16,2,17])/24-W[20,16,2,18]/4+
W[20,16,2,19]/8-W[20,16,2,20]/12-W[20,16,2,21]/6-
W[20,16,2,25]/6-W[20,16,2,26]/6-W[20,16,2,27]/6-
W[20,16,2,28]/6+W[20,16,2,30]/4+(5*W[20,16,3,1])/24-
W[20,16,3,2]/6+W[20,16,3,3]/24+(2*W[20,16,3,4])/3-
W[20,16,3,5]/12-W[20,16,3,6]/3-W[20,16,3,8]/3-
W[20,16,3,10]/6+W[20,16,3,11]/6+W[20,16,3,13]/6-
W[20,16,3,15]/3-W[20,16,3,16]/8+W[20,16,3,17]/8-
W[20,16,3,18]/4-(5*W[20,16,3,19])/12+(2*W[20,16,3,20])/3+
W[20,16,3,21]/6-W[20,16,3,22]/3+W[20,16,3,26]/6-
W[20,16,3,27]/8-W[20,16,3,28]/3-(11*W[20,16,3,29])/24-
W[20,16,3,30]/8+(5*W[20,16,4,1])/24-W[20,16,4,2]/12+
W[20,16,4,3]/3-(7*W[20,16,4,4])/24-W[20,16,4,5]/6+
W[20,16,4,6]/3-W[20,16,4,7]/6-W[20,16,4,9]/3+
W[20,16,4,11]/6+W[20,16,4,13]/6-W[20,16,4,14]/3+
(2*W[20,16,4,16])/3-W[20,16,4,17]/12-W[20,16,4,18]/4-
(5*W[20,16,4,19])/24-W[20,16,4,20]/8-W[20,16,4,22]/3+
W[20,16,4,23]/6-W[20,16,4,26]/3-W[20,16,4,27]/8+
W[20,16,4,28]/6-W[20,16,4,29]/8-(11*W[20,16,4,30])/24-
W[20,16,5,1]/6+W[20,16,5,2]/4-(7*W[20,16,5,3])/12-
W[20,16,5,4]/3+W[20,16,5,5]/24+W[20,16,5,7]/6+
W[20,16,5,8]/6+W[20,16,5,10]/6+W[20,16,5,13]/6+
W[20,16,5,14]/3+W[20,16,5,15]/3-W[20,16,5,16]/12+
W[20,16,5,17]/8-W[20,16,5,18]/4+(5*W[20,16,5,19])/24-
W[20,16,5,20]/24-W[20,16,5,23]/6-W[20,16,5,24]/6-
W[20,16,5,26]/6-W[20,16,5,27]/6-W[20,16,5,28]/6+
W[20,16,5,29]/4+W[20,16,8,1]/3+W[20,16,8,3]/2-
W[20,16,8,5]/3+W[20,16,8,16]/3-W[20,16,8,19]/3-
W[20,16,8,20]/2+W[20,16,8,28]/2+W[20,16,8,29]/2+
W[20,16,8,30]/2+W[20,16,9,1]/3-W[20,16,9,2]/3+
W[20,16,9,4]/2-W[20,16,9,16]/2-W[20,16,9,17]/3+
W[20,16,9,20]/3+W[20,16,9,26]/2+W[20,16,9,29]/2+
W[20,16,9,30]/2-(7*W[20,16,16,1])/24+W[20,16,16,2]/24-
(23*W[20,16,16,3])/24-W[20,16,16,5]/6+W[20,16,16,8]/6+
W[20,16,16,9]/3+W[20,16,16,10]/6-W[20,16,16,11]/6+
W[20,16,16,14]/3-W[20,16,16,16]/6+W[20,16,16,18]/4+
(5*W[20,16,16,19])/8+W[20,16,16,20]/3-W[20,16,16,21]/6-
W[20,16,16,23]/3+W[20,16,16,24]/6+(11*W[20,16,16,26])/24+
(3*W[20,16,16,27])/8-(11*W[20,16,16,28])/24-W[20,16,16,29]/3+
(5*W[20,16,17,1])/24+(13*W[20,16,17,2])/24+
(7*W[20,16,17,3])/24-(11*W[20,16,17,4])/12+W[20,16,17,5]/8-
W[20,16,17,6]/3-W[20,16,17,9]/6-W[20,16,17,10]/6-
W[20,16,17,15]/3-W[20,16,17,17]/24-W[20,16,17,18]/4+
W[20,16,17,19]/4+(11*W[20,16,17,20])/24+W[20,16,17,22]/3+
W[20,16,17,23]/3-W[20,16,17,24]/6-W[20,16,17,25]/6-
W[20,16,17,27]/8-(5*W[20,16,17,29])/24+W[20,16,17,30]/8-
W[20,16,18,1]/3-W[20,16,18,3]/12-W[20,16,18,4]/12+
W[20,16,18,6]/3-W[20,16,18,7]/6-W[20,16,18,10]/6-
W[20,16,18,11]/6-W[20,16,18,13]/6+W[20,16,18,16]/3-
(5*W[20,16,18,17])/12+W[20,16,18,18]/3-(5*W[20,16,18,19])/12+
W[20,16,18,20]/3+W[20,16,18,21]/6+W[20,16,18,23]/6+
W[20,16,18,24]/6+W[20,16,18,25]/6+W[20,16,18,26]/24+
(5*W[20,16,18,27])/12+W[20,16,18,28]/24-(7*W[20,16,18,29])/24-
(7*W[20,16,18,30])/24+(5*W[20,16,19,1])/24+W[20,16,19,2]/8-
(7*W[20,16,19,3])/12-W[20,16,19,4]/24+(13*W[20,16,19,5])/24+
W[20,16,19,6]/3-W[20,16,19,7]/6-W[20,16,19,8]/6-
W[20,16,19,14]/3+(11*W[20,16,19,16])/24-W[20,16,19,17]/12-
W[20,16,19,18]/4-(3*W[20,16,19,19])/8+W[20,16,19,21]/3+
W[20,16,19,22]/3-W[20,16,19,24]/6-W[20,16,19,25]/6-
W[20,16,19,27]/8+W[20,16,19,29]/8-(5*W[20,16,19,30])/24-
(7*W[20,16,20,1])/24-W[20,16,20,2]/6-(23*W[20,16,20,4])/24+
W[20,16,20,5]/24+W[20,16,20,7]/6+W[20,16,20,8]/3+
W[20,16,20,9]/6-W[20,16,20,13]/6+W[20,16,20,15]/3+
W[20,16,20,16]/3+(5*W[20,16,20,17])/8+W[20,16,20,18]/4-
W[20,16,20,20]/6-W[20,16,20,21]/3-W[20,16,20,23]/6+
W[20,16,20,25]/6-(11*W[20,16,20,26])/24+(3*W[20,16,20,27])/8+
(11*W[20,16,20,28])/24-W[20,16,20,30]/3-W[20,16,21,2]/3+
W[20,16,21,3]-W[20,16,21,16]+W[20,16,21,18]/3+
W[20,16,21,19]/6-W[20,16,21,20]/6-W[20,16,21,27]/6-
W[20,16,21,28]/6+W[20,16,21,29]/6+W[20,16,21,30]/6-
W[20,16,22,3]/3+W[20,16,22,4]/3-W[20,16,22,17]/3+
W[20,16,22,19]/3+W[20,16,23,4]-W[20,16,23,5]/3-
W[20,16,23,16]/6+W[20,16,23,17]/6+W[20,16,23,18]/3-
W[20,16,23,20]-W[20,16,23,26]/6-W[20,16,23,27]/6+
W[20,16,23,29]/6+W[20,16,23,30]/6+W[20,16,26,2]/6-
W[20,16,26,3]/6-W[20,16,26,5]/6+W[20,16,26,16]/6+
W[20,16,26,18]/6-W[20,16,26,20]/6-W[20,16,26,30]/6-
W[20,16,27,1]/4-W[20,16,27,2]/6-W[20,16,27,5]/6+
W[20,16,27,16]/12+(5*W[20,16,27,18])/12+W[20,16,27,20]/12+
W[20,16,27,27]/12-W[20,16,27,29]/12-W[20,16,27,30]/12-
W[20,16,28,2]/6-W[20,16,28,4]/6+W[20,16,28,5]/6-
W[20,16,28,16]/6+W[20,16,28,18]/6+W[20,16,28,20]/6-
W[20,16,28,29]/6+W[20,17,1,5]/8+W[20,17,1,6]/6-
W[20,17,1,13]/6-W[20,17,1,17]/24+W[20,17,1,19]/24+
W[20,17,1,20]/24-W[20,17,1,24]/6+W[20,17,1,26]/24+
W[20,17,1,27]/12+W[20,17,1,28]/24-W[20,17,1,29]/24+
(11*W[20,17,2,2])/24-(3*W[20,17,2,3])/8-(3*W[20,17,2,4])/8+
(5*W[20,17,2,5])/24+W[20,17,2,7]/6-W[20,17,2,10]/6+
W[20,17,2,16]/3+(3*W[20,17,2,17])/8-W[20,17,2,19]/8+
W[20,17,2,20]/6-W[20,17,2,21]/6-W[20,17,2,26]/6+
W[20,17,2,28]/6+W[20,17,2,29]/6-W[20,17,2,30]/8-
W[20,17,3,1]/4-(13*W[20,17,3,2])/24-(11*W[20,17,3,3])/24+
W[20,17,3,4]/8+(5*W[20,17,3,5])/12-W[20,17,3,6]/6+
W[20,17,3,10]/6+W[20,17,3,13]/6+(2*W[20,17,3,15])/3-
W[20,17,3,16]/6-(7*W[20,17,3,17])/12-W[20,17,3,18]/6+
W[20,17,3,20]/24+W[20,17,3,21]/6+(5*W[20,17,3,26])/24+
W[20,17,3,27]/8-W[20,17,3,28]/4+W[20,17,3,29]/12+
W[20,17,3,30]/6-(3*W[20,17,4,2])/8-W[20,17,4,3]/24+
W[20,17,4,5]/24+W[20,17,4,6]/6+W[20,17,4,7]/6+
W[20,17,4,9]/3-W[20,17,4,13]/6-(7*W[20,17,4,16])/24+
(13*W[20,17,4,17])/24+(3*W[20,17,4,18])/8-W[20,17,4,19]/6-
W[20,17,4,20]/4-W[20,17,4,23]/6+W[20,17,4,26]/8+
W[20,17,4,27]/24-W[20,17,4,28]/12+W[20,17,4,29]/6+
(7*W[20,17,4,30])/24+(5*W[20,17,5,1])/24+(5*W[20,17,5,2])/24+
(13*W[20,17,5,3])/12+(5*W[20,17,5,4])/24-(19*W[20,17,5,5])/24-
W[20,17,5,7]/6-W[20,17,5,10]/6-W[20,17,5,13]/6-
(2*W[20,17,5,15])/3-W[20,17,5,16]/24+W[20,17,5,17]/12+
W[20,17,5,18]/6+W[20,17,5,19]/8-W[20,17,5,20]/2+
W[20,17,5,23]/6+W[20,17,5,24]/6-W[20,17,5,26]/24+
W[20,17,5,28]/4-W[20,17,5,29]/24-W[20,17,5,30]/24+
W[20,17,16,2]/3+W[20,17,16,3]/12+W[20,17,16,4]/24+
(5*W[20,17,16,5])/24-W[20,17,16,9]/3-W[20,17,16,10]/6+
W[20,17,16,16]/24-W[20,17,16,17]/24-W[20,17,16,18]/24-
W[20,17,16,19]/12-W[20,17,16,20]/24-W[20,17,16,21]/6+
W[20,17,16,22]/3-W[20,17,16,24]/6-W[20,17,16,26]/12-
W[20,17,16,27]/24+W[20,17,16,28]/24-(5*W[20,17,16,29])/24+
W[20,17,16,30]/6-W[20,17,17,1]/24+(3*W[20,17,17,2])/8-
(7*W[20,17,17,3])/12+(5*W[20,17,17,4])/24-W[20,17,17,5]/12-
W[20,17,17,6]/6+W[20,17,17,10]/6-(5*W[20,17,17,16])/24+
(3*W[20,17,17,17])/8+W[20,17,17,18]/12+W[20,17,17,19]/12-
W[20,17,17,20]/24+W[20,17,17,24]/6-W[20,17,17,27]/24-
W[20,17,17,29]/8+W[20,17,17,30]/12+W[20,17,18,1]/4-
W[20,17,18,2]/6-W[20,17,18,3]/4+(5*W[20,17,18,4])/24-
W[20,17,18,5]/12-W[20,17,18,6]/6+W[20,17,18,7]/6+
W[20,17,18,10]/6+W[20,17,18,13]/6-W[20,17,18,16]/8+
W[20,17,18,17]/4-W[20,17,18,18]/8+(3*W[20,17,18,19])/8-
W[20,17,18,20]/12+W[20,17,18,21]/6-W[20,17,18,23]/6-
W[20,17,18,24]/6-W[20,17,18,25]/3-W[20,17,18,26]/24-
(5*W[20,17,18,27])/12-(5*W[20,17,18,28])/24+W[20,17,18,29]/24+
W[20,17,18,30]/8-(5*W[20,17,19,1])/24+W[20,17,19,2]/24-
W[20,17,19,4]/6+W[20,17,19,5]/8+W[20,17,19,6]/6-
W[20,17,19,7]/6-W[20,17,19,17]/12+W[20,17,19,18]/8-
(5*W[20,17,19,19])/12+W[20,17,19,20]/3-W[20,17,19,21]/6+
W[20,17,19,24]/6+W[20,17,19,25]/3+(5*W[20,17,19,27])/24-
(5*W[20,17,19,29])/24-W[20,17,19,30]/8+W[20,17,20,1]/24+
W[20,17,20,2]/6-W[20,17,20,3]/24+(7*W[20,17,20,4])/12-
(7*W[20,17,20,5])/12-W[20,17,20,7]/6+W[20,17,20,13]/6-
W[20,17,20,16]/24-W[20,17,20,17]/24+W[20,17,20,19]/4-
W[20,17,20,20]/2+W[20,17,20,21]/6-W[20,17,20,22]/3+
W[20,17,20,23]/6+W[20,17,20,26]/8-W[20,17,20,27]/8-
(7*W[20,17,20,28])/24-W[20,17,20,30]/24+W[20,17,22,4]/3+
W[20,17,22,16]/3-W[20,17,22,17]/3-W[20,17,22,20]/3-
W[20,17,22,26]/3+W[20,17,22,28]/3+W[20,17,22,29]/3-
W[20,17,22,30]/3-W[20,17,23,4]+W[20,17,23,5]/3+
W[20,17,23,16]/6-W[20,17,23,17]/6-W[20,17,23,18]/3+
W[20,17,23,20]+W[20,17,23,26]/6+W[20,17,23,27]/6-
W[20,17,23,29]/6-W[20,17,23,30]/6+W[20,17,27,1]/4+
W[20,17,27,2]/6+W[20,17,27,5]/6-W[20,17,27,16]/12-
(5*W[20,17,27,18])/12-W[20,17,27,20]/12-W[20,17,27,27]/12+
W[20,17,27,29]/12+W[20,17,27,30]/12+W[20,17,28,1]/4+
W[20,17,28,2]/6+W[20,17,28,5]/6-W[20,17,28,16]/12-
(5*W[20,17,28,18])/12-W[20,17,28,20]/12-W[20,17,28,27]/12+
W[20,17,28,29]/12+W[20,17,28,30]/12+W[20,17,30,2]/6-
W[20,17,30,3]/6-W[20,17,30,5]/6+W[20,17,30,16]/6+
W[20,17,30,18]/6-W[20,17,30,20]/6-W[20,17,30,30]/6-
W[20,18,1,1]/12+W[20,18,1,2]/24+(3*W[20,18,1,3])/8+
(5*W[20,18,1,4])/24-W[20,18,1,6]/6-W[20,18,1,11]/6-
W[20,18,1,13]/3+W[20,18,1,18]/6-W[20,18,1,19]/12+
W[20,18,1,20]/24-W[20,18,1,24]/6+W[20,18,1,25]/3+
W[20,18,1,26]/6+W[20,18,1,27]/12+W[20,18,1,28]/6+
W[20,18,1,29]/24+W[20,18,1,30]/12+W[20,18,2,1]/24+
(2*W[20,18,2,2])/3-W[20,18,2,3]/6+(5*W[20,18,2,4])/24+
W[20,18,2,5]/6-W[20,18,2,7]/3+W[20,18,2,10]/6+
W[20,18,2,11]/6-(5*W[20,18,2,16])/12+W[20,18,2,17]/6-
W[20,18,2,18]/12+W[20,18,2,19]/8-(7*W[20,18,2,20])/8+
W[20,18,2,21]/6+W[20,18,2,26]/6-W[20,18,2,28]/8+
W[20,18,2,29]/24+W[20,18,2,30]/3-W[20,18,3,1]/8-
W[20,18,3,2]/12-W[20,18,3,3]/6-W[20,18,3,4]/8+
W[20,18,3,6]/6-W[20,18,3,10]/6+W[20,18,3,11]/6+
W[20,18,3,13]/3+W[20,18,3,16]/12-W[20,18,3,17]/6-
W[20,18,3,18]/6+W[20,18,3,19]/8+W[20,18,3,20]/24-
W[20,18,3,21]/6-W[20,18,3,26]/8-W[20,18,3,28]/6-
W[20,18,3,29]/12-W[20,18,3,30]/6+W[20,18,4,1]/8+
W[20,18,4,2]/8-W[20,18,4,3]/24-(5*W[20,18,4,4])/24-
W[20,18,4,6]/6+W[20,18,4,11]/6-W[20,18,4,16]/24+
W[20,18,4,17]/6-(5*W[20,18,4,18])/24-W[20,18,4,20]/4-
W[20,18,4,26]/12-W[20,18,4,27]/12+W[20,18,4,28]/24+
W[20,18,4,29]/12+W[20,18,5,1]/12+W[20,18,5,2]/4-
W[20,18,5,3]/12+W[20,18,5,5]/12+W[20,18,5,10]/6-
W[20,18,5,16]/3-W[20,18,5,17]/12-W[20,18,5,19]/6-
W[20,18,5,20]/12+W[20,18,5,24]/6+(7*W[20,18,5,26])/24-
W[20,18,5,27]/24-W[20,18,5,28]/4+W[20,18,5,29]/24+
W[20,18,5,30]/3-W[20,18,16,1]/12-W[20,18,16,2]/6-
W[20,18,16,3]/12-W[20,18,16,4]/24-W[20,18,16,5]/6+
W[20,18,16,10]/6-W[20,18,16,11]/6+W[20,18,16,16]/8-
W[20,18,16,17]/4+(3*W[20,18,16,18])/8-W[20,18,16,19]/24+
W[20,18,16,21]/6+W[20,18,16,23]/3-W[20,18,16,24]/6-
W[20,18,16,26]/12+W[20,18,16,27]/6+W[20,18,16,28]/12-
W[20,18,16,30]/12-W[20,18,17,1]/12+W[20,18,17,2]/6-
W[20,18,17,3]/6+W[20,18,17,4]/6+W[20,18,17,5]/12+
W[20,18,17,6]/6-W[20,18,17,10]/6+W[20,18,17,17]/6-
W[20,18,17,18]/6+W[20,18,17,19]/6+W[20,18,17,20]/4-
W[20,18,17,23]/3+W[20,18,17,24]/6-W[20,18,17,25]/3-
W[20,18,17,27]/8-(5*W[20,18,17,28])/24-W[20,18,17,29]/12+
W[20,18,18,1]/12-(7*W[20,18,18,2])/12-W[20,18,18,3]/12-
(5*W[20,18,18,4])/24+W[20,18,18,6]/6-W[20,18,18,10]/6-
W[20,18,18,11]/6+(5*W[20,18,18,16])/8-W[20,18,18,17]/12+
(31*W[20,18,18,18])/24-(17*W[20,18,18,19])/24+
(3*W[20,18,18,20])/4-W[20,18,18,21]/6-W[20,18,18,24]/6+
W[20,18,18,25]/3-(13*W[20,18,18,26])/24+(3*W[20,18,18,28])/8-
W[20,18,18,29]/8-(7*W[20,18,18,30])/12-W[20,18,19,1]/4-
(5*W[20,18,19,2])/24+(5*W[20,18,19,3])/24-W[20,18,19,4]/12-
W[20,18,19,5]/12-W[20,18,19,6]/6+W[20,18,19,7]/3-
W[20,18,19,16]/8+W[20,18,19,17]/3-(3*W[20,18,19,18])/8+
(11*W[20,18,19,19])/24-(3*W[20,18,19,20])/8+W[20,18,19,24]/6-
W[20,18,19,25]/3+(5*W[20,18,19,26])/24+W[20,18,19,27]/24-
W[20,18,19,29]/12+W[20,18,20,1]/8-(5*W[20,18,20,2])/24-
W[20,18,20,3]/24-W[20,18,20,4]/4-W[20,18,20,5]/12+
W[20,18,20,16]/12+W[20,18,20,17]/6+(3*W[20,18,20,18])/4-
(13*W[20,18,20,19])/24+(5*W[20,18,20,20])/12+W[20,18,20,27]/8+
W[20,18,20,28]/4-W[20,18,20,30]/12+(2*W[20,18,21,2])/3-
(2*W[20,18,21,18])/3+W[20,18,21,19]/6-W[20,18,21,20]/6-
W[20,18,21,27]/6-W[20,18,21,28]/6+W[20,18,21,29]/6+
W[20,18,21,30]/6+W[20,18,25,1]/3-(2*W[20,18,25,2])/3-
W[20,18,25,17]/3+(2*W[20,18,25,20])/3+W[20,18,26,1]/4+
W[20,18,26,2]/6+W[20,18,26,5]/6-W[20,18,26,16]/12-
(5*W[20,18,26,18])/12-W[20,18,26,20]/12-W[20,18,26,27]/12+
W[20,18,26,29]/12+W[20,18,26,30]/12-W[20,18,28,2]/6-
W[20,18,28,3]/4-W[20,18,28,4]/12-W[20,18,28,5]/12+
W[20,18,28,16]/12+W[20,18,28,18]/3+W[20,18,28,20]/6-
W[20,18,28,30]/12+W[20,18,30,1]/4+W[20,18,30,2]/6+
W[20,18,30,5]/6-W[20,18,30,16]/12-(5*W[20,18,30,18])/12-
W[20,18,30,20]/12-W[20,18,30,27]/12+W[20,18,30,29]/12+
W[20,18,30,30]/12+(5*W[20,19,1,1])/12+W[20,19,1,2]/12-
W[20,19,1,3]/2-W[20,19,1,4]/8-W[20,19,1,5]/24+
W[20,19,1,6]/6+W[20,19,1,8]/6+W[20,19,1,11]/3+
W[20,19,1,13]/6-W[20,19,1,14]/3-W[20,19,1,16]/24+
W[20,19,1,17]/24-W[20,19,1,18]/8+W[20,19,1,20]/8+
W[20,19,1,24]/6-W[20,19,1,25]/3-W[20,19,1,26]/8-
W[20,19,1,27]/8-W[20,19,1,28]/4-W[20,19,1,29]/24-
W[20,19,1,30]/24+W[20,19,2,1]/12-W[20,19,2,2]/24-
(7*W[20,19,2,3])/24-(5*W[20,19,2,4])/12-W[20,19,2,5]/24+
W[20,19,2,10]/3+W[20,19,2,11]/3+W[20,19,2,14]/3-
W[20,19,2,16]/24-(7*W[20,19,2,17])/24-(29*W[20,19,2,18])/24-
W[20,19,2,19]/6+(5*W[20,19,2,20])/4+W[20,19,2,21]/6-
W[20,19,2,26]/3-W[20,19,2,27]/24+(5*W[20,19,2,28])/24+
W[20,19,2,29]/12-W[20,19,2,30]/6-W[20,19,3,1]/4-
W[20,19,3,2]/24+(5*W[20,19,3,3])/4-W[20,19,3,4]/6+
(5*W[20,19,3,5])/24-W[20,19,3,6]/6-W[20,19,3,10]/3+
W[20,19,3,11]/3-W[20,19,3,13]/6-(5*W[20,19,3,16])/24+
W[20,19,3,17]/12+W[20,19,3,18]/6-W[20,19,3,19]/6-
(5*W[20,19,3,20])/24-W[20,19,3,21]/6+(5*W[20,19,3,26])/24-
W[20,19,3,27]/6-(3*W[20,19,3,28])/8-W[20,19,3,29]/4+
W[20,19,3,30]/8+(5*W[20,19,4,1])/24-W[20,19,4,2]/6-
W[20,19,4,3]/3-(5*W[20,19,4,4])/24+(7*W[20,19,4,5])/12+
W[20,19,4,6]/6+W[20,19,4,7]/6-W[20,19,4,11]/3+
W[20,19,4,13]/6-W[20,19,4,14]/3-W[20,19,4,17]/12+
W[20,19,4,19]/24+(7*W[20,19,4,20])/24-W[20,19,4,23]/6+
W[20,19,4,26]/4-W[20,19,4,27]/24-W[20,19,4,28]/12-
(5*W[20,19,4,29])/24-W[20,19,4,30]/8-(13*W[20,19,5,1])/24+
W[20,19,5,2]/24+W[20,19,5,3]/8+W[20,19,5,4]/3-
(5*W[20,19,5,5])/24-W[20,19,5,7]/6-W[20,19,5,8]/6-
W[20,19,5,10]/3-W[20,19,5,13]/6+W[20,19,5,14]/3+
W[20,19,5,16]/2+(7*W[20,19,5,17])/24-W[20,19,5,18]/6-
W[20,19,5,19]/12+(7*W[20,19,5,20])/24+W[20,19,5,23]/6-
W[20,19,5,24]/6-(5*W[20,19,5,26])/24+W[20,19,5,27]/8+
W[20,19,5,28]/24+W[20,19,5,29]/8-W[20,19,5,30]/12-
W[20,19,7,2]/6+W[20,19,7,4]/3-W[20,19,7,5]/3+
(4*W[20,19,7,18])/3+W[20,19,7,19]/6-(4*W[20,19,7,20])/3-
W[20,19,7,27]/6-W[20,19,7,28]/6-W[20,19,7,29]/6+
(2*W[20,19,8,1])/3+W[20,19,8,3]/2-(2*W[20,19,8,5])/3-
W[20,19,8,16]+W[20,19,8,19]-W[20,19,8,20]/2+
W[20,19,8,28]/2+W[20,19,8,29]/2+W[20,19,8,30]/2-
(3*W[20,19,16,1])/8+(3*W[20,19,16,2])/8-(17*W[20,19,16,3])/24-
W[20,19,16,4]/12+W[20,19,16,5]/3-W[20,19,16,8]/6+
W[20,19,16,10]/3-W[20,19,16,11]/3+W[20,19,16,14]/3+
(2*W[20,19,16,16])/3-W[20,19,16,17]/12-W[20,19,16,18]/6-
(19*W[20,19,16,19])/24+W[20,19,16,20]/6+W[20,19,16,21]/6+
W[20,19,16,22]/3-W[20,19,16,23]/6+W[20,19,16,24]/6+
W[20,19,16,26]/8-W[20,19,16,27]/8-(7*W[20,19,16,28])/24-
W[20,19,16,29]/12-W[20,19,16,30]/6+W[20,19,17,1]/8-
(7*W[20,19,17,2])/24+W[20,19,17,3]/12-W[20,19,17,4]/12-
W[20,19,17,5]/24-W[20,19,17,6]/6+W[20,19,17,10]/3-
W[20,19,17,16]/6+(7*W[20,19,17,18])/24-W[20,19,17,19]/3+
W[20,19,17,23]/6-W[20,19,17,24]/6+W[20,19,17,25]/3+
W[20,19,17,28]/8-W[20,19,17,29]/24+W[20,19,17,30]/24-
W[20,19,18,1]/24-(13*W[20,19,18,2])/24+(7*W[20,19,18,3])/12+
W[20,19,18,4]/6-W[20,19,18,6]/6+W[20,19,18,7]/6-
W[20,19,18,10]/3-W[20,19,18,11]/3-W[20,19,18,13]/6+
W[20,19,18,16]/12+(5*W[20,19,18,17])/24-
(13*W[20,19,18,18])/24+(13*W[20,19,18,19])/24+
(3*W[20,19,18,20])/8-W[20,19,18,21]/6-W[20,19,18,23]/6+
W[20,19,18,24]/6-W[20,19,18,25]/3+(5*W[20,19,18,26])/12+
W[20,19,18,27]/3+W[20,19,18,28]/8-W[20,19,18,29]/12+
W[20,19,18,30]/24+W[20,19,19,1]/6+W[20,19,19,3]/6+
W[20,19,19,4]/24+W[20,19,19,5]/4+W[20,19,19,6]/6+
W[20,19,19,8]/6-W[20,19,19,14]/3+W[20,19,19,16]/24-
W[20,19,19,17]/2+(5*W[20,19,19,18])/24-(5*W[20,19,19,19])/8+
W[20,19,19,20]/2-(2*W[20,19,19,21])/3-W[20,19,19,24]/6+
W[20,19,19,25]/3-W[20,19,19,26]/8+W[20,19,19,27]/8-
W[20,19,19,29]/6-(5*W[20,19,19,30])/24+W[20,19,20,1]/24+
(7*W[20,19,20,2])/12-(13*W[20,19,20,3])/24+
(5*W[20,19,20,4])/24+W[20,19,20,5]/24-W[20,19,20,7]/6+
W[20,19,20,13]/6+W[20,19,20,17]/12-(19*W[20,19,20,18])/24-
W[20,19,20,19]/6+(11*W[20,19,20,20])/24+(2*W[20,19,20,21])/3-
W[20,19,20,22]/3+W[20,19,20,23]/6+W[20,19,20,26]/8+
W[20,19,20,27]/12-W[20,19,20,28]/6+(5*W[20,19,20,30])/12-
W[20,19,21,2]/2+W[20,19,21,3]/6-W[20,19,21,16]/6+
W[20,19,21,18]/2-W[20,19,22,3]/3+W[20,19,22,16]/3+
W[20,19,22,19]/3-W[20,19,22,20]/3-W[20,19,22,26]/3+
W[20,19,22,28]/3+W[20,19,22,29]/3-W[20,19,22,30]/3-
W[20,19,25,1]/3+(2*W[20,19,25,2])/3+W[20,19,25,17]/3-
(2*W[20,19,25,20])/3-W[20,19,26,1]/4-W[20,19,26,2]/6-
W[20,19,26,5]/6+W[20,19,26,16]/12+(5*W[20,19,26,18])/12+
W[20,19,26,20]/12+W[20,19,26,27]/12-W[20,19,26,29]/12-
W[20,19,26,30]/12-W[20,19,27,2]/6-W[20,19,27,3]/4-
W[20,19,27,4]/12-W[20,19,27,5]/12+W[20,19,27,16]/12+
W[20,19,27,18]/3+W[20,19,27,20]/6-W[20,19,27,30]/12+
W[20,19,29,3]/3-W[20,19,29,18]/3-W[20,19,30,2]/6+
W[20,19,30,3]/3-W[20,19,30,4]/6+W[20,19,30,5]/6-
W[20,19,30,16]/6-W[20,19,30,18]/6+W[20,19,30,20]/6-
W[20,19,30,29]/6+W[20,20,1,1]/2-(5*W[20,20,1,2])/12-
(5*W[20,20,1,3])/24-W[20,20,1,4]/12-(5*W[20,20,1,5])/6+
W[20,20,1,8]/6+W[20,20,1,16]/6+W[20,20,1,17]/24+
(7*W[20,20,1,18])/24+(7*W[20,20,1,20])/8+W[20,20,1,26]/24-
W[20,20,1,27]/8-W[20,20,1,28]/6-W[20,20,1,29]/8-
W[20,20,1,30]/6-(5*W[20,20,2,1])/12-W[20,20,2,3]/6+
W[20,20,2,4]/4+W[20,20,2,5]/24+(7*W[20,20,2,17])/24+
W[20,20,2,18]/3+(5*W[20,20,2,19])/24-(7*W[20,20,2,20])/8-
W[20,20,2,21]/6-W[20,20,2,26]/24-W[20,20,2,27]/3-
(5*W[20,20,2,28])/24+W[20,20,2,29]/8-(5*W[20,20,3,1])/24-
W[20,20,3,2]/6+W[20,20,3,3]/12-(7*W[20,20,3,4])/12+
(7*W[20,20,3,5])/6-W[20,20,3,8]/3-(13*W[20,20,3,16])/24-
(5*W[20,20,3,18])/24+W[20,20,3,19]/6+W[20,20,3,20]/24+
W[20,20,3,21]/6+W[20,20,3,22]/3-W[20,20,3,26]/3+
W[20,20,3,27]/8+W[20,20,3,28]/4+(11*W[20,20,3,29])/24+
(5*W[20,20,3,30])/24-W[20,20,4,1]/12+W[20,20,4,2]/4-
(7*W[20,20,4,3])/12+W[20,20,4,4]/6+W[20,20,4,5]/2-
W[20,20,4,16]/2-W[20,20,4,17]/6-W[20,20,4,18]/3+
W[20,20,4,19]/4+(2*W[20,20,4,20])/3+W[20,20,4,22]/3+
W[20,20,4,26]/3-W[20,20,4,28]/4-W[20,20,4,29]/6+
W[20,20,4,30]/6+W[20,20,5,1]/2+W[20,20,5,2]/24+
(7*W[20,20,5,3])/6+W[20,20,5,4]/2-W[20,20,5,5]-
W[20,20,5,8]/6-(5*W[20,20,5,16])/24-(11*W[20,20,5,17])/24-
W[20,20,5,18]/12+(5*W[20,20,5,19])/24-(19*W[20,20,5,20])/12+
(3*W[20,20,5,26])/8-W[20,20,5,27]/6+(11*W[20,20,5,28])/24+
W[20,20,5,29]/3+(13*W[20,20,5,30])/24-(7*W[20,20,8,1])/6-
(2*W[20,20,8,3])/3+(7*W[20,20,8,5])/6+W[20,20,8,16]/2-
W[20,20,8,19]/2+(2*W[20,20,8,20])/3-(2*W[20,20,8,28])/3-
(2*W[20,20,8,29])/3-(2*W[20,20,8,30])/3+W[20,20,16,1]/6-
(5*W[20,20,16,3])/24-W[20,20,16,4]/2-(5*W[20,20,16,5])/24+
W[20,20,16,8]/6+W[20,20,16,16]/6+W[20,20,16,17]/3+
(5*W[20,20,16,18])/24+(3*W[20,20,16,19])/8-W[20,20,16,20]/6-
W[20,20,16,21]/6-W[20,20,16,26]/3+(5*W[20,20,16,27])/24+
(3*W[20,20,16,28])/8+W[20,20,16,29]/6+W[20,20,17,1]/24+
(7*W[20,20,17,2])/24+W[20,20,17,4]/2-(11*W[20,20,17,5])/24+
W[20,20,17,16]/3-W[20,20,17,17]/6+W[20,20,17,18]/8-
W[20,20,17,20]/2-W[20,20,17,22]/3-W[20,20,17,27]/24-
W[20,20,17,30]/3+(7*W[20,20,18,1])/24-W[20,20,18,2]/3-
(5*W[20,20,18,3])/24-W[20,20,18,4]/3-W[20,20,18,5]/12+
(5*W[20,20,18,16])/24+W[20,20,18,17]/8+(5*W[20,20,18,18])/6-
(2*W[20,20,18,19])/3+(5*W[20,20,18,20])/12+W[20,20,18,21]/6-
W[20,20,18,26]/24+W[20,20,18,28]/6-W[20,20,18,29]/6-
(5*W[20,20,18,30])/24+(5*W[20,20,19,2])/24+W[20,20,19,3]/6+
W[20,20,19,4]/4+(5*W[20,20,19,5])/24-W[20,20,19,8]/6+
W[20,20,19,16]/24-(2*W[20,20,19,18])/3-W[20,20,19,19]/12+
(11*W[20,20,19,20])/24+W[20,20,19,21]/3-W[20,20,19,22]/3+
W[20,20,19,27]/6+W[20,20,19,29]/24+(7*W[20,20,19,30])/24+
(7*W[20,20,20,1])/8-(7*W[20,20,20,2])/8+(3*W[20,20,20,3])/8+
(2*W[20,20,20,4])/3-(19*W[20,20,20,5])/12+W[20,20,20,8]/3-
W[20,20,20,16]/6-W[20,20,20,17]/2+(5*W[20,20,20,18])/12+
(19*W[20,20,20,19])/24-W[20,20,20,20]/2-W[20,20,20,21]/3+
W[20,20,20,27]/6+W[20,20,20,28]/24+W[20,20,20,30]/6+
W[20,20,21,2]/2-W[20,20,21,3]/6+W[20,20,21,16]/6-
W[20,20,21,18]/2+W[20,20,22,3]/3-W[20,20,22,4]/3+
W[20,20,22,17]/3-W[20,20,22,19]/3-W[20,21,2,2]+
(2*W[20,21,2,3])/3-(2*W[20,21,2,10])/3-(2*W[20,21,2,11])/3+
W[20,21,2,16]/3+(4*W[20,21,2,18])/3-W[20,21,3,3]+
(2*W[20,21,3,10])/3-(2*W[20,21,3,11])/3+(2*W[20,21,3,16])/3+
W[20,21,3,18]/3-W[20,21,3,19]/3+W[20,21,3,20]/3+
W[20,21,3,27]/3+W[20,21,3,28]/3-W[20,21,3,29]/3-
W[20,21,3,30]/3-W[20,21,16,2]/3+W[20,21,16,3]-
(2*W[20,21,16,10])/3+(2*W[20,21,16,11])/3-
(2*W[20,21,16,16])/3+W[20,21,18,2]/3-W[20,21,18,3]/3+
(2*W[20,21,18,10])/3+(2*W[20,21,18,11])/3-
(2*W[20,21,18,16])/3-(2*W[20,21,18,18])/3+W[20,21,18,19]/3-
W[20,21,18,20]/3-W[20,21,18,27]/3-W[20,21,18,28]/3+
W[20,21,18,29]/3+W[20,21,18,30]/3-W[20,21,19,3]/3+
W[20,21,19,18]/3+W[20,21,20,3]/3-W[20,21,20,18]/3+
W[20,21,21,2]-W[20,21,21,3]/3+W[20,21,21,16]/3-
W[20,21,21,18]+W[20,21,27,3]/3-W[20,21,27,18]/3+
W[20,21,28,3]/3-W[20,21,28,18]/3-W[20,21,29,3]/3+
W[20,21,29,18]/3-W[20,21,30,3]/3+W[20,21,30,18]/3-
W[20,22,3,3]/3-W[20,22,3,4]/3+(2*W[20,22,3,6])/3-
W[20,22,3,17]/3+W[20,22,3,19]/3+W[20,22,4,3]/3+
W[20,22,4,4]/3-(2*W[20,22,4,6])/3-W[20,22,4,17]/3+
W[20,22,4,19]/3-W[20,22,17,3]/3+W[20,22,17,4]/3+
(2*W[20,22,17,6])/3-W[20,22,17,17]/3-W[20,22,17,19]/3-
W[20,22,19,3]/3+W[20,22,19,4]/3-(2*W[20,22,19,6])/3+
W[20,22,19,17]/3+W[20,22,19,19]/3+(2*W[20,22,22,3])/3-
(2*W[20,22,22,4])/3+(2*W[20,22,22,17])/3-(2*W[20,22,22,19])/3+
W[20,26,26,2]/8-W[20,26,26,3]/24-W[20,26,26,4]/24+
W[20,26,26,5]/12+W[20,26,26,6]/6-W[20,26,26,10]/6+
W[20,26,26,16]/3+W[20,26,26,18]/12-W[20,26,26,19]/12-
W[20,26,26,20]/8-W[20,26,26,23]/6-W[20,26,26,24]/6-
W[20,26,26,26]/8+W[20,26,26,27]/24+W[20,26,26,28]/12+
W[20,26,26,29]/8-(5*W[20,26,26,30])/24-W[20,26,27,1]/8+
W[20,26,27,2]/6+W[20,26,27,3]/12+W[20,26,27,4]/24+
W[20,26,27,5]/6+W[20,26,27,6]/6-W[20,26,27,7]/6-
W[20,26,27,10]/6-W[20,26,27,13]/6+W[20,26,27,16]/12-
W[20,26,27,17]/12-W[20,26,27,19]/8+(7*W[20,26,27,20])/24-
W[20,26,27,21]/6-W[20,26,27,23]/6+W[20,26,27,24]/6+
W[20,26,27,26]/24+(5*W[20,26,27,27])/24+W[20,26,27,28]/8-
W[20,26,27,29]/12-W[20,26,27,30]/12-W[20,26,28,1]/8+
W[20,26,28,2]/24-W[20,26,28,3]/12+W[20,26,28,5]/8+
W[20,26,28,6]/6-W[20,26,28,7]/6-W[20,26,28,16]/6-
W[20,26,28,17]/12-W[20,26,28,18]/8+(5*W[20,26,28,20])/12-
W[20,26,28,21]/6+W[20,26,28,24]/6+W[20,26,28,26]/12+
W[20,26,28,27]/8-W[20,26,28,28]/12-(7*W[20,26,28,29])/24+
W[20,26,28,30]/24-W[20,26,29,2]/8-W[20,26,29,3]/24+
W[20,26,29,4]/12-W[20,26,29,5]/8-W[20,26,29,7]/6+
W[20,26,29,13]/6-(3*W[20,26,29,16])/8+W[20,26,29,17]/8-
W[20,26,29,18]/8+W[20,26,29,19]/4+W[20,26,29,21]/6+
W[20,26,29,23]/6+W[20,26,29,26]/8-W[20,26,29,27]/12-
(7*W[20,26,29,28])/24+(7*W[20,26,29,30])/24+W[20,26,30,1]/12-
W[20,26,30,2]/8+W[20,26,30,3]/24+W[20,26,30,4]/24-
W[20,26,30,5]/12-W[20,26,30,10]/6+W[20,26,30,17]/6+
W[20,26,30,18]/12+W[20,26,30,19]/6-(3*W[20,26,30,20])/8+
W[20,26,30,21]/6+W[20,26,30,23]/6-W[20,26,30,24]/6-
(5*W[20,26,30,26])/24-W[20,26,30,27]/12+W[20,26,30,28]/24+
(7*W[20,26,30,29])/24+W[20,26,30,30]/24+(5*W[20,27,26,1])/24-
W[20,27,26,2]/6+W[20,27,26,4]/12-W[20,27,26,6]/6+
W[20,27,26,10]/6-W[20,27,26,16]/24+W[20,27,26,18]/24+
W[20,27,26,19]/12-W[20,27,26,20]/24-W[20,27,26,24]/6-
W[20,27,26,27]/12+W[20,27,26,28]/8+W[20,27,26,29]/24+
W[20,27,26,30]/24+(7*W[20,27,27,1])/24-W[20,27,27,2]/12-
(5*W[20,27,27,3])/24-W[20,27,27,4]/12-W[20,27,27,6]/6+
W[20,27,27,10]/6+W[20,27,27,11]/6-(5*W[20,27,27,16])/24-
W[20,27,27,17]/8-W[20,27,27,19]/6+W[20,27,27,20]/12+
W[20,27,27,21]/6+W[20,27,27,24]/6-W[20,27,27,26]/12-
(7*W[20,27,27,27])/24+W[20,27,27,29]/8+W[20,27,27,30]/6+
W[20,27,28,1]/12+W[20,27,28,2]/24+W[20,27,28,3]/24+
W[20,27,28,4]/24-W[20,27,28,5]/12-W[20,27,28,6]/6-
W[20,27,28,16]/6+W[20,27,28,17]/12-W[20,27,28,18]/6-
W[20,27,28,20]/24+W[20,27,28,21]/6+W[20,27,28,24]/6+
W[20,27,28,26]/8+W[20,27,28,28]/24+W[20,27,28,29]/12+
(5*W[20,27,28,30])/24-W[20,27,29,1]/6+W[20,27,29,2]/8+
W[20,27,29,3]/6+W[20,27,29,4]/12-W[20,27,29,16]/8+
W[20,27,29,17]/24-W[20,27,29,18]/12+W[20,27,29,19]/8-
W[20,27,29,21]/6+W[20,27,29,26]/24+W[20,27,29,27]/8+
W[20,27,29,28]/12+W[20,27,29,29]/6+W[20,27,29,30]/8+
W[20,27,30,3]/8+W[20,27,30,4]/6+W[20,27,30,10]/6-
W[20,27,30,11]/6-W[20,27,30,17]/24+W[20,27,30,18]/24+
W[20,27,30,19]/6-W[20,27,30,20]/8-W[20,27,30,21]/6-
W[20,27,30,24]/6+W[20,27,30,26]/24+W[20,27,30,27]/6+
(5*W[20,27,30,28])/24+W[20,27,30,29]/8+W[20,27,30,30]/24+
(5*W[20,28,26,1])/24-(7*W[20,28,26,2])/24+W[20,28,26,4]/12-
W[20,28,26,5]/24-W[20,28,26,6]/6+W[20,28,26,10]/3-
W[20,28,26,16]/3+W[20,28,26,18]/24+W[20,28,26,19]/12+
W[20,28,26,20]/12+W[20,28,26,23]/6-W[20,28,26,24]/6+
W[20,28,26,26]/12-W[20,28,26,27]/12+W[20,28,26,28]/24-
W[20,28,26,29]/8+(5*W[20,28,26,30])/24+(5*W[20,28,27,1])/24-
(7*W[20,28,27,2])/24-W[20,28,27,3]/3-(5*W[20,28,27,4])/24-
W[20,28,27,5]/6-W[20,28,27,6]/6+W[20,28,27,7]/6+
W[20,28,27,10]/3+W[20,28,27,11]/3+W[20,28,27,13]/6-
(3*W[20,28,27,16])/8-W[20,28,27,17]/8-W[20,28,27,19]/12-
W[20,28,27,20]/8+W[20,28,27,21]/3+W[20,28,27,23]/6+
W[20,28,27,24]/6-W[20,28,27,26]/12-(7*W[20,28,27,27])/24-
W[20,28,27,28]/12+W[20,28,27,29]/12+W[20,28,27,30]/6-
W[20,28,28,2]/6+W[20,28,28,3]/6-W[20,28,28,4]/12-
W[20,28,28,5]/4-W[20,28,28,6]/6+W[20,28,28,7]/6-
W[20,28,28,8]/6+W[20,28,28,14]/3-W[20,28,28,16]/12+
W[20,28,28,17]/12-W[20,28,28,18]/12-W[20,28,28,20]/4+
W[20,28,28,21]/3+W[20,28,28,24]/6+W[20,28,28,26]/24-
W[20,28,28,27]/12+W[20,28,28,28]/8+W[20,28,28,29]/6+
W[20,28,28,30]/12-W[20,28,29,1]/24+W[20,28,29,2]/8+
(5*W[20,28,29,3])/24+W[20,28,29,4]/24+W[20,28,29,5]/6+
W[20,28,29,7]/6-W[20,28,29,8]/6-W[20,28,29,13]/6+
(5*W[20,28,29,16])/24-W[20,28,29,17]/12-W[20,28,29,18]/24+
W[20,28,29,19]/12-W[20,28,29,21]/3-W[20,28,29,23]/6-
W[20,28,29,26]/8+W[20,28,29,27]/12+W[20,28,29,28]/6+
W[20,28,29,29]/24-W[20,28,29,30]/8+(7*W[20,28,30,1])/24+
W[20,28,30,2]/4+W[20,28,30,3]/24+W[20,28,30,4]/8+
W[20,28,30,5]/8-W[20,28,30,8]/6+W[20,28,30,10]/3-
W[20,28,30,11]/3-W[20,28,30,14]/3-W[20,28,30,17]/6+
W[20,28,30,18]/24+W[20,28,30,19]/4+(5*W[20,28,30,20])/24-
W[20,28,30,21]/3-W[20,28,30,23]/6-W[20,28,30,24]/6+
(5*W[20,28,30,26])/24+W[20,28,30,27]/6+W[20,28,30,28]/12-
W[20,28,30,29]/8-W[20,30,26,1]/8-W[20,30,26,2]/3-
W[20,30,26,3]/6+W[20,30,26,5]/3+W[20,30,26,6]/3-
W[20,30,26,9]/6-W[20,30,26,10]/6+W[20,30,26,15]/3+
(5*W[20,30,26,16])/24-W[20,30,26,18]/24-W[20,30,26,19]/6+
W[20,30,26,20]/8-W[20,30,26,23]/6-W[20,30,26,24]/6+
W[20,30,26,25]/6-W[20,30,26,26]/8+W[20,30,26,27]/6+
W[20,30,26,28]/12+W[20,30,26,29]/8-W[20,30,26,30]/12-
W[20,30,27,1]/4+W[20,30,27,2]/6+W[20,30,27,3]/8+
W[20,30,27,4]/8+W[20,30,27,5]/6+W[20,30,27,6]/3-
W[20,30,27,7]/6-W[20,30,27,10]/6-W[20,30,27,11]/6-
W[20,30,27,13]/6+(5*W[20,30,27,16])/24-(5*W[20,30,27,17])/24-
(5*W[20,30,27,19])/24+(5*W[20,30,27,20])/24-W[20,30,27,21]/6-
W[20,30,27,23]/6+W[20,30,27,24]/6+W[20,30,27,25]/6+
W[20,30,27,26]/6+(5*W[20,30,27,27])/12+W[20,30,27,28]/6-
W[20,30,27,29]/6-W[20,30,27,30]/6-W[20,30,28,1]/8+
W[20,30,28,2]/3-W[20,30,28,4]/6-W[20,30,28,5]/3+
W[20,30,28,6]/3-W[20,30,28,7]/6-W[20,30,28,8]/6+
W[20,30,28,14]/3+W[20,30,28,16]/8-W[20,30,28,17]/6-
W[20,30,28,18]/24+(5*W[20,30,28,20])/24-W[20,30,28,21]/6+
W[20,30,28,24]/6-W[20,30,28,25]/6+W[20,30,28,26]/12+
W[20,30,28,27]/6-W[20,30,28,28]/8-W[20,30,28,29]/12+
W[20,30,28,30]/8+(11*W[20,30,29,1])/24+W[20,30,29,2]/6+
W[20,30,29,3]/8+W[20,30,29,4]/8-W[20,30,29,5]/4-
W[20,30,29,7]/6-W[20,30,29,8]/6-W[20,30,29,9]/6+
W[20,30,29,13]/6-W[20,30,29,15]/3-W[20,30,29,16]/6+
W[20,30,29,17]/24-W[20,30,29,18]/24+W[20,30,29,19]/24+
W[20,30,29,21]/6+W[20,30,29,23]/6-W[20,30,29,25]/6+
W[20,30,29,26]/8-W[20,30,29,27]/6-W[20,30,29,28]/12+
W[20,30,29,29]/6+W[20,30,29,30]/3+(11*W[20,30,30,1])/24-
W[20,30,30,2]/4+W[20,30,30,3]/8+W[20,30,30,4]/8+
W[20,30,30,5]/6-W[20,30,30,8]/6-W[20,30,30,9]/6-
W[20,30,30,10]/6+W[20,30,30,11]/6-W[20,30,30,14]/3+
W[20,30,30,17]/24-W[20,30,30,18]/24+W[20,30,30,19]/24-
W[20,30,30,20]/6+W[20,30,30,21]/6+W[20,30,30,23]/6-
W[20,30,30,24]/6-W[20,30,30,26]/12-W[20,30,30,27]/6+
W[20,30,30,28]/8+W[20,30,30,29]/3+W[20,30,30,30]/6)


==> anc/ri_to_brackets.txt <==
{r[1] -> (s[1, 2]*sb[1, 2]*sb[2, 3]*sb[3, 4]*sb[4, 5]*sb[5, 1])/
   (ab[1, 2]*ab[2, 3]*ab[3, 4]*ab[4, 5]*ab[5, 1]*
    (ab[2, 3]*ab[4, 1]*sb[1, 2]*sb[3, 4] - ab[1, 2]*ab[3, 4]*sb[2, 3]*
      sb[4, 1])), r[2] -> (s[2, 3]*sb[1, 2]*sb[2, 3]*sb[3, 4]*sb[4, 5]*
    sb[5, 1])/(ab[1, 2]*ab[2, 3]*ab[3, 4]*ab[4, 5]*ab[5, 1]*
    (ab[2, 3]*ab[4, 1]*sb[1, 2]*sb[3, 4] - ab[1, 2]*ab[3, 4]*sb[2, 3]*
      sb[4, 1])), r[3] -> (s[3, 4]*sb[1, 2]*sb[2, 3]*sb[3, 4]*sb[4, 5]*
    sb[5, 1])/(ab[1, 2]*ab[2, 3]*ab[3, 4]*ab[4, 5]*ab[5, 1]*
    (ab[2, 3]*ab[4, 1]*sb[1, 2]*sb[3, 4] - ab[1, 2]*ab[3, 4]*sb[2, 3]*
      sb[4, 1])), r[4] -> (s[4, 5]*sb[1, 2]*sb[2, 3]*sb[3, 4]*sb[4, 5]*
    sb[5, 1])/(ab[1, 2]*ab[2, 3]*ab[3, 4]*ab[4, 5]*ab[5, 1]*
    (ab[2, 3]*ab[4, 1]*sb[1, 2]*sb[3, 4] - ab[1, 2]*ab[3, 4]*sb[2, 3]*
      sb[4, 1])), r[5] -> (s[1, 5]*sb[1, 2]*sb[2, 3]*sb[3, 4]*sb[4, 5]*
    sb[5, 1])/(ab[1, 2]*ab[2, 3]*ab[3, 4]*ab[4, 5]*ab[5, 1]*
    (ab[2, 3]*ab[4, 1]*sb[1, 2]*sb[3, 4] - ab[1, 2]*ab[3, 4]*sb[2, 3]*
      sb[4, 1])), r[6] -> (sb[1, 3]*sb[1, 4]*sb[2, 5]*sb[4, 5])/
   (ab[1, 2]*ab[1, 3]*ab[2, 4]*ab[2, 5]*ab[3, 4]*ab[3, 5]), 
 r[7] -> -((sb[1, 3]*sb[1, 5]*sb[2, 4]*sb[4, 5])/(ab[1, 2]*ab[1, 3]*ab[2, 4]*
     ab[2, 5]*ab[3, 4]*ab[3, 5])), 
 r[8] -> (sb[1, 2]*sb[1, 4]*sb[2, 5]*sb[3, 5])/(ab[1, 3]*ab[1, 4]*ab[2, 3]*
    ab[2, 4]*ab[3, 5]*ab[4, 5]), 
 r[9] -> -((sb[1, 3]*sb[1, 4]*sb[2, 5]*sb[3, 5])/(ab[1, 2]*ab[1, 4]*ab[2, 3]*
     ab[2, 5]*ab[3, 4]*ab[4, 5])), 
 r[10] -> (sb[1, 4]*sb[1, 5]*sb[2, 3]*sb[2, 5])/(ab[1, 3]*ab[1, 4]*ab[2, 3]*
    ab[2, 4]*ab[3, 5]*ab[4, 5]), 
 r[11] -> (sb[1, 4]*sb[1, 5]*sb[2, 3]*sb[3, 5])/(ab[1, 2]*ab[1, 4]*ab[2, 3]*
    ab[2, 5]*ab[3, 4]*ab[4, 5]), 
 r[12] -> -((sb[1, 2]*sb[1, 5]*sb[2, 3]*sb[3, 4])/(ab[1, 4]*ab[1, 5]*ab[2, 4]*
     ab[2, 5]*ab[3, 4]*ab[3, 5])), 
 r[13] -> -((sb[1, 2]*sb[1, 5]*sb[2, 4]*sb[3, 4])/(ab[1, 3]*ab[1, 5]*ab[2, 3]*
     ab[2, 5]*ab[3, 4]*ab[4, 5])), 
 r[14] -> (sb[1, 3]*sb[1, 5]*sb[2, 3]*sb[2, 4])/(ab[1, 4]*ab[1, 5]*ab[2, 4]*
    ab[2, 5]*ab[3, 4]*ab[3, 5]), 
 r[15] -> (sb[1, 3]*sb[1, 5]*sb[2, 4]*sb[3, 4])/(ab[1, 2]*ab[1, 5]*ab[2, 3]*
    ab[2, 4]*ab[3, 5]*ab[4, 5]), 
 r[16] -> -((sb[1, 4]*sb[1, 5]*sb[2, 3]*sb[2, 4])/(ab[1, 3]*ab[1, 5]*ab[2, 3]*
     ab[2, 5]*ab[3, 4]*ab[4, 5])), 
 r[17] -> -((sb[1, 4]*sb[1, 5]*sb[2, 3]*sb[3, 4])/(ab[1, 2]*ab[1, 5]*ab[2, 3]*
     ab[2, 4]*ab[3, 5]*ab[4, 5])), 
 r[18] -> -((sb[1, 2]*sb[1, 4]*sb[2, 3]*sb[4, 5])/(ab[1, 3]*ab[1, 5]*ab[2, 3]*
     ab[2, 5]*ab[3, 4]*ab[4, 5])), 
 r[19] -> -((sb[1, 2]*sb[1, 5]*sb[2, 3]*sb[4, 5])/(ab[1, 3]*ab[1, 4]*ab[2, 3]*
     ab[2, 4]*ab[3, 5]*ab[4, 5])), 
 r[20] -> -((sb[1, 5]*sb[2, 3]*sb[2, 4]*sb[4, 5])/(ab[1, 2]*ab[1, 4]*ab[1, 5]*
     ab[2, 3]*ab[3, 4]*ab[3, 5])), 
 r[21] -> (sb[1, 4]*sb[2, 3]*sb[2, 5]*sb[4, 5])/(ab[1, 2]*ab[1, 4]*ab[1, 5]*
    ab[2, 3]*ab[3, 4]*ab[3, 5]), 
 r[22] -> (sb[1, 2]*sb[1, 3]*sb[2, 4]*sb[3, 5])/(ab[1, 4]*ab[1, 5]*ab[2, 4]*
    ab[2, 5]*ab[3, 4]*ab[3, 5]), 
 r[23] -> -((sb[1, 2]*sb[1, 5]*sb[2, 4]*sb[3, 5])/(ab[1, 3]*ab[1, 4]*ab[2, 3]*
     ab[2, 4]*ab[3, 5]*ab[4, 5])), 
 r[24] -> (sb[1, 5]*sb[2, 3]*sb[2, 4]*sb[3, 5])/(ab[1, 2]*ab[1, 3]*ab[1, 5]*
    ab[2, 4]*ab[3, 4]*ab[4, 5]), 
 r[25] -> -((sb[1, 3]*sb[2, 4]*sb[2, 5]*sb[3, 5])/(ab[1, 2]*ab[1, 3]*ab[1, 5]*
     ab[2, 4]*ab[3, 4]*ab[4, 5])), 
 r[26] -> (sb[1, 2]*sb[1, 3]*sb[2, 5]*sb[3, 4])/(ab[1, 4]*ab[1, 5]*ab[2, 4]*
    ab[2, 5]*ab[3, 4]*ab[3, 5]), 
 r[27] -> (sb[1, 2]*sb[1, 4]*sb[2, 5]*sb[3, 4])/(ab[1, 3]*ab[1, 5]*ab[2, 3]*
    ab[2, 5]*ab[3, 4]*ab[4, 5]), 
 r[28] -> -((sb[1, 4]*sb[2, 3]*sb[2, 5]*sb[3, 4])/(ab[1, 2]*ab[1, 3]*ab[1, 4]*
     ab[2, 5]*ab[3, 5]*ab[4, 5])), 
 r[29] -> (sb[1, 3]*sb[2, 4]*sb[2, 5]*sb[3, 4])/(ab[1, 2]*ab[1, 3]*ab[1, 4]*
    ab[2, 5]*ab[3, 5]*ab[4, 5]), 
 r[30] -> (sb[1, 3]*sb[2, 3]*sb[2, 4]*sb[4, 5])/(ab[1, 2]*ab[1, 3]*ab[1, 4]*
    ab[2, 5]*ab[3, 5]*ab[4, 5]), 
 r[31] -> (sb[1, 3]*sb[2, 3]*sb[2, 5]*sb[4, 5])/(ab[1, 2]*ab[1, 3]*ab[1, 5]*
    ab[2, 4]*ab[3, 4]*ab[4, 5]), 
 r[32] -> -((sb[1, 3]*sb[1, 4]*sb[2, 3]*sb[4, 5])/(ab[1, 2]*ab[1, 5]*ab[2, 3]*
     ab[2, 4]*ab[3, 5]*ab[4, 5])), 
 r[33] -> -((sb[1, 3]*sb[1, 5]*sb[2, 3]*sb[4, 5])/(ab[1, 2]*ab[1, 4]*ab[2, 3]*
     ab[2, 5]*ab[3, 4]*ab[4, 5])), 
 r[34] -> -((sb[1, 5]*sb[2, 3]*sb[3, 4]*sb[4, 5])/(ab[1, 3]*ab[1, 4]*ab[1, 5]*
     ab[2, 3]*ab[2, 4]*ab[2, 5])), 
 r[35] -> (sb[1, 4]*sb[2, 3]*sb[3, 5]*sb[4, 5])/(ab[1, 3]*ab[1, 4]*ab[1, 5]*
    ab[2, 3]*ab[2, 4]*ab[2, 5]), 
 r[36] -> (sb[1, 3]*sb[1, 5]*sb[2, 5]*sb[3, 4])/(ab[1, 2]*ab[1, 4]*ab[2, 3]*
    ab[2, 5]*ab[3, 4]*ab[4, 5]), 
 r[37] -> -((sb[1, 5]*sb[2, 3]*sb[2, 5]*sb[3, 4])/(ab[1, 2]*ab[1, 3]*ab[1, 5]*
     ab[2, 4]*ab[3, 4]*ab[4, 5])), 
 r[38] -> -((sb[1, 3]*sb[1, 4]*sb[2, 4]*sb[3, 5])/(ab[1, 2]*ab[1, 5]*ab[2, 3]*
     ab[2, 4]*ab[3, 5]*ab[4, 5])), 
 r[39] -> (sb[1, 4]*sb[2, 3]*sb[2, 4]*sb[3, 5])/(ab[1, 2]*ab[1, 3]*ab[1, 4]*
    ab[2, 5]*ab[3, 5]*ab[4, 5]), 
 r[40] -> -((sb[1, 4]*sb[2, 4]*sb[2, 5]*sb[3, 5])/(ab[1, 2]*ab[1, 4]*ab[1, 5]*
     ab[2, 3]*ab[3, 4]*ab[3, 5])), 
 r[41] -> (sb[1, 4]*sb[2, 5]*sb[3, 4]*sb[3, 5])/(ab[1, 3]*ab[1, 4]*ab[1, 5]*
    ab[2, 3]*ab[2, 4]*ab[2, 5]), 
 r[42] -> (sb[1, 4]*sb[1, 5]*sb[2, 4]*sb[3, 5])/(ab[1, 2]*ab[1, 3]*ab[2, 4]*
    ab[2, 5]*ab[3, 4]*ab[3, 5]), 
 r[43] -> (sb[1, 5]*sb[2, 4]*sb[3, 4]*sb[3, 5])/(ab[1, 3]*ab[1, 4]*ab[1, 5]*
    ab[2, 3]*ab[2, 4]*ab[2, 5]), 
 r[44] -> (sb[1, 4]*sb[1, 5]*sb[2, 5]*sb[3, 4])/(ab[1, 2]*ab[1, 3]*ab[2, 4]*
    ab[2, 5]*ab[3, 4]*ab[3, 5]), 
 r[45] -> -((sb[1, 5]*sb[2, 4]*sb[2, 5]*sb[3, 4])/(ab[1, 2]*ab[1, 4]*ab[1, 5]*
     ab[2, 3]*ab[3, 4]*ab[3, 5]))}


==> anc/symb_pure_1mbox_45_massive_eps_exp.txt <==
pure1mbox45=(2/eps^2+(-2*W[1]-2*W[2]+2*W[4])/eps+2*W[1,1]+2*W[1,2]-
2*W[1,11]+2*W[2,1]+2*W[2,2]-2*W[2,14]-2*W[4,1]-2*W[4,2]-
2*W[4,4]+2*W[4,11]+2*W[4,14]+
eps*(-2*W[1,1,1]-2*W[1,1,2]+2*W[1,1,11]-2*W[1,2,1]-
2*W[1,2,2]+2*W[1,2,16]+2*W[1,11,1]+2*W[1,11,2]-
2*W[1,11,16]-2*W[2,1,1]-2*W[2,1,2]+2*W[2,1,16]-
2*W[2,2,1]-2*W[2,2,2]+2*W[2,2,14]+2*W[2,14,1]+
2*W[2,14,2]-2*W[2,14,16]+2*W[4,1,1]+2*W[4,1,2]-
2*W[4,1,16]+2*W[4,2,1]+2*W[4,2,2]-2*W[4,2,16]+
2*W[4,4,1]+2*W[4,4,2]+2*W[4,4,4]-2*W[4,4,11]-
2*W[4,4,14]-2*W[4,11,1]-2*W[4,11,2]+2*W[4,11,16]-
2*W[4,14,1]-2*W[4,14,2]+2*W[4,14,16])+
eps^2*(2*W[1,1,1,1]+2*W[1,1,1,2]-2*W[1,1,1,11]+
2*W[1,1,2,1]+2*W[1,1,2,2]-2*W[1,1,2,16]-2*W[1,1,11,1]-
2*W[1,1,11,2]+2*W[1,1,11,16]+2*W[1,2,1,1]+2*W[1,2,1,2]-
2*W[1,2,1,16]+2*W[1,2,2,1]+2*W[1,2,2,2]-2*W[1,2,2,16]-
2*W[1,2,16,1]-2*W[1,2,16,2]+2*W[1,2,16,16]-
2*W[1,11,1,1]-2*W[1,11,1,2]+2*W[1,11,1,16]-
2*W[1,11,2,1]-2*W[1,11,2,2]+2*W[1,11,2,16]+
2*W[1,11,16,1]+2*W[1,11,16,2]-2*W[1,11,16,16]+
2*W[2,1,1,1]+2*W[2,1,1,2]-2*W[2,1,1,16]+2*W[2,1,2,1]+
2*W[2,1,2,2]-2*W[2,1,2,16]-2*W[2,1,16,1]-2*W[2,1,16,2]+
2*W[2,1,16,16]+2*W[2,2,1,1]+2*W[2,2,1,2]-2*W[2,2,1,16]+
2*W[2,2,2,1]+2*W[2,2,2,2]-2*W[2,2,2,14]-2*W[2,2,14,1]-
2*W[2,2,14,2]+2*W[2,2,14,16]-2*W[2,14,1,1]-
2*W[2,14,1,2]+2*W[2,14,1,16]-2*W[2,14,2,1]-
2*W[2,14,2,2]+2*W[2,14,2,16]+2*W[2,14,16,1]+
2*W[2,14,16,2]-2*W[2,14,16,16]-2*W[4,1,1,1]-
2*W[4,1,1,2]+2*W[4,1,1,16]-2*W[4,1,2,1]-2*W[4,1,2,2]+
2*W[4,1,2,16]+2*W[4,1,16,1]+2*W[4,1,16,2]-
2*W[4,1,16,16]-2*W[4,2,1,1]-2*W[4,2,1,2]+2*W[4,2,1,16]-
2*W[4,2,2,1]-2*W[4,2,2,2]+2*W[4,2,2,16]+2*W[4,2,16,1]+
2*W[4,2,16,2]-2*W[4,2,16,16]-2*W[4,4,1,1]-2*W[4,4,1,2]+
2*W[4,4,1,16]-2*W[4,4,2,1]-2*W[4,4,2,2]+2*W[4,4,2,16]-
2*W[4,4,4,1]-2*W[4,4,4,2]-2*W[4,4,4,4]+2*W[4,4,4,11]+
2*W[4,4,4,14]+2*W[4,4,11,1]+2*W[4,4,11,2]-
2*W[4,4,11,16]+2*W[4,4,14,1]+2*W[4,4,14,2]-
2*W[4,4,14,16]+2*W[4,11,1,1]+2*W[4,11,1,2]-
2*W[4,11,1,16]+2*W[4,11,2,1]+2*W[4,11,2,2]-
2*W[4,11,2,16]-2*W[4,11,16,1]-2*W[4,11,16,2]+
2*W[4,11,16,16]+2*W[4,14,1,1]+2*W[4,14,1,2]-
2*W[4,14,1,16]+2*W[4,14,2,1]+2*W[4,14,2,2]-
2*W[4,14,2,16]-2*W[4,14,16,1]-2*W[4,14,16,2]+
2*W[4,14,16,16]))

==> anc/symb_pure_pent_6d_eps_exp.txt <==
purePentagon6d=((W[1,2,30]-W[1,3,27]-W[1,4,27]+W[1,5,29]+W[1,11,27]-
 W[1,11,30]+W[1,13,27]-W[1,13,29]+W[2,1,30]+
 W[2,3,26]-W[2,4,28]-W[2,5,28]-W[2,12,26]+W[2,12,28]+
 W[2,14,28]-W[2,14,30]-W[3,1,29]+W[3,2,26]+W[3,4,27]-
 W[3,5,29]-W[3,13,27]+W[3,13,29]-W[3,15,26]+
 W[3,15,29]-W[4,1,30]-W[4,2,30]+W[4,3,27]+W[4,5,28]-
 W[4,11,27]+W[4,11,30]-W[4,14,28]+W[4,14,30]+
 W[5,1,29]-W[5,2,26]-W[5,3,26]+W[5,4,28]+W[5,12,26]-
 W[5,12,28]+W[5,15,26]-W[5,15,29])-
 eps*(W[1,1,2,30]-W[1,1,3,27]-W[1,1,4,27]+W[1,1,5,29]+
   W[1,1,11,27]-W[1,1,11,30]+W[1,1,13,27]-
   W[1,1,13,29]+W[1,2,1,30]+W[1,2,2,30]-W[1,2,16,30]+
   W[1,2,30,1]+W[1,2,30,2]+W[1,2,30,3]+W[1,2,30,4]+
   W[1,2,30,5]-2*W[1,2,30,31]-W[1,3,3,27]-W[1,3,4,27]+
   W[1,3,18,27]-W[1,3,27,1]-W[1,3,27,2]-W[1,3,27,3]-
   W[1,3,27,4]-W[1,3,27,5]+2*W[1,3,27,31]-W[1,4,3,27]-
   W[1,4,4,27]+W[1,4,18,27]-W[1,4,27,1]-W[1,4,27,2]-
   W[1,4,27,3]-W[1,4,27,4]-W[1,4,27,5]+2*W[1,4,27,31]+
   W[1,5,1,29]+W[1,5,5,29]-W[1,5,20,29]+W[1,5,29,1]+
   W[1,5,29,2]+W[1,5,29,3]+W[1,5,29,4]+W[1,5,29,5]-
   2*W[1,5,29,31]-W[1,11,1,30]-W[1,11,2,30]+
   W[1,11,3,27]+W[1,11,4,27]+W[1,11,16,30]-
   W[1,11,18,27]+W[1,11,27,1]+W[1,11,27,2]+
   W[1,11,27,3]+W[1,11,27,4]+W[1,11,27,5]-
   2*W[1,11,27,31]-W[1,11,30,1]-W[1,11,30,2]-
   W[1,11,30,3]-W[1,11,30,4]-W[1,11,30,5]+
   2*W[1,11,30,31]-W[1,13,1,29]+W[1,13,3,27]+
   W[1,13,4,27]-W[1,13,5,29]-W[1,13,18,27]+
   W[1,13,20,29]+W[1,13,27,1]+W[1,13,27,2]+
   W[1,13,27,3]+W[1,13,27,4]+W[1,13,27,5]-
   2*W[1,13,27,31]-W[1,13,29,1]-W[1,13,29,2]-
   W[1,13,29,3]-W[1,13,29,4]-W[1,13,29,5]+
   2*W[1,13,29,31]+W[2,1,1,30]+W[2,1,2,30]-
   W[2,1,16,30]+W[2,1,30,1]+W[2,1,30,2]+W[2,1,30,3]+
   W[2,1,30,4]+W[2,1,30,5]-2*W[2,1,30,31]+W[2,2,1,30]+
   W[2,2,3,26]-W[2,2,4,28]-W[2,2,5,28]-W[2,2,12,26]+
   W[2,2,12,28]+W[2,2,14,28]-W[2,2,14,30]+W[2,3,2,26]+
   W[2,3,3,26]-W[2,3,17,26]+W[2,3,26,1]+W[2,3,26,2]+
   W[2,3,26,3]+W[2,3,26,4]+W[2,3,26,5]-2*W[2,3,26,31]-
   W[2,4,4,28]-W[2,4,5,28]+W[2,4,19,28]-W[2,4,28,1]-
   W[2,4,28,2]-W[2,4,28,3]-W[2,4,28,4]-W[2,4,28,5]+
   2*W[2,4,28,31]-W[2,5,4,28]-W[2,5,5,28]+
   W[2,5,19,28]-W[2,5,28,1]-W[2,5,28,2]-W[2,5,28,3]-
   W[2,5,28,4]-W[2,5,28,5]+2*W[2,5,28,31]-
   W[2,12,2,26]-W[2,12,3,26]+W[2,12,4,28]+
   W[2,12,5,28]+W[2,12,17,26]-W[2,12,19,28]-
   W[2,12,26,1]-W[2,12,26,2]-W[2,12,26,3]-
   W[2,12,26,4]-W[2,12,26,5]+2*W[2,12,26,31]+
   W[2,12,28,1]+W[2,12,28,2]+W[2,12,28,3]+
   W[2,12,28,4]+W[2,12,28,5]-2*W[2,12,28,31]-
   W[2,14,1,30]-W[2,14,2,30]+W[2,14,4,28]+
   W[2,14,5,28]+W[2,14,16,30]-W[2,14,19,28]+
   W[2,14,28,1]+W[2,14,28,2]+W[2,14,28,3]+
   W[2,14,28,4]+W[2,14,28,5]-2*W[2,14,28,31]-
   W[2,14,30,1]-W[2,14,30,2]-W[2,14,30,3]-
   W[2,14,30,4]-W[2,14,30,5]+2*W[2,14,30,31]-
   W[3,1,1,29]-W[3,1,5,29]+W[3,1,20,29]-W[3,1,29,1]-
   W[3,1,29,2]-W[3,1,29,3]-W[3,1,29,4]-W[3,1,29,5]+
   2*W[3,1,29,31]+W[3,2,2,26]+W[3,2,3,26]-
   W[3,2,17,26]+W[3,2,26,1]+W[3,2,26,2]+W[3,2,26,3]+
   W[3,2,26,4]+W[3,2,26,5]-2*W[3,2,26,31]-W[3,3,1,29]+
   W[3,3,2,26]+W[3,3,4,27]-W[3,3,5,29]-W[3,3,13,27]+
   W[3,3,13,29]-W[3,3,15,26]+W[3,3,15,29]+W[3,4,3,27]+
   W[3,4,4,27]-W[3,4,18,27]+W[3,4,27,1]+W[3,4,27,2]+
   W[3,4,27,3]+W[3,4,27,4]+W[3,4,27,5]-2*W[3,4,27,31]-
   W[3,5,1,29]-W[3,5,5,29]+W[3,5,20,29]-W[3,5,29,1]-
   W[3,5,29,2]-W[3,5,29,3]-W[3,5,29,4]-W[3,5,29,5]+
   2*W[3,5,29,31]+W[3,13,1,29]-W[3,13,3,27]-
   W[3,13,4,27]+W[3,13,5,29]+W[3,13,18,27]-
   W[3,13,20,29]-W[3,13,27,1]-W[3,13,27,2]-
   W[3,13,27,3]-W[3,13,27,4]-W[3,13,27,5]+
   2*W[3,13,27,31]+W[3,13,29,1]+W[3,13,29,2]+
   W[3,13,29,3]+W[3,13,29,4]+W[3,13,29,5]-
   2*W[3,13,29,31]+W[3,15,1,29]-W[3,15,2,26]-
   W[3,15,3,26]+W[3,15,5,29]+W[3,15,17,26]-
   W[3,15,20,29]-W[3,15,26,1]-W[3,15,26,2]-
   W[3,15,26,3]-W[3,15,26,4]-W[3,15,26,5]+
   2*W[3,15,26,31]+W[3,15,29,1]+W[3,15,29,2]+
   W[3,15,29,3]+W[3,15,29,4]+W[3,15,29,5]-
   2*W[3,15,29,31]-W[4,1,1,30]-W[4,1,2,30]+
   W[4,1,16,30]-W[4,1,30,1]-W[4,1,30,2]-W[4,1,30,3]-
   W[4,1,30,4]-W[4,1,30,5]+2*W[4,1,30,31]-W[4,2,1,30]-
   W[4,2,2,30]+W[4,2,16,30]-W[4,2,30,1]-W[4,2,30,2]-
   W[4,2,30,3]-W[4,2,30,4]-W[4,2,30,5]+2*W[4,2,30,31]+
   W[4,3,3,27]+W[4,3,4,27]-W[4,3,18,27]+W[4,3,27,1]+
   W[4,3,27,2]+W[4,3,27,3]+W[4,3,27,4]+W[4,3,27,5]-
   2*W[4,3,27,31]-W[4,4,1,30]-W[4,4,2,30]+W[4,4,3,27]+
   W[4,4,5,28]-W[4,4,11,27]+W[4,4,11,30]-W[4,4,14,28]+
   W[4,4,14,30]+W[4,5,4,28]+W[4,5,5,28]-W[4,5,19,28]+
   W[4,5,28,1]+W[4,5,28,2]+W[4,5,28,3]+W[4,5,28,4]+
   W[4,5,28,5]-2*W[4,5,28,31]+W[4,11,1,30]+
   W[4,11,2,30]-W[4,11,3,27]-W[4,11,4,27]-
   W[4,11,16,30]+W[4,11,18,27]-W[4,11,27,1]-
   W[4,11,27,2]-W[4,11,27,3]-W[4,11,27,4]-
   W[4,11,27,5]+2*W[4,11,27,31]+W[4,11,30,1]+
   W[4,11,30,2]+W[4,11,30,3]+W[4,11,30,4]+
   W[4,11,30,5]-2*W[4,11,30,31]+W[4,14,1,30]+
   W[4,14,2,30]-W[4,14,4,28]-W[4,14,5,28]-
   W[4,14,16,30]+W[4,14,19,28]-W[4,14,28,1]-
   W[4,14,28,2]-W[4,14,28,3]-W[4,14,28,4]-
   W[4,14,28,5]+2*W[4,14,28,31]+W[4,14,30,1]+
   W[4,14,30,2]+W[4,14,30,3]+W[4,14,30,4]+
   W[4,14,30,5]-2*W[4,14,30,31]+W[5,1,1,29]+
   W[5,1,5,29]-W[5,1,20,29]+W[5,1,29,1]+W[5,1,29,2]+
   W[5,1,29,3]+W[5,1,29,4]+W[5,1,29,5]-2*W[5,1,29,31]-
   W[5,2,2,26]-W[5,2,3,26]+W[5,2,17,26]-W[5,2,26,1]-
   W[5,2,26,2]-W[5,2,26,3]-W[5,2,26,4]-W[5,2,26,5]+
   2*W[5,2,26,31]-W[5,3,2,26]-W[5,3,3,26]+
   W[5,3,17,26]-W[5,3,26,1]-W[5,3,26,2]-W[5,3,26,3]-
   W[5,3,26,4]-W[5,3,26,5]+2*W[5,3,26,31]+W[5,4,4,28]+
   W[5,4,5,28]-W[5,4,19,28]+W[5,4,28,1]+W[5,4,28,2]+
   W[5,4,28,3]+W[5,4,28,4]+W[5,4,28,5]-2*W[5,4,28,31]+
   W[5,5,1,29]-W[5,5,2,26]-W[5,5,3,26]+W[5,5,4,28]+
   W[5,5,12,26]-W[5,5,12,28]+W[5,5,15,26]-
   W[5,5,15,29]+W[5,12,2,26]+W[5,12,3,26]-
   W[5,12,4,28]-W[5,12,5,28]-W[5,12,17,26]+
   W[5,12,19,28]+W[5,12,26,1]+W[5,12,26,2]+
   W[5,12,26,3]+W[5,12,26,4]+W[5,12,26,5]-
   2*W[5,12,26,31]-W[5,12,28,1]-W[5,12,28,2]-
   W[5,12,28,3]-W[5,12,28,4]-W[5,12,28,5]+
   2*W[5,12,28,31]-W[5,15,1,29]+W[5,15,2,26]+
   W[5,15,3,26]-W[5,15,5,29]-W[5,15,17,26]+
   W[5,15,20,29]+W[5,15,26,1]+W[5,15,26,2]+
   W[5,15,26,3]+W[5,15,26,4]+W[5,15,26,5]-
   2*W[5,15,26,31]-W[5,15,29,1]-W[5,15,29,2]-
   W[5,15,29,3]-W[5,15,29,4]-W[5,15,29,5]+
   2*W[5,15,29,31]))
